Tropical Grassmannians, cluster algebras and scattering amplitudes

We provide a cluster-algebraic approach to the computation of the recently introduced generalised biadjoint scalar amplitudes related to Grassmannians ${\rm Gr}(k,n)$. A finite cluster algebra provides a natural triangulation for the tropical Grassmannian whose volume computes the scattering amplitudes. Using this method one can construct the entire colour-ordered amplitude via mutations starting from a single term.

==> anc/Gr37amp.m <==
Block[{b1,b2,b3,b4,b5,b6,tob,data},
      b1[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3];
      b2[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i3,i4]+s[i2,i3,i4];
      b3[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7];
      b4[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i3,i4]+s[i2,i3,i4];
      b5[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i3,i4]+s[i1,i5,i6]+s[i2,i3,i4]+s[i2,i5,i6];
      b6[i1_,i2_,i3_,i4_,i5_,i6_,i7_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i3,i4]+s[i1,i6,i7]+s[i2,i3,i4]+s[i2,i6,i7]+s[i3,i4,i5]+s[i3,i4,i6]+s[i3,i4,i7]+s[i3,i6,i7]+s[i4,i6,i7]+s[i5,i6,i7];



      tob={1->b1[5,6,7,1,2,3,4],2->b1[4,5,6,7,1,2,3],3->b1[3,4,5,6,7,1,2],4->b1[2,3,4,5,6,7,1],5->b1[6,7,1,2,3,4,5],6->b1[7,1,2,3,4,5,6],7->b1[1,2,3,4,5,6,7],8->b2[1,2,3,4,5,6,7],9->b2[7,1,2,3,4,5,6],10->b2[2,3,4,5,6,7,1],11->b2[6,7,1,2,3,4,5],12->b2[5,6,7,1,2,3,4],13->b2[3,4,5,6,7,1,2],14->b2[4,5,6,7,1,2,3],15->b3[6,7,1,2,3,4,5],16->b3[5,6,7,1,2,3,4],17->b3[4,5,6,7,1,2,3],18->b3[3,4,5,6,7,1,2],19->b3[2,3,4,5,6,7,1],20->b3[7,1,2,3,4,5,6],21->b3[1,2,3,4,5,6,7],22->b4[1,2,6,7,3,4,5],23->b4[1,2,3,4,5,6,7],24->b4[2,3,4,5,6,7,1],25->b4[2,3,7,1,4,5,6],26->b4[4,5,6,7,1,2,3],27->b4[7,1,5,6,2,3,4],28->b4[3,4,5,6,7,1,2],29->b4[3,4,1,2,5,6,7],30->b4[6,7,4,5,1,2,3],31->b4[7,1,2,3,4,5,6],32->b4[4,5,2,3,6,7,1],33->b4[5,6,3,4,7,1,2],34->b4[5,6,7,1,2,3,4],35->b4[6,7,1,2,3,4,5],36->b5[2,3,4,5,7,1,6],37->b5[4,5,6,7,2,3,1],38->b5[1,2,3,4,6,7,5],39->b5[3,4,5,6,1,2,7],40->b5[7,1,2,3,5,6,4],41->b5[6,7,1,2,4,5,3],42->b5[5,6,7,1,3,4,2],43->b6[1,2,3,4,5,6,7],44->b6[3,4,5,6,7,1,2],45->b6[6,7,1,2,3,4,5],46->b6[4,5,6,7,1,2,3],47->b6[7,1,2,3,4,5,6],48->b6[5,6,7,1,2,3,4],49->b6[2,3,4,5,6,7,1]};



      data={{28,8,4,2,5,38},{24,9,7,3,1,40},{23,11,6,4,2,41},{31,12,5,7,3,42},{26,10,3,1,6,36},{34,13,2,5,7,39},{35,14,1,6,4,37},{28,8,4,2,23,38},{24,9,7,3,31,40},{23,11,6,4,35,41},{31,12,5,7,34,42},{26,10,3,1,24,36},{34,13,2,5,28,39},{35,14,1,6,26,37},{28,8,22,2,5,38},{24,9,27,3,1,40},{23,11,30,4,2,41},{31,12,33,7,3,42},{26,10,25,1,6,36},{34,13,29,5,7,39},{35,14,32,6,4,37},{28,8,4,18,5,38},{24,9,7,19,1,40},{23,11,6,21,2,41},{31,12,5,20,3,42},{26,10,3,17,6,36},{34,13,2,16,7,39},{35,14,1,15,4,37},{28,8,21,2,38,23},{24,9,20,3,40,31},{23,11,15,4,41,35},{31,12,16,7,42,34},{26,10,19,1,36,24},{34,13,18,5,39,28},{35,14,17,6,37,26},{28,8,4,18,38,23},{24,9,7,19,40,31},{23,11,6,21,41,35},{31,12,5,20,42,34},{26,10,3,17,36,24},{34,13,2,16,39,28},{35,14,1,15,37,26},{2,8,4,30,14,19},{3,9,7,33,13,21},{4,11,6,32,10,20},{7,12,5,29,8,15},{1,10,3,27,12,18},{5,13,2,22,11,17},{6,14,1,25,9,16},{2,8,4,30,5,19},{3,9,7,33,1,21},{4,11,6,32,2,20},{7,12,5,29,3,15},{1,10,3,27,6,18},{5,13,2,22,7,17},{6,14,1,25,4,16},{2,8,4,30,14,23},{3,9,7,33,13,31},{4,11,6,32,10,35},{7,12,5,29,8,34},{1,10,3,27,12,24},{5,13,2,22,11,28},{6,14,1,25,9,26},{2,8,7,30,14,19},{3,9,6,33,13,21},{4,11,5,32,10,20},{7,12,1,29,8,15},{1,10,4,27,12,18},{5,13,3,22,11,17},{6,14,2,25,9,16},{30,23,4,15,14,41},{33,31,7,16,13,42},{32,35,6,17,10,37},{29,34,5,18,8,39},{27,24,3,20,12,40},{22,28,2,21,11,38},{25,26,1,19,9,36},{32,14,25,17,19,37},{29,13,22,18,21,39},{25,10,27,19,20,36},{22,8,30,21,15,38},{33,12,29,16,18,42},{30,11,32,15,17,41},{27,9,33,20,16,40},{32,14,15,17,35,37},{29,13,16,18,34,39},{25,10,17,19,26,36},{22,8,18,21,28,38},{33,12,20,16,31,42},{30,11,21,15,23,41},{27,9,19,20,24,40},{32,14,15,17,19,37},{29,13,16,18,21,39},{25,10,17,19,20,36},{22,8,18,21,15,38},{33,12,20,16,18,42},{30,11,21,15,17,41},{27,9,19,20,16,40},{4,41,15,32,11,35},{7,42,16,29,12,34},{6,37,17,25,14,26},{5,39,18,22,13,28},{3,40,20,33,9,31},{2,38,21,30,8,23},{1,36,19,27,10,24},{32,14,6,17,37,35},{29,13,5,18,39,34},{25,10,1,19,36,26},{22,8,2,21,38,28},{33,12,7,16,42,31},{30,11,4,15,41,23},{27,9,3,20,40,24},{4,2,20,32,11,5},{7,3,15,29,12,1},{6,4,16,25,14,2},{5,7,17,22,13,3},{3,1,21,33,9,6},{2,5,19,30,8,7},{1,6,18,27,10,4},{30,4,15,32,11,5},{33,7,16,29,12,1},{32,6,17,25,14,2},{29,5,18,22,13,3},{27,3,20,33,9,6},{22,2,21,30,8,7},{25,1,19,27,10,4},{4,30,15,32,19,5},{7,33,16,29,21,1},{6,32,17,25,20,2},{5,29,18,22,15,3},{3,27,20,33,18,6},{2,22,21,30,17,7},{1,25,19,27,16,4},{4,30,15,32,11,41},{7,33,16,29,12,42},{6,32,17,25,14,37},{5,29,18,22,13,39},{3,27,20,33,9,40},{2,22,21,30,8,38},{1,25,19,27,10,36},{2,25,4,32,14,19},{3,22,7,29,13,21},{4,27,6,25,10,20},{7,30,5,22,8,15},{1,29,3,33,12,18},{5,32,2,30,11,17},{6,33,1,27,9,16},{30,41,4,15,14,32},{33,42,7,16,13,29},{32,37,6,17,10,25},{29,39,5,18,8,22},{27,40,3,20,12,33},{22,38,2,21,11,30},{25,36,1,19,9,27},{41,6,4,35,14,32},{42,5,7,34,13,29},{37,1,6,26,10,25},{39,2,5,28,8,22},{40,7,3,31,12,33},{38,4,2,23,11,30},{36,3,1,24,9,27},{4,30,2,32,11,5},{7,33,3,29,12,1},{6,32,4,25,14,2},{5,29,7,22,13,3},{3,27,1,33,9,6},{2,22,5,30,8,7},{1,25,6,27,10,4},{38,22,2,30,11,5},{40,27,3,33,12,1},{41,30,4,32,14,2},{42,33,7,29,13,3},{36,25,1,27,9,6},{39,29,5,22,8,7},{37,32,6,25,10,4},{23,30,4,2,14,41},{31,33,7,3,13,42},{35,32,6,4,10,37},{34,29,5,7,8,39},{24,27,3,1,12,40},{28,22,2,5,11,38},{26,25,1,6,9,36},{16,8,28,2,23,21},{17,9,24,3,31,20},{18,11,23,4,35,15},{19,12,31,7,34,16},{15,10,26,1,24,19},{20,13,34,5,28,18},{21,14,35,6,26,17},{16,14,4,1,25,19},{17,13,7,2,22,21},{18,10,6,3,27,20},{19,8,5,4,30,15},{15,12,3,5,29,18},{20,11,2,6,32,17},{21,9,1,7,33,16},{16,8,4,2,19,14},{17,9,7,3,21,13},{18,11,6,4,20,10},{19,12,5,7,15,8},{15,10,3,1,18,12},{20,13,2,5,17,11},{21,14,1,6,16,9},{16,8,4,2,23,14},{17,9,7,3,31,13},{18,11,6,4,35,10},{19,12,5,7,34,8},{15,10,3,1,24,12},{20,13,2,5,28,11},{21,14,1,6,26,9},{16,8,21,2,23,14},{17,9,20,3,31,13},{18,11,15,4,35,10},{19,12,16,7,34,8},{15,10,19,1,24,12},{20,13,18,5,28,11},{21,14,17,6,26,9},{16,8,4,28,2,23},{17,9,7,24,3,31},{18,11,6,23,4,35},{19,12,5,31,7,34},{15,10,3,26,1,24},{20,13,2,34,5,28},{21,14,1,35,6,26},{16,8,4,28,18,23},{17,9,7,24,19,31},{18,11,6,23,21,35},{19,12,5,31,20,34},{15,10,3,26,17,24},{20,13,2,34,16,28},{21,14,1,35,15,26},{16,8,21,28,18,23},{17,9,20,24,19,31},{18,11,15,23,21,35},{19,12,16,31,20,34},{15,10,19,26,17,24},{20,13,18,34,16,28},{21,14,17,35,15,26},{16,8,7,2,21,14},{17,9,6,3,20,13},{18,11,5,4,15,10},{19,12,1,7,16,8},{15,10,4,1,19,12},{20,13,3,5,18,11},{21,14,2,6,17,9},{16,8,19,2,14,7},{17,9,21,3,13,6},{18,11,20,4,10,5},{19,12,15,7,8,1},{15,10,18,1,12,4},{20,13,17,5,11,3},{21,14,16,6,9,2},{16,23,4,2,14,6},{17,31,7,3,13,5},{18,35,6,4,10,1},{19,34,5,7,8,2},{15,24,3,1,12,7},{20,28,2,5,11,4},{21,26,1,6,9,3},{16,23,21,2,14,6},{17,31,20,3,13,5},{18,35,15,4,10,1},{19,34,16,7,8,2},{15,24,19,1,12,7},{20,28,18,5,11,4},{21,26,17,6,9,3},{16,34,4,2,20,19},{17,26,7,3,15,21},{18,28,6,4,16,20},{19,24,5,7,17,15},{15,35,3,1,21,18},{20,31,2,5,19,17},{21,23,1,6,18,16},{16,34,4,12,20,18},{17,26,7,14,15,19},{18,28,6,13,16,21},{19,24,5,10,17,20},{15,35,3,11,21,17},{20,31,2,9,19,16},{21,23,1,8,18,15},{16,34,4,20,12,19},{17,26,7,15,14,21},{18,28,6,16,13,20},{19,24,5,17,10,15},{15,35,3,21,11,18},{20,31,2,19,9,17},{21,23,1,18,8,16},{16,34,20,2,31,19},{17,26,15,3,35,21},{18,28,16,4,34,20},{19,24,17,7,26,15},{15,35,21,1,23,18},{20,31,19,5,24,17},{21,23,18,6,28,16},{16,34,7,2,31,13},{17,26,6,3,35,10},{18,28,5,4,34,8},{19,24,1,7,26,9},{15,35,4,1,23,14},{20,31,3,5,24,12},{21,23,2,6,28,11},{16,34,7,2,31,19},{17,26,6,3,35,21},{18,28,5,4,34,20},{19,24,1,7,26,15},{15,35,4,1,23,18},{20,31,3,5,24,17},{21,23,2,6,28,16},{16,34,4,2,8,19},{17,26,7,3,9,21},{18,28,6,4,11,20},{19,24,5,7,12,15},{15,35,3,1,10,18},{20,31,2,5,13,17},{21,23,1,6,14,16},{16,34,4,2,28,20},{17,26,7,3,24,15},{18,28,6,4,23,16},{19,24,5,7,31,17},{15,35,3,1,26,21},{20,31,2,5,34,19},{21,23,1,6,35,18},{16,34,4,12,8,19},{17,26,7,14,9,21},{18,28,6,13,11,20},{19,24,5,10,12,15},{15,35,3,11,10,18},{20,31,2,9,13,17},{21,23,1,8,14,16},{16,34,31,2,20,13},{17,26,35,3,15,10},{18,28,34,4,16,8},{19,24,26,7,17,9},{15,35,23,1,21,14},{20,31,24,5,19,12},{21,23,28,6,18,11},{16,34,4,2,8,28},{17,26,7,3,9,24},{18,28,6,4,11,23},{19,24,5,7,12,31},{15,35,3,1,10,26},{20,31,2,5,13,34},{21,23,1,6,14,35},{16,8,4,18,23,1},{17,9,7,19,31,2},{18,11,6,21,35,3},{19,12,5,20,34,4},{15,10,3,17,24,5},{20,13,2,16,28,6},{21,14,1,15,26,7},{16,28,4,2,20,6},{17,24,7,3,15,5},{18,23,6,4,16,1},{19,31,5,7,17,2},{15,26,3,1,21,7},{20,34,2,5,19,4},{21,35,1,6,18,3},{16,28,4,2,23,6},{17,24,7,3,31,5},{18,23,6,4,35,1},{19,31,5,7,34,2},{15,26,3,1,24,7},{20,34,2,5,28,4},{21,35,1,6,26,3},{16,39,7,2,13,21},{17,36,6,3,10,20},{18,38,5,4,8,15},{19,40,1,7,9,16},{15,37,4,1,14,19},{20,42,3,5,12,18},{21,41,2,6,11,17},{16,8,4,14,1,19},{17,9,7,13,2,21},{18,11,6,10,3,20},{19,12,5,8,4,15},{15,10,3,12,5,18},{20,13,2,11,6,17},{21,14,1,9,7,16},{16,8,4,18,1,12},{17,9,7,19,2,14},{18,11,6,21,3,13},{19,12,5,20,4,10},{15,10,3,17,5,11},{20,13,2,16,6,9},{21,14,1,15,7,8},{16,8,4,12,1,19},{17,9,7,14,2,21},{18,11,6,13,3,20},{19,12,5,10,4,15},{15,10,3,11,5,18},{20,13,2,9,6,17},{21,14,1,8,7,16},{16,8,7,12,1,29},{17,9,6,14,2,25},{18,11,5,13,3,22},{19,12,1,10,4,27},{15,10,4,11,5,32},{20,13,3,9,6,33},{21,14,2,8,7,30},{16,8,7,29,1,21},{17,9,6,25,2,20},{18,11,5,22,3,15},{19,12,1,27,4,16},{15,10,4,32,5,19},{20,13,3,33,6,18},{21,14,2,30,7,17},{16,8,4,14,1,23},{17,9,7,13,2,31},{18,11,6,10,3,35},{19,12,5,8,4,34},{15,10,3,12,5,24},{20,13,2,11,6,28},{21,14,1,9,7,26},{16,8,7,14,1,19},{17,9,6,13,2,21},{18,11,5,10,3,20},{19,12,1,8,4,15},{15,10,4,12,5,18},{20,13,3,11,6,17},{21,14,2,9,7,16},{16,8,29,12,1,18},{17,9,25,14,2,19},{18,11,22,13,3,21},{19,12,27,10,4,20},{15,10,32,11,5,17},{20,13,33,9,6,16},{21,14,30,8,7,15},{16,8,21,1,18,29},{17,9,20,2,19,25},{18,11,15,3,21,22},{19,12,16,4,20,27},{15,10,19,5,17,32},{20,13,18,6,16,33},{21,14,17,7,15,30},{16,23,4,1,14,6},{17,31,7,2,13,5},{18,35,6,3,10,1},{19,34,5,4,8,2},{15,24,3,5,12,7},{20,28,2,6,11,4},{21,26,1,7,9,3},{16,25,9,1,27,19},{17,22,11,2,30,21},{18,27,12,3,33,20},{19,30,14,4,32,15},{15,29,8,5,22,18},{20,32,10,6,25,17},{21,33,13,7,29,16},{16,25,9,20,27,19},{17,22,11,15,30,21},{18,27,12,16,33,20},{19,30,14,17,32,15},{15,29,8,21,22,18},{20,32,10,19,25,17},{21,33,13,18,29,16},{16,25,9,1,27,6},{17,22,11,2,30,5},{18,27,12,3,33,1},{19,30,14,4,32,2},{15,29,8,5,22,7},{20,32,10,6,25,4},{21,33,13,7,29,3},{16,25,9,27,20,6},{17,22,11,30,15,5},{18,27,12,33,16,1},{19,30,14,32,17,2},{15,29,8,22,21,7},{20,32,10,25,19,4},{21,33,13,29,18,3},{16,4,25,2,14,19},{17,7,22,3,13,21},{18,6,27,4,10,20},{19,5,30,7,8,15},{15,3,29,1,12,18},{20,2,32,5,11,17},{21,1,33,6,9,16},{16,4,25,2,20,19},{17,7,22,3,15,21},{18,6,27,4,16,20},{19,5,30,7,17,15},{15,3,29,1,21,18},{20,2,32,5,19,17},{21,1,33,6,18,16},{16,20,4,2,6,25},{17,15,7,3,5,22},{18,16,6,4,1,27},{19,17,5,7,2,30},{15,21,3,1,7,29},{20,19,2,5,4,32},{21,18,1,6,3,33},{16,8,34,2,28,39},{17,9,26,3,24,36},{18,11,28,4,23,38},{19,12,24,7,31,40},{15,10,35,1,26,37},{20,13,31,5,34,42},{21,14,23,6,35,41},{16,8,34,2,39,7},{17,9,26,3,36,6},{18,11,28,4,38,5},{19,12,24,7,40,1},{15,10,35,1,37,4},{20,13,31,5,42,3},{21,14,23,6,41,2},{16,8,39,2,28,21},{17,9,36,3,24,20},{18,11,38,4,23,15},{19,12,40,7,31,16},{15,10,37,1,26,19},{20,13,42,5,34,18},{21,14,41,6,35,17},{16,6,4,1,27,25},{17,5,7,2,30,22},{18,1,6,3,33,27},{19,2,5,4,32,30},{15,7,3,5,22,29},{20,4,2,6,25,32},{21,3,1,7,29,33},{16,12,4,1,27,18},{17,14,7,2,30,19},{18,13,6,3,33,21},{19,10,5,4,32,20},{15,11,3,5,22,17},{20,9,2,6,25,16},{21,8,1,7,29,15},{16,20,4,25,27,19},{17,15,7,22,30,21},{18,16,6,27,33,20},{19,17,5,30,32,15},{15,21,3,29,22,18},{20,19,2,32,25,17},{21,18,1,33,29,16},{16,20,4,12,27,18},{17,15,7,14,30,19},{18,16,6,13,33,21},{19,17,5,10,32,20},{15,21,3,11,22,17},{20,19,2,9,25,16},{21,18,1,8,29,15},{16,25,4,20,27,6},{17,22,7,15,30,5},{18,27,6,16,33,1},{19,30,5,17,32,2},{15,29,3,21,22,7},{20,32,2,19,25,4},{21,33,1,18,29,3},{16,13,39,2,21,28},{17,10,36,3,20,24},{18,8,38,4,15,23},{19,9,40,7,16,31},{15,14,37,1,19,26},{20,12,42,5,18,34},{21,11,41,6,17,35},{16,8,39,2,21,7},{17,9,36,3,20,6},{18,11,38,4,15,5},{19,12,40,7,16,1},{15,10,37,1,19,4},{20,13,42,5,18,3},{21,14,41,6,17,2},{16,8,39,18,21,28},{17,9,36,19,20,24},{18,11,38,21,15,23},{19,12,40,20,16,31},{15,10,37,17,19,26},{20,13,42,16,18,34},{21,14,41,15,17,35},{16,6,21,2,13,9},{17,5,20,3,10,11},{18,1,15,4,8,12},{19,2,16,7,9,14},{15,7,19,1,14,8},{20,4,18,5,12,10},{21,3,17,6,11,13},{16,31,7,2,9,19},{17,35,6,3,11,21},{18,34,5,4,12,20},{19,26,1,7,14,15},{15,23,4,1,8,18},{20,24,3,5,10,17},{21,28,2,6,13,16},{16,20,31,2,9,13},{17,15,35,3,11,10},{18,16,34,4,12,8},{19,17,26,7,14,9},{15,21,23,1,8,14},{20,19,24,5,10,12},{21,18,28,6,13,11},{16,31,7,2,9,13},{17,35,6,3,11,10},{18,34,5,4,12,8},{19,26,1,7,14,9},{15,23,4,1,8,14},{20,24,3,5,10,12},{21,28,2,6,13,11},{16,13,7,2,9,21},{17,10,6,3,11,20},{18,8,5,4,12,15},{19,9,1,7,14,16},{15,14,4,1,8,19},{20,12,3,5,10,18},{21,11,2,6,13,17},{16,27,40,1,12,33},{17,30,41,2,14,32},{18,33,42,3,13,29},{19,32,37,4,10,25},{15,22,38,5,11,30},{20,25,36,6,9,27},{21,29,39,7,8,22},{16,40,7,1,12,33},{17,41,6,2,14,32},{18,42,5,3,13,29},{19,37,1,4,10,25},{15,38,4,5,11,30},{20,36,3,6,9,27},{21,39,2,7,8,22},{16,9,7,40,31,33},{17,11,6,41,35,32},{18,12,5,42,34,29},{19,14,1,37,26,25},{15,8,4,38,23,30},{20,10,3,36,24,27},{21,13,2,39,28,22},{16,9,7,1,40,33},{17,11,6,2,41,32},{18,12,5,3,42,29},{19,14,1,4,37,25},{15,8,4,5,38,30},{20,10,3,6,36,27},{21,13,2,7,39,22},{16,9,27,1,40,19},{17,11,30,2,41,21},{18,12,33,3,42,20},{19,14,32,4,37,15},{15,8,22,5,38,18},{20,10,25,6,36,17},{21,13,29,7,39,16},{16,20,31,40,9,19},{17,15,35,41,11,21},{18,16,34,42,12,20},{19,17,26,37,14,15},{15,21,23,38,8,18},{20,19,24,36,10,17},{21,18,28,39,13,16},{16,9,7,33,13,21},{17,11,6,32,10,20},{18,12,5,29,8,15},{19,14,1,25,9,16},{15,8,4,30,14,19},{20,10,3,27,12,18},{21,13,2,22,11,17},{16,9,7,33,31,13},{17,11,6,32,35,10},{18,12,5,29,34,8},{19,14,1,25,26,9},{15,8,4,30,23,14},{20,10,3,27,24,12},{21,13,2,22,28,11},{16,8,7,34,12,29},{17,9,6,26,14,25},{18,11,5,28,13,22},{19,12,1,24,10,27},{15,10,4,35,11,32},{20,13,3,31,9,33},{21,14,2,23,8,30},{16,8,29,34,12,18},{17,9,25,26,14,19},{18,11,22,28,13,21},{19,12,27,24,10,20},{15,10,32,35,11,17},{20,13,33,31,9,16},{21,14,30,23,8,15},{16,8,7,39,29,21},{17,9,6,36,25,20},{18,11,5,38,22,15},{19,12,1,40,27,16},{15,10,4,37,32,19},{20,13,3,42,33,18},{21,14,2,41,30,17},{16,20,31,42,34,13},{17,15,35,37,26,10},{18,16,34,39,28,8},{19,17,26,36,24,9},{15,21,23,41,35,14},{20,19,24,40,31,12},{21,18,28,38,23,11},{16,20,31,12,34,42},{17,15,35,14,26,37},{18,16,34,13,28,39},{19,17,26,10,24,36},{15,21,23,11,35,41},{20,19,24,9,31,40},{21,18,28,8,23,38},{16,31,7,42,34,13},{17,35,6,37,26,10},{18,34,5,39,28,8},{19,26,1,36,24,9},{15,23,4,41,35,14},{20,24,3,40,31,12},{21,28,2,38,23,11},{16,42,29,12,34,18},{17,37,25,14,26,19},{18,39,22,13,28,21},{19,36,27,10,24,20},{15,41,32,11,35,17},{20,40,33,9,31,16},{21,38,30,8,23,15},{16,8,18,29,34,39},{17,9,19,25,26,36},{18,11,21,22,28,38},{19,12,20,27,24,40},{15,10,17,32,35,37},{20,13,16,33,31,42},{21,14,15,30,23,41},{16,8,7,29,34,39},{17,9,6,25,26,36},{18,11,5,22,28,38},{19,12,1,27,24,40},{15,10,4,32,35,37},{20,13,3,33,31,42},{21,14,2,30,23,41},{16,13,7,29,34,39},{17,10,6,25,26,36},{18,8,5,22,28,38},{19,9,1,27,24,40},{15,14,4,32,35,37},{20,12,3,33,31,42},{21,11,2,30,23,41},{16,8,18,29,39,21},{17,9,19,25,36,20},{18,11,21,22,38,15},{19,12,20,27,40,16},{15,10,17,32,37,19},{20,13,16,33,42,18},{21,14,15,30,41,17},{16,25,9,2,14,19},{17,22,11,3,13,21},{18,27,12,4,10,20},{19,30,14,7,8,15},{15,29,8,1,12,18},{20,32,10,5,11,17},{21,33,13,6,9,16},{16,33,29,1,12,18},{17,32,25,2,14,19},{18,29,22,3,13,21},{19,25,27,4,10,20},{15,30,32,5,11,17},{20,27,33,6,9,16},{21,22,30,7,8,15},{39,8,7,2,5,22},{36,9,6,3,1,27},{38,11,5,4,2,30},{40,12,1,7,3,33},{37,10,4,1,6,25},{42,13,3,5,7,29},{41,14,2,6,4,32},{34,8,4,2,28,5},{26,9,7,3,24,1},{28,11,6,4,23,2},{24,12,5,7,31,3},{35,10,3,1,26,6},{31,13,2,5,34,7},{23,14,1,6,35,4},{34,8,39,2,5,28},{26,9,36,3,1,24},{28,11,38,4,2,23},{24,12,40,7,3,31},{35,10,37,1,6,26},{31,13,42,5,7,34},{23,14,41,6,4,35},{34,8,7,2,5,39},{26,9,6,3,1,36},{28,11,5,4,2,38},{24,12,1,7,3,40},{35,10,4,1,6,37},{31,13,3,5,7,42},{23,14,2,6,4,41},{25,10,20,27,36,6},{22,8,15,30,38,5},{27,9,16,33,40,1},{30,11,17,32,41,2},{29,13,21,22,39,7},{32,14,19,25,37,4},{33,12,18,29,42,3},{41,32,15,17,14,35},{42,29,16,18,13,34},{37,25,17,19,10,26},{39,22,18,21,8,28},{40,33,20,16,12,31},{38,30,21,15,11,23},{36,27,19,20,9,24},{37,25,26,1,10,19},{39,22,28,2,8,21},{36,27,24,3,9,20},{38,30,23,4,11,15},{42,29,34,5,13,18},{41,32,35,6,14,17},{40,33,31,7,12,16},{32,25,17,37,10,19},{29,22,18,39,8,21},{25,27,19,36,9,20},{22,30,21,38,11,15},{33,29,16,42,13,18},{30,32,15,41,14,17},{27,33,20,40,12,16},{37,10,6,17,26,25},{39,8,5,18,28,22},{36,9,1,19,24,27},{38,11,2,21,23,30},{42,13,7,16,34,29},{41,14,4,15,35,32},{40,12,3,20,31,33},{39,22,13,29,7,5},{36,27,10,25,6,1},{38,30,8,22,5,2},{40,33,9,27,1,3},{37,25,14,32,4,6},{42,29,12,33,3,7},{41,32,11,30,2,4},{5,8,4,2,38,30},{1,9,7,3,40,33},{2,11,6,4,41,32},{3,12,5,7,42,29},{6,10,3,1,36,27},{7,13,2,5,39,22},{4,14,1,6,37,25},{38,8,4,2,23,30},{40,9,7,3,31,33},{41,11,6,4,35,32},{42,12,5,7,34,29},{36,10,3,1,24,27},{39,13,2,5,28,22},{37,14,1,6,26,25}};
      Plus@@Times@@@Map[1/#&,(data/.tob/.ess_s:>Sort[ess]),{2}]
      ]


==> anc/Gr38amp.m <==
Block[{b1,b2,b3,b4,b5,b6,b7,b8,b9,b10,b11,b12,tob,data},
      b1[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3];
      b2[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i3,i4]+s[i2,i3,i4];
      b3[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8];
      b4[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i4]+s[i2,i3,i4];
      b5[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i3,i4]+s[i1,i3,i5]+s[i1,i4,i5]+s[i2,i3,i4]+s[i2,i3,i5]+s[i2,i4,i5]+s[i3,i4,i5];
      b6[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i6]+s[i1,i4,i5]+s[i2,i3,i6]+s[i2,i4,i5];
      b7[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i8]+s[i1,i4,i7]+s[i1,i5,i6]+s[i2,i3,i8]+s[i2,i4,i7]+s[i2,i5,i6];
      b8[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i4]+s[i1,i3,i5]+s[i1,i4,i5]+s[i2,i3,i4]+s[i2,i3,i5]+s[i2,i4,i5]+s[i3,i4,i5];
      b9[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i4]+s[i1,i3,i5]+s[i1,i4,i5]+s[i1,i6,i7]+s[i2,i3,i4]+s[i2,i3,i5]+s[i2,i4,i5]+s[i2,i6,i7]+s[i3,i4,i5];
      b10[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i3,i4]+s[i1,i3,i5]+s[i1,i4,i5]+s[i1,i4,i6]+s[i1,i4,i7]+s[i1,i4,i8]+s[i2,i3,i4]+s[i2,i3,i5]+s[i2,i3,i6]+s[i2,i3,i7]+s[i2,i3,i8]+s[i2,i4,i5]+s[i3,i4,i5];
      b11[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i4]+s[i1,i3,i7]+s[i1,i4,i7]+s[i1,i5,i6]+s[i2,i3,i4]+s[i2,i3,i7]+s[i2,i4,i7]+s[i2,i5,i6]+s[i3,i4,i5]+s[i3,i4,i6]+s[i3,i4,i7]+s[i3,i4,i8];
      b12[i1_,i2_,i3_,i4_,i5_,i6_,i7_,i8_]:=s[i1,i2,i3]+s[i1,i2,i4]+s[i1,i2,i5]+s[i1,i2,i6]+s[i1,i2,i7]+s[i1,i2,i8]+s[i1,i3,i4]+s[i1,i3,i8]+s[i1,i4,i8]+s[i1,i5,i7]+s[i2,i3,i4]+s[i2,i3,i8]+s[i2,i4,i8]+s[i2,i5,i7]+s[i3,i4,i5]+s[i3,i4,i6]+s[i3,i4,i7]+s[i3,i4,i8]+s[i3,i5,i6]+s[i4,i5,i6];



      tob={1->b1[1,2,3,4,5,6,7,8],2->b1[2,3,4,5,6,7,8,1],3->b1[3,4,5,6,7,8,1,2],4->b1[4,5,6,7,8,1,2,3],5->b1[5,6,7,8,1,2,3,4],6->b1[6,7,8,1,2,3,4,5],7->b1[7,8,1,2,3,4,5,6],8->b1[8,1,2,3,4,5,6,7],9->b2[1,2,3,4,5,6,7,8],10->b2[2,3,4,5,6,7,8,1],11->b2[3,4,5,6,7,8,1,2],12->b2[4,5,6,7,8,1,2,3],13->b2[5,6,7,8,1,2,3,4],14->b2[6,7,8,1,2,3,4,5],15->b2[7,8,1,2,3,4,5,6],16->b2[8,1,2,3,4,5,6,7],17->b3[1,2,3,4,5,6,7,8],18->b3[2,3,4,5,6,7,8,1],19->b3[3,4,5,6,7,8,1,2],20->b3[4,5,6,7,8,1,2,3],21->b3[5,6,7,8,1,2,3,4],22->b3[6,7,8,1,2,3,4,5],23->b3[7,8,1,2,3,4,5,6],24->b3[8,1,2,3,4,5,6,7],25->b4[1,2,3,4,5,6,7,8],26->b4[2,3,4,5,6,7,8,1],27->b4[3,4,5,6,7,8,1,2],28->b4[4,5,6,7,8,1,2,3],29->b4[5,6,7,8,1,2,3,4],30->b4[6,7,8,1,2,3,4,5],31->b4[7,8,1,2,3,4,5,6],32->b4[8,1,2,3,4,5,6,7],33->b4[2,3,1,8,4,5,6,7],34->b4[3,4,2,1,5,6,7,8],35->b4[4,5,3,2,6,7,8,1],36->b4[5,6,4,3,7,8,1,2],37->b4[6,7,5,4,8,1,2,3],38->b4[7,8,6,5,1,2,3,4],39->b4[8,1,7,6,2,3,4,5],40->b4[1,2,8,7,3,4,5,6],41->b5[2,3,1,8,4,5,6,7],42->b5[3,4,2,1,5,6,7,8],43->b5[4,5,3,2,6,7,8,1],44->b5[5,6,4,3,7,8,1,2],45->b5[6,7,5,4,8,1,2,3],46->b5[7,8,6,5,1,2,3,4],47->b5[8,1,7,6,2,3,4,5],48->b5[1,2,8,7,3,4,5,6],49->b6[1,2,3,7,8,4,5,6],50->b6[2,3,4,8,1,5,6,7],51->b6[3,4,5,1,2,6,7,8],52->b6[4,5,6,2,3,7,8,1],53->b6[5,6,7,3,4,8,1,2],54->b6[6,7,8,4,5,1,2,3],55->b6[7,8,1,5,6,2,3,4],56->b6[8,1,2,6,7,3,4,5],57->b8[1,2,3,4,5,6,7,8],58->b8[2,3,4,5,6,7,8,1],59->b8[3,4,5,6,7,8,1,2],60->b8[4,5,6,7,8,1,2,3],61->b8[5,6,7,8,1,2,3,4],62->b8[6,7,8,1,2,3,4,5],63->b8[7,8,1,2,3,4,5,6],64->b8[8,1,2,3,4,5,6,7],65->b8[3,4,1,2,8,5,6,7],66->b8[4,5,2,3,1,6,7,8],67->b8[5,6,3,4,2,7,8,1],68->b8[6,7,4,5,3,8,1,2],69->b8[7,8,5,6,4,1,2,3],70->b8[8,1,6,7,5,2,3,4],71->b8[1,2,7,8,6,3,4,5],72->b8[2,3,8,1,7,4,5,6],73->b9[1,2,3,4,5,7,8,6],74->b9[2,3,4,5,6,8,1,7],75->b9[3,4,5,6,7,1,2,8],76->b9[4,5,6,7,8,2,3,1],77->b9[5,6,7,8,1,3,4,2],78->b9[6,7,8,1,2,4,5,3],79->b9[7,8,1,2,3,5,6,4],80->b9[8,1,2,3,4,6,7,5],81->b9[2,3,1,7,8,4,5,6],82->b9[3,4,2,8,1,5,6,7],83->b9[4,5,3,1,2,6,7,8],84->b9[5,6,4,2,3,7,8,1],85->b9[6,7,5,3,4,8,1,2],86->b9[7,8,6,4,5,1,2,3],87->b9[8,1,7,5,6,2,3,4],88->b9[1,2,8,6,7,3,4,5],89->b10[1,3,4,8,2,5,6,7],90->b10[2,4,5,1,3,6,7,8],91->b10[3,5,6,2,4,7,8,1],92->b10[4,6,7,3,5,8,1,2],93->b10[5,7,8,4,6,1,2,3],94->b10[6,8,1,5,7,2,3,4],95->b10[7,1,2,6,8,3,4,5],96->b10[8,2,3,7,1,4,5,6],97->b11[3,4,1,8,5,6,2,7],98->b11[4,5,2,1,6,7,3,8],99->b11[5,6,3,2,7,8,4,1],100->b11[6,7,4,3,8,1,5,2],101->b11[7,8,5,4,1,2,6,3],102->b11[8,1,6,5,2,3,7,4],103->b11[1,2,7,6,3,4,8,5],104->b11[2,3,8,7,4,5,1,6],105->b11[1,2,4,5,7,8,3,6],106->b11[2,3,5,6,8,1,4,7],107->b11[3,4,6,7,1,2,5,8],108->b11[4,5,7,8,2,3,6,1],109->b11[5,6,8,1,3,4,7,2],110->b11[6,7,1,2,4,5,8,3],111->b11[7,8,2,3,5,6,1,4],112->b11[8,1,3,4,6,7,2,5],113->b12[1,2,4,5,7,6,8,3],114->b12[2,3,5,6,8,7,1,4],115->b12[3,4,6,7,1,8,2,5],116->b12[4,5,7,8,2,1,3,6],117->b12[5,6,8,1,3,2,4,7],118->b12[6,7,1,2,4,3,5,8],119->b12[7,8,2,3,5,4,6,1],120->b12[8,1,3,4,6,5,7,2],121->b8[1,2,3,4,5,6,7,8]+b8[7,8,5,6,4,1,2,3],122->b8[2,3,4,5,6,7,8,1]+b8[8,1,6,7,5,2,3,4],123->b8[1,2,7,8,6,3,4,5]+b8[3,4,5,6,7,8,1,2],124->b8[2,3,8,1,7,4,5,6]+b8[4,5,6,7,8,1,2,3],125->b8[3,4,1,2,8,5,6,7]+b8[5,6,7,8,1,2,3,4],126->b8[4,5,2,3,1,6,7,8]+b8[6,7,8,1,2,3,4,5],127->b8[5,6,3,4,2,7,8,1]+b8[7,8,1,2,3,4,5,6],128->b8[6,7,4,5,3,8,1,2]+b8[8,1,2,3,4,5,6,7]};


      
      data={{2,8,10,15,19,24,43,47},{2,8,10,15,24,35,43,47},{3,8,10,15,19,24,43,47},{2,8,10,15,19,24,43,67},{2,8,15,19,24,27,43,47},{2,8,10,19,24,39,43,47},{2,8,10,15,19,24,47,62},{2,7,10,15,19,24,43,47},{2,8,10,15,19,31,43,47},{8,10,15,20,24,35,43,47},{2,8,10,15,24,35,43,72},{2,4,8,15,24,35,43,47},{2,8,10,24,35,39,43,47},{2,8,10,15,24,35,47,62},{2,7,10,15,24,35,43,47},{2,8,10,15,31,35,43,47},{3,8,10,15,20,24,43,47},{3,8,10,15,19,24,43,67},{3,8,11,15,19,24,43,47},{3,8,10,19,24,39,43,47},{3,8,10,15,19,24,47,62},{3,7,10,15,19,24,43,47},{3,8,10,15,19,31,43,47},{2,8,10,15,24,43,67,72},{2,8,15,19,21,24,43,67},{2,8,10,19,24,43,67,70},{2,5,8,10,15,19,24,67},{2,7,10,15,19,24,43,67},{2,8,10,15,19,31,43,67},{2,4,8,15,24,27,43,47},{8,11,15,19,24,27,43,47},{2,8,15,19,21,24,27,43},{2,8,19,24,27,39,43,47},{2,8,15,19,24,27,47,59},{2,7,15,19,24,27,43,47},{2,8,15,19,27,31,43,47},{2,8,10,19,24,39,43,70},{2,8,10,19,22,24,39,47},{2,10,14,19,24,39,43,47},{2,6,8,10,19,39,43,47},{2,5,8,10,15,19,24,62},{2,8,15,19,24,47,59,62},{2,8,10,19,22,24,47,62},{2,7,10,15,19,24,47,62},{2,8,10,15,19,47,57,62},{2,7,10,14,19,24,43,47},{2,7,10,15,19,23,43,47},{2,6,8,10,19,31,43,47},{2,8,10,15,19,31,47,57},{2,10,15,19,23,31,43,47},{8,10,15,20,24,35,43,72},{4,8,15,20,24,35,43,47},{8,10,20,24,35,39,43,47},{8,10,15,20,24,35,47,62},{7,10,15,20,24,35,43,47},{8,10,15,20,31,35,43,47},{2,4,8,15,24,35,43,72},{2,8,10,24,33,35,43,72},{2,8,10,15,24,35,52,72},{2,7,10,15,24,35,43,72},{2,8,10,15,31,35,43,72},{2,4,8,24,35,39,43,47},{2,4,8,15,24,35,47,78},{2,4,7,15,24,35,43,47},{2,4,8,15,31,35,43,47},{2,8,10,24,33,35,39,43},{2,8,10,22,24,35,39,47},{2,10,14,24,35,39,43,47},{2,6,8,10,35,39,43,47},{2,8,10,15,24,35,52,62},{2,8,15,24,35,47,62,78},{2,8,10,22,24,35,47,62},{2,7,10,15,24,35,47,62},{2,8,10,15,35,47,57,62},{2,7,10,14,24,35,43,47},{2,7,10,15,23,35,43,47},{2,6,8,10,31,35,43,47},{2,8,10,15,31,35,47,57},{2,10,15,23,31,35,43,47},{3,8,10,15,20,24,43,81},{3,8,11,15,20,24,43,47},{3,8,10,20,24,39,43,47},{3,8,10,15,20,24,47,62},{3,7,10,15,20,24,43,47},{3,8,10,15,20,31,43,47},{3,8,10,15,24,43,67,81},{3,8,15,19,24,36,43,67},{3,8,10,19,24,43,67,70},{3,5,8,10,15,19,24,67},{3,7,10,15,19,24,43,67},{3,8,10,15,19,31,43,67},{3,8,11,15,19,24,36,43},{3,8,11,19,24,39,43,47},{3,8,11,15,19,24,44,47},{3,7,11,15,19,24,43,47},{3,8,11,15,19,31,43,47},{3,8,10,19,24,39,43,70},{3,8,10,19,22,24,39,47},{3,10,14,19,24,39,43,47},{3,6,8,10,19,39,43,47},{3,5,8,10,15,19,24,62},{3,8,15,19,24,44,47,62},{3,8,10,19,22,24,47,62},{3,7,10,15,19,24,47,62},{3,8,10,15,19,47,57,62},{3,7,10,14,19,24,43,47},{3,7,10,15,19,23,43,47},{3,6,8,10,19,31,43,47},{3,8,10,15,19,31,47,57},{3,10,15,19,23,31,43,47},{8,10,15,24,43,67,72,81},{2,8,15,21,24,43,67,72},{2,8,10,24,33,43,67,72},{2,5,8,10,15,24,67,72},{2,7,10,15,24,43,67,72},{2,8,10,15,31,43,67,72},{8,15,19,21,24,36,43,67},{2,8,19,21,24,43,67,70},{2,5,8,15,19,21,24,67},{2,7,15,19,21,24,43,67},{2,8,15,19,21,31,43,67},{2,8,10,24,33,43,67,70},{2,5,8,10,19,24,67,70},{2,10,19,24,43,46,67,70},{2,8,10,19,43,67,70,84},{2,5,7,10,15,19,24,67},{2,5,8,10,15,19,55,67},{2,7,10,19,24,43,46,67},{2,7,10,15,19,23,43,67},{2,8,10,19,31,43,67,84},{2,8,10,15,19,31,55,67},{2,10,15,19,23,31,43,67},{4,8,11,15,24,27,43,47},{2,4,8,15,21,24,27,43},{2,4,8,24,27,39,43,47},{2,4,8,15,24,27,47,59},{2,4,7,15,24,27,43,47},{2,4,8,15,27,31,43,47},{8,11,15,19,21,24,27,43},{8,11,19,24,27,39,43,47},{8,11,15,19,24,27,44,47},{7,11,15,19,24,27,43,47},{8,11,15,19,27,31,43,47},{2,8,19,21,24,27,43,94},{2,8,15,19,21,24,27,59},{2,7,15,19,21,24,27,43},{2,8,15,19,21,27,31,43},{2,8,19,24,27,39,43,94},{2,8,19,24,27,39,47,92},{2,14,19,24,27,39,43,47},{2,6,8,19,27,39,43,47},{8,15,19,24,27,44,47,59},{2,8,19,24,27,47,59,92},{2,7,15,19,24,27,47,59},{2,8,15,19,25,27,47,59},{2,7,14,19,24,27,43,47},{2,7,15,19,23,27,43,47},{2,6,8,19,27,31,43,47},{2,8,15,19,25,27,31,47},{2,15,19,23,27,31,43,47},{2,8,10,24,33,39,43,70},{2,8,19,24,39,43,70,94},{2,8,10,19,22,24,39,70},{2,10,19,24,39,43,46,70},{2,6,8,10,19,39,43,70},{2,8,19,22,24,39,47,92},{2,10,14,19,22,24,39,47},{2,6,8,10,19,22,39,47},{2,10,14,19,24,39,43,46},{2,6,10,14,19,39,43,47},{2,5,8,10,15,24,52,62},{2,5,8,15,19,24,59,62},{2,5,8,10,19,22,24,62},{2,5,7,10,15,19,24,62},{2,5,8,10,15,19,57,62},{2,8,15,24,47,59,62,78},{8,15,19,24,44,47,59,62},{2,8,19,22,24,47,59,62},{2,7,15,19,24,47,59,62},{2,8,15,19,25,47,59,62},{2,10,19,22,24,30,47,62},{2,8,10,19,22,47,57,62},{2,7,10,19,24,30,47,62},{2,7,10,15,19,47,62,73},{2,8,15,19,25,47,57,62},{2,10,15,19,47,57,62,73},{2,7,10,14,19,24,43,46},{2,7,10,14,19,24,30,47},{2,7,10,14,19,23,43,47},{2,7,10,15,19,23,47,73},{2,6,8,10,19,31,43,84},{2,6,8,10,19,31,47,57},{2,6,10,19,23,31,43,47},{2,8,10,15,19,31,55,57},{2,8,15,19,25,31,47,57},{2,10,15,19,23,31,47,57},{8,10,15,20,24,43,72,81},{4,8,15,20,24,35,43,72},{8,10,20,24,33,35,43,72},{8,10,15,20,24,35,52,72},{7,10,15,20,24,35,43,72},{8,10,15,20,31,35,43,72},{4,8,11,15,20,24,43,47},{4,8,20,24,35,39,43,47},{4,8,15,20,24,35,47,78},{4,7,15,20,24,35,43,47},{4,8,15,20,31,35,43,47},{8,10,20,24,33,35,39,43},{8,10,20,22,24,35,39,47},{10,14,20,24,35,39,43,47},{6,8,10,20,35,39,43,47},{8,10,15,20,24,35,52,62},{8,15,20,24,35,47,62,78},{8,10,20,22,24,35,47,62},{7,10,15,20,24,35,47,62},{8,10,15,20,35,47,57,62},{7,10,14,20,24,35,43,47},{7,10,15,20,23,35,43,47},{6,8,10,20,31,35,43,47},{8,10,15,20,31,35,47,57},{10,15,20,23,31,35,43,47},{2,4,8,15,21,24,43,72},{2,4,8,24,33,35,43,72},{2,4,8,12,15,24,35,72},{2,4,7,15,24,35,43,72},{2,4,8,15,31,35,43,72},{2,8,10,24,33,35,52,72},{2,10,18,24,33,35,43,72},{2,8,10,33,35,43,72,96},{2,5,8,10,15,24,52,72},{2,8,12,15,24,35,52,72},{2,7,10,15,24,35,52,72},{2,8,10,15,35,52,72,116},{2,7,10,18,24,35,43,72},{2,7,10,15,23,35,43,72},{2,8,10,31,35,43,72,96},{2,8,10,15,31,35,72,116},{2,10,15,23,31,35,43,72},{2,4,8,24,33,35,39,43},{2,4,8,24,35,37,39,47},{2,4,14,24,35,39,43,47},{2,4,6,8,35,39,43,47},{2,4,8,15,24,47,59,78},{2,4,8,12,15,24,35,78},{2,4,8,24,35,37,47,78},{2,4,7,15,24,35,47,78},{2,4,8,15,35,47,78,90},{2,4,7,14,24,35,43,47},{2,4,7,15,23,35,43,47},{2,4,6,8,31,35,43,47},{2,4,8,15,31,35,47,90},{2,4,15,23,31,35,43,47},{2,8,10,22,24,33,35,39},{2,10,18,24,33,35,39,43},{2,6,8,10,33,35,39,43},{2,8,22,24,35,37,39,47},{2,10,14,22,24,35,39,47},{2,6,8,10,22,35,39,47},{2,10,14,18,24,35,39,43},{2,6,10,14,35,39,43,47},{2,8,12,15,24,35,52,62},{2,8,10,22,24,35,52,62},{2,7,10,15,24,35,52,62},{2,8,10,15,35,52,57,62},{2,8,12,15,24,35,62,78},{2,8,22,24,35,47,62,78},{2,7,15,24,35,47,62,78},{2,8,15,35,47,62,78,90},{2,10,22,24,30,35,47,62},{2,8,10,22,35,47,57,62},{2,7,10,24,30,35,47,62},{2,7,10,15,35,47,62,73},{2,8,15,35,47,57,62,90},{2,10,15,35,47,57,62,73},{2,7,10,14,18,24,35,43},{2,7,10,14,24,30,35,47},{2,7,10,14,23,35,43,47},{2,7,10,15,23,35,47,73},{2,6,8,10,31,35,43,96},{2,6,8,10,31,35,47,57},{2,6,10,23,31,35,43,47},{2,8,10,15,31,35,57,116},{2,8,15,31,35,47,57,90},{2,10,15,23,31,35,47,57},{3,8,15,20,24,43,48,81},{3,8,10,20,24,43,50,81},{3,8,10,15,20,24,28,81},{3,7,10,15,20,24,43,81},{3,8,10,15,20,31,43,81},{3,8,11,15,20,24,43,48},{3,8,11,20,24,39,43,47},{3,8,11,15,20,24,44,47},{3,7,11,15,20,24,43,47},{3,8,11,15,20,31,43,47},{3,8,10,20,24,39,43,50},{3,8,10,20,22,24,39,47},{3,10,14,20,24,39,43,47},{3,6,8,10,20,39,43,47},{3,8,10,15,20,24,28,62},{3,8,15,20,24,44,47,62},{3,8,10,20,22,24,47,62},{3,7,10,15,20,24,47,62},{3,8,10,15,20,47,57,62},{3,7,10,14,20,24,43,47},{3,7,10,15,20,23,43,47},{3,6,8,10,20,31,43,47},{3,8,10,15,20,31,47,57},{3,10,15,20,23,31,43,47},{3,8,15,24,43,48,67,81},{3,8,10,24,43,50,67,81},{3,5,8,10,15,24,67,81},{3,7,10,15,24,43,67,81},{3,8,10,15,31,43,67,81},{3,8,15,24,36,43,48,67},{3,8,19,24,36,43,67,70},{3,5,8,15,19,24,36,67},{3,7,15,19,24,36,43,67},{3,8,15,19,31,36,43,67},{3,8,10,24,43,50,67,70},{3,5,8,10,19,24,67,70},{3,10,19,24,43,46,67,70},{3,8,10,19,43,67,70,84},{3,5,7,10,15,19,24,67},{3,5,8,10,15,19,55,67},{3,7,10,19,24,43,46,67},{3,7,10,15,19,23,43,67},{3,8,10,19,31,43,67,84},{3,8,10,15,19,31,55,67},{3,10,15,19,23,31,43,67},{3,8,11,15,24,36,43,48},{8,11,15,19,21,24,36,43},{3,8,11,19,24,36,43,109},{3,8,11,15,19,24,36,44},{3,7,11,15,19,24,36,43},{3,8,11,15,19,31,36,43},{3,8,11,19,24,39,43,109},{3,8,11,19,24,39,47,68},{3,11,14,19,24,39,43,47},{3,6,8,11,19,39,43,47},{3,8,11,19,24,44,47,68},{3,7,11,15,19,24,44,47},{3,8,11,15,17,19,44,47},{3,7,11,14,19,24,43,47},{3,7,11,15,19,23,43,47},{3,6,8,11,19,31,43,47},{3,8,11,15,17,19,31,47},{3,11,15,19,23,31,43,47},{3,8,10,24,39,43,50,70},{3,8,19,24,39,43,70,109},{3,8,10,19,22,24,39,70},{3,10,19,24,39,43,46,70},{3,6,8,10,19,39,43,70},{3,8,19,22,24,39,47,68},{3,10,14,19,22,24,39,47},{3,6,8,10,19,22,39,47},{3,10,14,19,24,39,43,46},{3,6,10,14,19,39,43,47},{3,5,8,10,15,24,28,62},{3,5,8,15,19,24,44,62},{3,5,8,10,19,22,24,62},{3,5,7,10,15,19,24,62},{3,5,8,10,15,19,57,62},{3,8,19,22,24,44,47,62},{3,7,15,19,24,44,47,62},{3,8,15,17,19,44,47,62},{3,10,19,22,24,30,47,62},{3,8,10,19,22,47,57,62},{3,7,10,19,24,30,47,62},{3,7,10,15,19,47,62,73},{3,8,15,17,19,47,57,62},{3,10,15,19,47,57,62,73},{3,7,10,14,19,24,43,46},{3,7,10,14,19,24,30,47},{3,7,10,14,19,23,43,47},{3,7,10,15,19,23,47,73},{3,6,8,10,19,31,43,84},{3,6,8,10,19,31,47,57},{3,6,10,19,23,31,43,47},{3,8,10,15,19,31,55,57},{3,8,15,17,19,31,47,57},{3,10,15,19,23,31,47,57},{8,15,24,43,48,67,72,81},{8,10,24,33,43,67,72,81},{5,8,10,15,24,67,72,81},{7,10,15,24,43,67,72,81},{8,10,15,31,43,67,72,81},{8,15,21,24,43,48,67,72},{2,8,21,24,33,43,67,72},{2,5,8,15,21,24,67,72},{2,7,15,21,24,43,67,72},{2,8,15,21,31,43,67,72},{2,5,8,10,24,33,67,72},{2,10,18,24,33,43,67,72},{2,8,10,33,43,67,72,96},{2,5,7,10,15,24,67,72},{2,5,8,10,15,55,67,72},{2,7,10,18,24,43,67,72},{2,7,10,15,23,43,67,72},{2,8,10,31,43,67,72,96},{2,8,10,15,31,55,67,72},{2,10,15,23,31,43,67,72},{8,15,21,24,36,43,48,67},{8,19,21,24,36,43,67,70},{5,8,15,19,21,24,36,67},{7,15,19,21,24,36,43,67},{8,15,19,21,31,36,43,67},{2,8,21,24,33,43,67,70},{2,8,19,21,24,43,70,94},{2,5,8,19,21,24,67,70},{2,19,21,24,43,46,67,70},{2,8,19,21,43,67,70,84},{2,5,8,15,19,21,24,59},{2,5,7,15,19,21,24,67},{2,5,8,15,19,21,55,67},{2,7,19,21,24,43,46,67},{2,7,15,19,21,23,43,67},{2,8,19,21,31,43,67,84},{2,8,15,19,21,31,55,67},{2,15,19,21,23,31,43,67},{8,10,24,33,43,50,67,70},{2,5,8,10,24,33,67,70},{2,10,18,24,33,43,67,70},{2,8,10,33,43,67,70,84},{2,5,8,10,19,22,24,70},{2,5,10,19,24,46,67,70},{2,5,8,10,13,19,67,70},{2,10,18,24,43,46,67,70},{2,10,19,43,46,67,70,84},{2,6,8,10,19,43,70,84},{2,8,10,13,19,67,70,84},{2,5,7,10,19,24,46,67},{2,5,7,10,15,19,38,67},{2,5,8,10,15,19,55,57},{2,5,8,10,13,19,55,67},{2,5,10,15,19,38,55,67},{2,7,10,18,24,43,46,67},{2,7,10,19,23,43,46,67},{2,7,10,15,19,23,38,67},{2,8,10,31,43,67,84,96},{2,8,10,13,19,31,67,84},{2,10,19,23,31,43,67,84},{2,8,10,13,19,31,55,67},{2,10,15,19,23,31,55,67},{4,8,11,15,21,24,27,43},{4,8,11,24,27,39,43,47},{4,8,11,15,24,27,44,47},{4,7,11,15,24,27,43,47},{4,8,11,15,27,31,43,47},{2,4,8,21,24,27,43,94},{2,4,8,15,21,24,27,59},{2,4,7,15,21,24,27,43},{2,4,8,15,21,27,31,43},{2,4,8,24,27,39,43,94},{2,4,8,24,27,39,47,92},{2,4,14,24,27,39,43,47},{2,4,6,8,27,39,43,47},{4,8,15,24,27,44,47,59},{2,4,8,24,27,47,59,92},{2,4,7,15,24,27,47,59},{2,4,8,15,25,27,47,59},{2,4,7,14,24,27,43,47},{2,4,7,15,23,27,43,47},{2,4,6,8,27,31,43,47},{2,4,8,15,25,27,31,47},{2,4,15,23,27,31,43,47},{8,11,19,21,24,27,43,94},{8,11,15,19,21,24,27,44},{7,11,15,19,21,24,27,43},{8,11,15,19,21,27,31,43},{8,11,19,24,27,39,43,94},{8,11,19,24,27,39,47,68},{11,14,19,24,27,39,43,47},{6,8,11,19,27,39,43,47},{8,11,19,24,27,44,47,68},{7,11,15,19,24,27,44,47},{8,11,15,17,19,27,44,47},{7,11,14,19,24,27,43,47},{7,11,15,19,23,27,43,47},{6,8,11,19,27,31,43,47},{8,11,15,17,19,27,31,47},{11,15,19,23,27,31,43,47},{2,8,19,21,24,27,41,94},{2,19,21,24,27,43,61,94},{2,8,19,21,27,29,43,94},{8,15,19,21,24,27,44,59},{2,8,19,21,24,27,41,59},{2,7,15,19,21,24,27,59},{2,8,15,19,21,25,27,59},{2,7,19,21,24,27,43,61},{2,7,15,19,21,23,27,43},{2,8,19,21,27,29,31,43},{2,8,15,19,21,25,27,31},{2,15,19,21,23,27,31,43},{2,8,19,24,27,39,41,94},{2,19,24,27,39,43,61,94},{2,6,8,19,27,39,43,94},{8,19,24,27,39,47,68,92},{2,8,19,24,27,39,41,92},{2,14,19,24,27,39,47,92},{2,6,8,19,27,39,47,92},{2,14,19,24,27,39,43,61},{2,6,14,19,27,39,43,47},{8,19,24,27,44,47,59,92},{7,15,19,24,27,44,47,59},{8,15,17,19,27,44,47,59},{2,8,19,24,27,41,59,92},{2,8,19,22,24,47,59,92},{2,19,24,27,47,59,92,100},{2,8,19,25,27,47,59,92},{2,7,19,24,27,47,59,100},{2,7,15,19,27,47,49,59},{8,15,17,19,25,27,47,59},{2,15,19,25,27,47,49,59},{2,7,14,19,24,27,43,61},{2,7,14,19,24,27,47,100},{2,7,14,19,23,27,43,47},{2,7,15,19,23,27,47,49},{2,6,8,19,27,29,31,43},{2,6,8,19,25,27,31,47},{2,6,19,23,27,31,43,47},{8,15,17,19,25,27,31,47},{2,15,19,23,25,27,31,47},{8,10,24,33,39,43,50,70},{2,8,24,33,39,43,70,94},{2,8,10,22,24,33,39,70},{2,10,18,24,33,39,43,70},{2,6,8,10,33,39,43,70},{8,19,24,39,43,70,94,109},{2,8,19,24,39,41,70,94},{2,19,24,39,43,46,70,94},{2,6,8,19,39,43,70,94},{2,8,19,22,24,39,41,70},{2,10,19,22,24,39,46,70},{2,6,8,10,19,22,39,70},{2,10,18,24,39,43,46,70},{2,6,10,19,39,43,46,70},{2,8,22,24,37,39,47,92},{8,19,22,24,39,47,68,92},{2,8,19,22,24,39,41,92},{2,14,19,22,24,39,47,92},{2,6,8,19,22,39,47,92},{2,10,14,19,22,24,39,46},{2,10,14,19,22,24,30,47},{2,6,10,14,19,22,39,47},{2,6,8,10,19,22,47,57},{2,10,14,18,24,39,43,46},{2,14,19,24,39,43,46,61},{2,6,10,14,19,39,43,46},{2,6,10,14,19,23,43,47},{5,8,10,15,24,28,52,62},{2,5,8,12,15,24,52,62},{2,5,8,10,22,24,52,62},{2,5,7,10,15,24,52,62},{2,5,8,10,15,52,57,62},{2,5,8,12,15,24,59,62},{5,8,15,19,24,44,59,62},{2,5,8,19,22,24,59,62},{2,5,7,15,19,24,59,62},{2,5,8,15,19,25,59,62},{2,5,10,19,22,24,30,62},{2,5,8,10,19,22,57,62},{2,5,7,10,19,24,30,62},{2,5,7,10,15,19,62,73},{2,5,8,15,19,25,57,62},{2,5,10,15,19,57,62,73},{8,15,24,44,47,59,62,78},{2,8,12,15,24,59,62,78},{2,8,22,24,47,59,62,78},{2,7,15,24,47,59,62,78},{2,8,15,25,47,59,62,78},{8,19,22,24,44,47,59,62},{7,15,19,24,44,47,59,62},{8,15,17,19,44,47,59,62},{2,19,22,24,30,47,59,62},{2,8,19,22,25,47,59,62},{2,7,19,24,30,47,59,62},{2,7,15,19,47,49,59,62},{8,15,17,19,25,47,59,62},{2,15,19,25,47,49,59,62},{2,10,19,22,30,42,47,62},{2,8,19,22,25,47,57,62},{2,10,19,22,42,47,57,62},{2,7,10,19,30,42,47,62},{2,7,15,19,47,49,62,73},{2,7,10,19,42,47,62,73},{2,8,15,25,47,57,62,90},{8,15,17,19,25,47,57,62},{2,15,19,25,47,57,62,73},{2,10,19,42,47,57,62,73},{2,10,15,19,23,47,57,73},{2,7,10,14,18,24,43,46},{2,7,14,19,24,43,46,61},{2,7,10,14,19,24,30,46},{2,7,10,14,19,23,43,46},{2,7,14,19,24,30,47,100},{2,7,10,14,19,30,42,47},{2,7,10,14,19,23,42,47},{2,7,10,15,19,23,38,73},{2,7,15,19,23,47,49,73},{2,7,10,19,23,42,47,73},{2,6,8,10,31,43,84,96},{2,6,8,19,29,31,43,84},{2,6,8,10,13,19,31,84},{2,6,10,19,23,31,43,84},{2,6,8,10,13,19,31,57},{2,6,8,19,25,31,47,57},{2,6,10,19,23,31,47,57},{2,8,10,15,31,55,57,116},{2,8,15,19,25,31,55,57},{2,8,10,13,19,31,55,57},{2,10,15,19,23,31,55,57},{2,8,15,25,31,47,57,90},{8,15,17,19,25,31,47,57},{2,15,19,23,25,31,47,57},{8,15,20,24,43,48,72,81},{8,10,20,24,33,43,72,81},{8,10,15,20,24,28,72,81},{7,10,15,20,24,43,72,81},{8,10,15,20,31,43,72,81},{4,8,15,20,24,43,48,72},{4,8,20,24,33,35,43,72},{4,8,12,15,20,24,35,72},{4,7,15,20,24,35,43,72},{4,8,15,20,31,35,43,72},{8,10,20,24,33,35,52,72},{10,18,20,24,33,35,43,72},{8,10,20,33,35,43,72,96},{8,10,15,20,24,28,52,72},{8,12,15,20,24,35,52,72},{7,10,15,20,24,35,52,72},{8,10,15,20,35,52,72,116},{7,10,18,20,24,35,43,72},{7,10,15,20,23,35,43,72},{8,10,20,31,35,43,72,96},{8,10,15,20,31,35,72,116},{10,15,20,23,31,35,43,72},{4,8,11,15,20,24,43,48},{4,8,11,20,24,39,43,47},{4,8,11,15,20,24,44,47},{4,7,11,15,20,24,43,47},{4,8,11,15,20,31,43,47},{4,8,20,24,33,35,39,43},{4,8,20,24,35,37,39,47},{4,14,20,24,35,39,43,47},{4,6,8,20,35,39,43,47},{4,8,15,20,24,44,47,78},{4,8,12,15,20,24,35,78},{4,8,20,24,35,37,47,78},{4,7,15,20,24,35,47,78},{4,8,15,20,35,47,78,90},{4,7,14,20,24,35,43,47},{4,7,15,20,23,35,43,47},{4,6,8,20,31,35,43,47},{4,8,15,20,31,35,47,90},{4,15,20,23,31,35,43,47},{8,10,20,24,33,39,43,50},{8,10,20,22,24,33,35,39},{10,18,20,24,33,35,39,43},{6,8,10,20,33,35,39,43},{8,20,22,24,35,37,39,47},{10,14,20,22,24,35,39,47},{6,8,10,20,22,35,39,47},{10,14,18,20,24,35,39,43},{6,10,14,20,35,39,43,47},{8,10,15,20,24,28,52,62},{8,12,15,20,24,35,52,62},{8,10,20,22,24,35,52,62},{7,10,15,20,24,35,52,62},{8,10,15,20,35,52,57,62},{8,15,20,24,44,47,62,78},{8,12,15,20,24,35,62,78},{8,20,22,24,35,47,62,78},{7,15,20,24,35,47,62,78},{8,15,20,35,47,62,78,90},{10,20,22,24,30,35,47,62},{8,10,20,22,35,47,57,62},{7,10,20,24,30,35,47,62},{7,10,15,20,35,47,62,73},{8,15,20,35,47,57,62,90},{10,15,20,35,47,57,62,73},{7,10,14,18,20,24,35,43},{7,10,14,20,24,30,35,47},{7,10,14,20,23,35,43,47},{7,10,15,20,23,35,47,73},{6,8,10,20,31,35,43,96},{6,8,10,20,31,35,47,57},{6,10,20,23,31,35,43,47},{8,10,15,20,31,35,57,116},{8,15,20,31,35,47,57,90},{10,15,20,23,31,35,47,57},{4,8,15,21,24,43,48,72},{2,4,8,21,24,33,43,72},{2,4,8,12,15,21,24,72},{2,4,7,15,21,24,43,72},{2,4,8,15,21,31,43,72},{2,4,8,12,24,33,35,72},{2,4,18,24,33,35,43,72},{2,4,8,33,35,43,72,96},{2,4,7,12,15,24,35,72},{2,4,8,12,15,35,72,86},{2,4,7,18,24,35,43,72},{2,4,7,15,23,35,43,72},{2,4,8,31,35,43,72,96},{2,4,8,15,31,35,72,86},{2,4,15,23,31,35,43,72},{2,5,8,10,24,33,52,72},{2,8,10,22,24,33,35,52},{2,8,12,24,33,35,52,72},{2,10,18,24,33,35,52,72},{2,8,10,33,35,52,72,76},{2,10,18,33,35,43,72,96},{2,6,8,10,33,35,43,96},{2,8,10,33,35,72,76,96},{5,8,10,15,24,28,52,72},{2,5,8,12,15,24,52,72},{2,5,7,10,15,24,52,72},{2,5,8,10,15,52,72,116},{2,7,12,15,24,35,52,72},{2,8,12,15,35,52,72,86},{2,7,10,18,24,35,52,72},{2,7,10,15,35,52,72,108},{2,8,10,15,35,52,57,116},{2,8,15,35,52,72,86,116},{2,8,10,35,52,72,76,116},{2,10,15,35,52,72,108,116},{2,7,10,18,23,35,43,72},{2,7,10,15,23,35,72,108},{2,8,10,31,35,72,76,96},{2,10,23,31,35,43,72,96},{2,8,10,15,31,55,72,116},{2,8,15,31,35,72,86,116},{2,8,10,31,35,72,76,116},{2,10,15,23,31,35,72,116},{2,4,8,24,33,39,43,94},{2,4,8,24,33,35,37,39},{2,4,18,24,33,35,39,43},{2,4,6,8,33,35,39,43},{2,4,8,24,37,39,47,92},{2,4,14,24,35,37,39,47},{2,4,6,8,35,37,39,47},{2,4,14,18,24,35,39,43},{2,4,6,14,35,39,43,47},{4,8,15,24,44,47,59,78},{2,4,8,12,15,24,59,78},{2,4,8,24,37,47,59,78},{2,4,7,15,24,47,59,78},{2,4,8,15,25,47,59,78},{2,4,8,12,24,35,37,78},{2,4,7,12,15,24,35,78},{2,4,8,12,15,35,78,90},{2,8,22,24,35,37,47,78},{2,4,24,35,37,47,54,78},{2,4,8,35,37,47,78,90},{2,4,7,24,35,47,54,78},{2,4,7,15,35,47,78,105},{2,4,8,15,25,47,78,90},{2,4,15,35,47,78,90,105},{2,4,7,14,18,24,35,43},{2,4,7,14,24,35,47,54},{2,4,7,14,23,35,43,47},{2,4,7,15,23,35,47,105},{2,4,6,8,31,35,43,96},{2,4,6,8,31,35,47,90},{2,4,6,23,31,35,43,47},{2,4,8,15,25,31,47,90},{2,4,8,15,31,35,86,90},{2,4,15,23,31,35,47,90},{2,8,22,24,33,35,37,39},{2,10,18,22,24,33,35,39},{2,6,8,10,22,33,35,39},{2,6,10,18,33,35,39,43},{2,14,22,24,35,37,39,47},{2,6,8,22,35,37,39,47},{2,10,14,18,22,24,35,39},{2,10,14,22,24,30,35,47},{2,6,10,14,22,35,39,47},{2,6,8,10,22,35,47,57},{2,6,10,14,18,35,39,43},{2,6,10,14,23,35,43,47},{2,8,12,22,24,35,52,62},{2,7,12,15,24,35,52,62},{2,8,12,15,35,52,62,98},{2,10,22,24,30,35,52,62},{2,8,10,22,35,52,57,62},{2,7,10,24,30,35,52,62},{2,7,10,15,35,52,62,73},{2,8,15,35,52,57,62,98},{2,10,15,35,52,57,62,73},{2,8,12,22,24,35,62,78},{2,7,12,15,24,35,62,78},{2,8,12,15,35,62,78,90},{2,22,24,30,35,47,62,78},{2,8,22,35,47,62,78,90},{2,7,24,30,35,47,62,78},{2,7,15,35,47,62,78,105},{2,8,15,25,47,62,78,90},{2,15,35,47,62,78,90,105},{2,10,22,30,35,42,47,62},{2,8,22,35,47,57,62,90},{2,10,22,35,42,47,57,62},{2,7,10,30,35,42,47,62},{2,7,15,35,47,62,73,105},{2,7,10,35,42,47,62,73},{2,8,15,35,57,62,90,98},{2,15,35,47,57,62,73,90},{2,10,35,42,47,57,62,73},{2,10,15,23,35,47,57,73},{2,7,10,14,18,24,30,35},{2,7,10,14,18,23,35,43},{2,7,14,24,30,35,47,54},{2,7,10,14,30,35,42,47},{2,7,10,14,23,35,42,47},{2,7,10,15,23,35,73,108},{2,7,15,23,35,47,73,105},{2,7,10,23,35,42,47,73},{2,6,8,10,31,35,76,96},{2,6,10,23,31,35,43,96},{2,6,8,10,31,35,57,76},{2,6,8,31,35,47,57,90},{2,6,10,23,31,35,47,57},{2,8,15,31,35,57,86,116},{2,8,10,31,35,57,76,116},{2,10,15,23,31,35,57,116},{2,8,15,31,35,57,86,90},{2,15,23,31,35,47,57,90},{3,8,20,24,43,48,50,81},{3,8,15,20,24,28,48,81},{3,7,15,20,24,43,48,81},{3,8,15,20,31,43,48,81},{8,10,20,24,33,43,50,81},{3,8,10,20,24,28,50,81},{3,10,20,24,26,43,50,81},{3,8,10,20,43,50,81,104},{3,5,8,10,15,24,28,81},{3,7,10,15,20,24,28,81},{3,8,10,15,20,28,81,101},{3,7,10,20,24,26,43,81},{3,7,10,15,20,23,43,81},{3,8,10,20,31,43,81,104},{3,8,10,15,20,31,81,101},{3,10,15,20,23,31,43,81},{3,8,11,20,24,43,48,74},{3,8,11,15,20,24,44,48},{3,7,11,15,20,24,43,48},{3,8,11,15,20,31,43,48},{3,8,11,20,24,39,43,74},{3,8,11,20,24,39,47,68},{3,11,14,20,24,39,43,47},{3,6,8,11,20,39,43,47},{3,8,11,20,24,44,47,68},{3,7,11,15,20,24,44,47},{3,8,11,15,17,20,44,47},{3,7,11,14,20,24,43,47},{3,7,11,15,20,23,43,47},{3,6,8,11,20,31,43,47},{3,8,11,15,17,20,31,47},{3,11,15,20,23,31,43,47},{3,8,20,24,39,43,50,74},{3,8,10,20,22,24,39,50},{3,10,20,24,26,39,43,50},{3,6,8,10,20,39,43,50},{3,8,20,22,24,39,47,68},{3,10,14,20,22,24,39,47},{3,6,8,10,20,22,39,47},{3,10,14,20,24,26,39,43},{3,6,10,14,20,39,43,47},{3,8,15,20,24,28,44,62},{3,8,10,20,22,24,28,62},{3,7,10,15,20,24,28,62},{3,8,10,15,20,28,57,62},{3,8,20,22,24,44,47,62},{3,7,15,20,24,44,47,62},{3,8,15,17,20,44,47,62},{3,10,20,22,24,30,47,62},{3,8,10,20,22,47,57,62},{3,7,10,20,24,30,47,62},{3,7,10,15,20,47,62,73},{3,8,15,17,20,47,57,62},{3,10,15,20,47,57,62,73},{3,7,10,14,20,24,26,43},{3,7,10,14,20,24,30,47},{3,7,10,14,20,23,43,47},{3,7,10,15,20,23,47,73},{3,6,8,10,20,31,43,104},{3,6,8,10,20,31,47,57},{3,6,10,20,23,31,43,47},{3,8,10,15,20,31,57,101},{3,8,15,17,20,31,47,57},{3,10,15,20,23,31,47,57},{3,8,24,43,48,50,67,81},{3,5,8,15,24,48,67,81},{3,7,15,24,43,48,67,81},{3,8,15,31,43,48,67,81},{8,10,24,33,43,50,67,81},{3,5,8,10,24,50,67,81},{3,10,24,26,43,50,67,81},{3,8,10,43,50,67,81,104},{3,5,7,10,15,24,67,81},{3,5,8,10,15,55,67,81},{3,7,10,24,26,43,67,81},{3,7,10,15,23,43,67,81},{3,8,10,31,43,67,81,104},{3,8,10,15,31,55,67,81},{3,10,15,23,31,43,67,81},{3,8,24,36,43,48,67,106},{3,5,8,15,24,36,48,67},{3,7,15,24,36,43,48,67},{3,8,15,31,36,43,48,67},{3,8,24,36,43,67,70,106},{3,8,19,24,36,43,70,109},{3,5,8,19,24,36,67,70},{3,19,24,36,43,46,67,70},{3,8,19,36,43,67,70,84},{3,5,8,15,19,24,36,44},{3,5,7,15,19,24,36,67},{3,5,8,15,19,36,55,67},{3,7,19,24,36,43,46,67},{3,7,15,19,23,36,43,67},{3,8,19,31,36,43,67,84},{3,8,15,19,31,36,55,67},{3,15,19,23,31,36,43,67},{3,8,24,43,50,67,70,106},{3,5,8,10,24,50,67,70},{3,10,24,26,43,50,67,70},{3,8,10,43,50,67,70,84},{3,5,8,10,19,22,24,70},{3,5,10,19,24,46,67,70},{3,5,8,10,13,19,67,70},{3,10,24,26,43,46,67,70},{3,10,19,43,46,67,70,84},{3,6,8,10,19,43,70,84},{3,8,10,13,19,67,70,84},{3,5,7,10,19,24,46,67},{3,5,7,10,15,19,38,67},{3,5,8,10,15,19,55,57},{3,5,8,10,13,19,55,67},{3,5,10,15,19,38,55,67},{3,7,10,24,26,43,46,67},{3,7,10,19,23,43,46,67},{3,7,10,15,19,23,38,67},{3,8,10,31,43,67,84,104},{3,8,10,13,19,31,67,84},{3,10,19,23,31,43,67,84},{3,8,10,13,19,31,55,67},{3,10,15,19,23,31,55,67},{8,11,15,21,24,36,43,48},{3,8,11,24,36,43,48,74},{3,8,11,15,24,36,44,48},{3,7,11,15,24,36,43,48},{3,8,11,15,31,36,43,48},{8,11,19,21,24,36,43,109},{8,11,15,19,21,24,36,44},{7,11,15,19,21,24,36,43},{8,11,15,19,21,31,36,43},{3,8,11,24,36,43,74,109},{3,8,11,19,24,36,65,109},{3,11,19,24,36,43,77,109},{3,8,11,19,36,43,53,109},{3,8,11,19,24,36,44,65},{3,7,11,15,19,24,36,44},{3,8,11,15,17,19,36,44},{3,7,11,19,24,36,43,77},{3,7,11,15,19,23,36,43},{3,8,11,19,31,36,43,53},{3,8,11,15,17,19,31,36},{3,11,15,19,23,31,36,43},{3,8,11,24,39,43,74,109},{8,11,19,24,39,43,94,109},{3,8,11,19,24,39,65,109},{3,11,19,24,39,43,77,109},{3,6,8,11,19,39,43,109},{3,8,11,19,24,39,65,68},{3,11,14,19,24,39,47,68},{3,6,8,11,19,39,47,68},{3,11,14,19,24,39,43,77},{3,6,11,14,19,39,43,47},{3,8,11,19,24,44,65,68},{3,8,19,22,24,44,47,68},{3,11,19,24,44,47,68,85},{3,8,11,17,19,44,47,68},{3,7,11,19,24,44,47,85},{3,7,11,15,19,40,44,47},{3,11,15,17,19,40,44,47},{3,7,11,14,19,24,43,77},{3,7,11,14,19,24,47,85},{3,7,11,14,19,23,43,47},{3,7,11,15,19,23,40,47},{3,6,8,11,19,31,43,53},{3,6,8,11,17,19,31,47},{3,6,11,19,23,31,43,47},{3,11,15,17,19,23,31,47},{3,8,24,39,43,50,70,74},{3,8,10,22,24,39,50,70},{3,10,24,26,39,43,50,70},{3,6,8,10,39,43,50,70},{3,8,24,39,43,70,74,109},{3,8,19,24,39,65,70,109},{3,19,24,39,43,46,70,109},{3,6,8,19,39,43,70,109},{3,8,19,22,24,39,65,70},{3,10,19,22,24,39,46,70},{3,6,8,10,19,22,39,70},{3,10,24,26,39,43,46,70},{3,6,10,19,39,43,46,70},{3,8,19,22,24,39,65,68},{3,14,19,22,24,39,47,68},{3,6,8,19,22,39,47,68},{3,10,14,19,22,24,39,46},{3,10,14,19,22,24,30,47},{3,6,10,14,19,22,39,47},{3,6,8,10,19,22,47,57},{3,10,14,24,26,39,43,46},{3,14,19,24,39,43,46,77},{3,6,10,14,19,39,43,46},{3,6,10,14,19,23,43,47},{3,5,8,15,24,28,44,62},{3,5,8,10,22,24,28,62},{3,5,7,10,15,24,28,62},{3,5,8,10,15,28,57,62},{3,5,8,19,22,24,44,62},{3,5,7,15,19,24,44,62},{3,5,8,15,17,19,44,62},{3,5,10,19,22,24,30,62},{3,5,8,10,19,22,57,62},{3,5,7,10,19,24,30,62},{3,5,7,10,15,19,62,73},{3,5,8,15,17,19,57,62},{3,5,10,15,19,57,62,73},{3,19,22,24,30,44,47,62},{3,8,17,19,22,44,47,62},{3,7,19,24,30,44,47,62},{3,7,15,19,40,44,47,62},{3,15,17,19,40,44,47,62},{3,10,19,22,30,42,47,62},{3,8,17,19,22,47,57,62},{3,10,19,22,42,47,57,62},{3,7,10,19,30,42,47,62},{3,7,15,19,40,47,62,73},{3,7,10,19,42,47,62,73},{3,15,17,19,47,57,62,73},{3,10,19,42,47,57,62,73},{3,10,15,19,23,47,57,73},{3,7,10,14,24,26,43,46},{3,7,14,19,24,43,46,77},{3,7,10,14,19,24,30,46},{3,7,10,14,19,23,43,46},{3,7,14,19,24,30,47,85},{3,7,10,14,19,30,42,47},{3,7,10,14,19,23,42,47},{3,7,10,15,19,23,38,73},{3,7,15,19,23,40,47,73},{3,7,10,19,23,42,47,73},{3,6,8,10,31,43,84,104},{3,6,8,19,31,43,53,84},{3,6,8,10,13,19,31,84},{3,6,10,19,23,31,43,84},{3,6,8,10,13,19,31,57},{3,6,8,17,19,31,47,57},{3,6,10,19,23,31,47,57},{3,8,10,15,31,55,57,101},{3,8,15,17,19,31,55,57},{3,8,10,13,19,31,55,57},{3,10,15,19,23,31,55,57},{3,15,17,19,23,31,47,57},{8,24,33,43,48,67,72,81},{5,8,15,24,48,67,72,81},{7,15,24,43,48,67,72,81},{8,15,31,43,48,67,72,81},{5,8,10,24,33,67,72,81},{10,18,24,33,43,67,72,81},{8,10,33,43,67,72,81,96},{5,8,10,15,24,28,72,81},{5,7,10,15,24,67,72,81},{5,8,10,15,55,67,72,81},{7,10,18,24,43,67,72,81},{7,10,15,23,43,67,72,81},{8,10,31,43,67,72,81,96},{8,10,15,31,55,67,72,81},{10,15,23,31,43,67,72,81},{8,21,24,33,43,48,67,72},{5,8,15,21,24,48,67,72},{7,15,21,24,43,48,67,72},{8,15,21,31,43,48,67,72},{2,5,8,21,24,33,67,72},{2,18,21,24,33,43,67,72},{2,8,21,33,43,67,72,96},{2,5,8,12,15,21,24,72},{2,5,7,15,21,24,67,72},{2,5,8,15,21,55,67,72},{2,7,18,21,24,43,67,72},{2,7,15,21,23,43,67,72},{2,8,21,31,43,67,72,96},{2,8,15,21,31,55,67,72},{2,15,21,23,31,43,67,72},{2,5,10,18,24,33,67,72},{2,5,8,10,33,67,72,111},{2,10,18,33,43,67,72,96},{2,8,10,33,43,67,84,96},{2,8,10,33,67,72,96,111},{2,5,7,10,18,24,67,72},{2,5,7,10,15,38,67,72},{2,5,8,10,15,55,72,116},{2,5,8,10,55,67,72,111},{2,5,10,15,38,55,67,72},{2,7,10,18,23,43,67,72},{2,7,10,15,23,38,67,72},{2,8,10,31,67,72,96,111},{2,10,23,31,43,67,72,96},{2,8,10,31,55,67,72,111},{2,10,15,23,31,55,67,72},{8,21,24,36,43,48,67,106},{5,8,15,21,24,36,48,67},{7,15,21,24,36,43,48,67},{8,15,21,31,36,43,48,67},{8,21,24,36,43,67,70,106},{8,19,21,24,36,43,70,109},{5,8,19,21,24,36,67,70},{19,21,24,36,43,46,67,70},{8,19,21,36,43,67,70,84},{5,8,15,19,21,24,36,44},{5,7,15,19,21,24,36,67},{5,8,15,19,21,36,55,67},{7,19,21,24,36,43,46,67},{7,15,19,21,23,36,43,67},{8,19,21,31,36,43,67,84},{8,15,19,21,31,36,55,67},{15,19,21,23,31,36,43,67},{8,21,24,33,43,67,70,106},{2,8,21,24,33,43,70,94},{2,5,8,21,24,33,67,70},{2,18,21,24,33,43,67,70},{2,8,21,33,43,67,70,84},{8,19,21,24,43,70,94,109},{2,8,19,21,24,41,70,94},{2,19,21,24,43,46,70,94},{2,8,19,21,29,43,70,94},{2,5,8,19,21,24,41,70},{2,5,19,21,24,46,67,70},{2,5,8,13,19,21,67,70},{2,18,21,24,43,46,67,70},{2,19,21,43,46,67,70,84},{2,8,19,21,29,43,70,84},{2,8,13,19,21,67,70,84},{2,5,8,12,15,21,24,59},{5,8,15,19,21,24,44,59},{2,5,8,19,21,24,41,59},{2,5,7,15,19,21,24,59},{2,5,8,15,19,21,25,59},{2,5,7,19,21,24,46,67},{2,5,7,15,19,21,38,67},{2,5,8,15,19,21,25,55},{2,5,8,13,19,21,55,67},{2,5,15,19,21,38,55,67},{2,7,18,21,24,43,46,67},{2,7,19,21,24,43,46,61},{2,7,19,21,23,43,46,67},{2,7,15,19,21,23,38,67},{2,8,21,31,43,67,84,96},{2,8,19,21,29,31,43,84},{2,8,13,19,21,31,67,84},{2,19,21,23,31,43,67,84},{2,8,15,19,21,25,31,55},{2,8,13,19,21,31,55,67},{2,15,19,21,23,31,55,67},{8,24,33,43,50,67,70,106},{5,8,10,24,33,50,67,70},{10,18,24,33,43,50,67,70},{8,10,33,43,50,67,70,84},{2,5,8,10,22,24,33,70},{2,5,10,18,24,33,67,70},{2,5,8,10,13,33,67,70},{2,10,18,33,43,67,70,84},{2,6,8,10,33,43,70,84},{2,8,10,13,33,67,70,84},{2,5,8,19,22,24,41,70},{2,5,10,19,22,24,46,70},{2,5,8,10,13,19,22,70},{2,5,10,18,24,46,67,70},{2,5,10,13,19,46,67,70},{10,18,24,26,43,46,67,70},{2,10,18,43,46,67,70,84},{2,6,10,19,43,46,70,84},{2,10,19,23,43,46,67,84},{2,10,13,19,46,67,70,84},{2,6,8,19,29,43,70,84},{2,6,8,10,13,19,70,84},{2,5,7,10,18,24,46,67},{2,5,7,10,19,24,30,46},{2,5,7,10,19,38,46,67},{2,5,7,10,15,19,38,73},{2,5,8,10,15,55,57,116},{2,5,8,15,19,25,55,57},{2,5,8,10,13,19,55,57},{2,5,10,15,19,38,55,57},{2,5,8,10,13,55,67,111},{2,5,10,13,19,38,55,67},{2,10,15,19,23,38,55,67},{7,10,18,24,26,43,46,67},{2,7,10,18,23,43,46,67},{2,7,10,19,23,38,46,67},{8,10,31,43,67,84,96,104},{2,8,10,13,31,67,84,96},{2,10,23,31,43,67,84,96},{2,10,13,19,23,31,67,84},{2,8,10,13,31,55,67,111},{2,10,13,19,23,31,55,67},{4,8,11,15,21,24,43,48},{4,8,11,21,24,27,43,94},{4,8,11,15,21,24,27,44},{4,7,11,15,21,24,27,43},{4,8,11,15,21,27,31,43},{4,8,11,24,27,39,43,94},{4,8,11,24,27,39,47,68},{4,11,14,24,27,39,43,47},{4,6,8,11,27,39,43,47},{4,8,11,24,27,44,47,68},{4,7,11,15,24,27,44,47},{4,8,11,15,17,27,44,47},{4,7,11,14,24,27,43,47},{4,7,11,15,23,27,43,47},{4,6,8,11,27,31,43,47},{4,8,11,15,17,27,31,47},{4,11,15,23,27,31,43,47},{2,4,8,21,24,33,43,94},{2,4,8,21,24,27,41,94},{2,4,21,24,27,43,61,94},{2,4,8,21,27,29,43,94},{4,8,15,21,24,27,44,59},{2,4,8,12,15,21,24,59},{2,4,8,21,24,27,41,59},{2,4,7,15,21,24,27,59},{2,4,8,15,21,25,27,59},{2,4,7,21,24,27,43,61},{2,4,7,15,21,23,27,43},{2,4,8,21,27,29,31,43},{2,4,8,15,21,25,27,31},{2,4,15,21,23,27,31,43},{2,4,8,24,27,39,41,94},{2,4,24,27,39,43,61,94},{2,4,6,8,27,39,43,94},{4,8,24,27,39,47,68,92},{2,4,8,24,27,39,41,92},{2,4,14,24,27,39,47,92},{2,4,6,8,27,39,47,92},{2,4,14,24,27,39,43,61},{2,4,6,14,27,39,43,47},{4,8,24,27,44,47,59,92},{4,7,15,24,27,44,47,59},{4,8,15,17,27,44,47,59},{2,4,8,24,27,41,59,92},{2,4,8,24,37,47,59,92},{2,4,24,27,47,59,92,100},{2,4,8,25,27,47,59,92},{2,4,7,24,27,47,59,100},{2,4,7,15,27,47,49,59},{4,8,15,17,25,27,47,59},{2,4,15,25,27,47,49,59},{2,4,7,14,24,27,43,61},{2,4,7,14,24,27,47,100},{2,4,7,14,23,27,43,47},{2,4,7,15,23,27,47,49},{2,4,6,8,27,29,31,43},{2,4,6,8,25,27,31,47},{2,4,6,23,27,31,43,47},{4,8,15,17,25,27,31,47},{2,4,15,23,25,27,31,47},{8,11,19,21,24,43,94,109},{8,11,19,21,24,27,82,94},{11,19,21,24,27,43,61,94},{8,11,19,21,27,29,43,94},{8,11,19,21,24,27,44,82},{7,11,15,19,21,24,27,44},{8,11,15,17,19,21,27,44},{7,11,19,21,24,27,43,61},{7,11,15,19,21,23,27,43},{8,11,19,21,27,29,31,43},{8,11,15,17,19,21,27,31},{11,15,19,21,23,27,31,43},{8,11,19,24,27,39,82,94},{11,19,24,27,39,43,61,94},{6,8,11,19,27,39,43,94},{8,11,19,24,27,39,68,82},{11,14,19,24,27,39,47,68},{6,8,11,19,27,39,47,68},{11,14,19,24,27,39,43,61},{6,11,14,19,27,39,43,47},{8,19,24,27,44,47,68,92},{8,11,19,24,27,44,68,82},{11,19,24,27,44,47,68,85},{8,11,17,19,27,44,47,68},{7,11,19,24,27,44,47,85},{7,11,15,19,27,40,44,47},{11,15,17,19,27,40,44,47},{7,11,14,19,24,27,43,61},{7,11,14,19,24,27,47,85},{7,11,14,19,23,27,43,47},{7,11,15,19,23,27,40,47},{6,8,11,19,27,29,31,43},{6,8,11,17,19,27,31,47},{6,11,19,23,27,31,43,47},{11,15,17,19,23,27,31,47},{8,19,21,24,27,41,82,94},{2,19,21,24,27,41,61,94},{2,8,19,21,27,29,41,94},{2,19,21,24,43,46,61,94},{2,19,21,27,29,43,61,94},{2,6,8,19,27,29,43,94},{8,19,21,24,27,41,44,59},{7,15,19,21,24,27,44,59},{8,15,17,19,21,27,44,59},{2,19,21,24,27,41,59,64},{2,8,19,21,25,27,41,59},{2,7,19,21,24,27,59,64},{2,7,15,19,21,27,49,59},{8,15,17,19,21,25,27,59},{2,15,19,21,25,27,49,59},{2,7,19,21,24,27,61,64},{2,7,19,21,23,27,43,61},{2,7,15,19,21,23,27,49},{2,8,19,21,25,27,29,31},{2,19,21,23,27,29,31,43},{8,15,17,19,21,25,27,31},{2,15,19,21,23,25,27,31},{8,19,24,27,39,41,82,94},{2,19,24,27,39,41,61,94},{2,6,8,19,27,39,41,94},{2,19,24,39,43,46,61,94},{2,6,19,27,39,43,61,94},{8,19,24,27,39,41,68,92},{14,19,24,27,39,47,68,92},{6,8,19,27,39,47,68,92},{2,19,24,27,39,41,80,92},{2,6,8,19,27,39,41,92},{2,14,19,24,27,39,80,92},{2,14,19,24,27,47,92,100},{2,6,14,19,27,39,47,92},{2,6,8,19,25,27,47,92},{2,14,19,24,27,39,61,80},{2,6,14,19,27,39,43,61},{2,6,14,19,23,27,43,47},{8,19,24,27,41,44,59,92},{8,19,22,24,44,47,59,92},{19,24,27,44,47,59,92,100},{8,17,19,27,44,47,59,92},{7,19,24,27,44,47,59,100},{7,15,19,27,40,44,47,59},{15,17,19,27,40,44,47,59},{2,8,19,22,24,41,59,92},{2,19,24,27,41,59,64,92},{2,8,19,25,27,41,59,92},{2,8,22,24,37,47,59,92},{2,19,22,24,47,59,92,100},{2,8,19,22,25,47,59,92},{2,19,24,27,59,64,92,100},{2,19,27,47,59,88,92,100},{8,17,19,25,27,47,59,92},{2,19,25,27,47,59,88,92},{2,7,19,24,27,59,64,100},{2,7,19,24,30,47,59,100},{2,7,19,27,47,59,88,100},{7,15,19,27,40,47,49,59},{2,7,19,27,47,49,59,88},{15,17,19,25,27,47,49,59},{2,19,25,27,47,49,59,88},{2,15,19,23,25,27,47,49},{2,7,14,19,24,27,61,64},{2,7,14,19,23,27,43,61},{7,14,19,24,27,47,85,100},{2,7,14,19,24,27,64,100},{2,7,14,19,27,47,88,100},{2,7,14,19,23,27,47,88},{7,15,19,23,27,40,47,49},{2,7,19,23,27,47,49,88},{2,6,8,19,25,27,29,31},{2,6,19,23,27,29,31,43},{6,8,17,19,25,27,31,47},{2,6,19,23,25,27,31,47},{15,17,19,23,25,27,31,47},{8,24,33,39,43,50,70,74},{8,10,22,24,33,39,50,70},{10,18,24,33,39,43,50,70},{6,8,10,33,39,43,50,70},{8,24,33,39,43,70,74,94},{2,8,24,33,39,41,70,94},{2,18,24,33,39,43,70,94},{2,6,8,33,39,43,70,94},{2,8,22,24,33,39,41,70},{2,10,18,22,24,33,39,70},{2,6,8,10,22,33,39,70},{2,6,10,18,33,39,43,70},{8,24,39,43,70,74,94,109},{8,19,24,39,65,70,94,109},{19,24,39,43,46,70,94,109},{6,8,19,39,43,70,94,109},{8,19,24,39,41,65,70,94},{2,19,24,39,41,46,70,94},{2,6,8,19,39,41,70,94},{2,18,24,39,43,46,70,94},{2,6,19,39,43,46,70,94},{2,6,8,19,29,43,70,94},{8,19,22,24,39,41,65,70},{2,19,22,24,39,41,46,70},{2,6,8,19,22,39,41,70},{2,10,18,22,24,39,46,70},{2,6,10,19,22,39,46,70},{2,6,8,10,13,19,22,70},{10,18,24,26,39,43,46,70},{2,6,10,18,39,43,46,70},{8,22,24,37,39,47,68,92},{2,8,22,24,37,39,41,92},{2,14,22,24,37,39,47,92},{2,6,8,22,37,39,47,92},{8,19,22,24,39,41,68,92},{8,19,22,24,44,47,68,92},{14,19,22,24,39,47,68,92},{6,8,19,22,39,47,68,92},{2,19,22,24,39,41,80,92},{2,6,8,19,22,39,41,92},{2,14,19,22,24,39,80,92},{2,14,19,22,24,47,92,100},{2,6,14,19,22,39,47,92},{2,6,8,19,22,25,47,92},{2,10,14,18,22,24,39,46},{2,14,19,22,24,39,46,80},{2,10,14,19,22,24,30,46},{2,6,10,14,19,22,39,46},{2,14,19,22,24,30,47,100},{2,10,14,19,22,30,42,47},{2,6,10,14,19,22,42,47},{2,6,8,10,13,19,22,57},{2,6,8,19,22,25,47,57},{2,6,10,19,22,42,47,57},{10,14,18,24,26,39,43,46},{2,14,18,24,39,43,46,61},{2,6,10,14,18,39,43,46},{14,19,24,39,43,46,61,77},{2,14,19,24,39,46,61,80},{2,6,14,19,39,43,46,61},{2,6,10,14,19,23,43,46},{2,6,10,14,19,23,42,47},{5,8,12,15,24,28,52,62},{5,8,10,22,24,28,52,62},{5,7,10,15,24,28,52,62},{5,8,10,15,28,52,57,62},{2,5,8,12,22,24,52,62},{2,5,7,12,15,24,52,62},{2,5,8,12,15,52,62,98},{2,5,8,10,22,24,33,52},{2,5,10,22,24,30,52,62},{2,5,8,10,22,52,57,62},{2,5,7,10,24,30,52,62},{2,5,7,10,15,52,62,73},{2,5,8,15,52,57,62,98},{2,5,8,10,15,52,57,116},{2,5,10,15,52,57,62,73},{5,8,12,15,24,44,59,62},{2,5,8,12,22,24,59,62},{2,5,7,12,15,24,59,62},{2,5,8,12,15,25,59,62},{5,8,19,22,24,44,59,62},{5,7,15,19,24,44,59,62},{5,8,15,17,19,44,59,62},{2,5,8,19,22,24,41,59},{2,5,19,22,24,30,59,62},{2,5,8,19,22,25,59,62},{2,5,7,19,24,30,59,62},{2,5,7,15,19,49,59,62},{5,8,15,17,19,25,59,62},{2,5,15,19,25,49,59,62},{2,5,10,19,22,24,30,46},{2,5,10,19,22,30,42,62},{2,5,8,19,22,25,57,62},{2,5,8,10,13,19,22,57},{2,5,10,19,22,42,57,62},{2,5,7,10,19,30,42,62},{2,5,7,15,19,49,62,73},{2,5,7,10,19,42,62,73},{2,5,8,15,25,57,62,98},{5,8,15,17,19,25,57,62},{2,5,15,19,25,57,62,73},{2,5,10,19,42,57,62,73},{2,5,10,15,19,38,57,73},{8,12,15,24,44,59,62,78},{8,22,24,44,47,59,62,78},{7,15,24,44,47,59,62,78},{8,15,17,44,47,59,62,78},{2,8,12,22,24,59,62,78},{2,7,12,15,24,59,62,78},{2,8,12,15,25,59,62,78},{2,8,22,24,37,47,59,78},{2,22,24,30,47,59,62,78},{2,8,22,25,47,59,62,78},{2,7,24,30,47,59,62,78},{2,7,15,47,49,59,62,78},{8,15,17,25,47,59,62,78},{2,15,25,47,49,59,62,78},{19,22,24,30,44,47,59,62},{8,17,19,22,44,47,59,62},{7,19,24,30,44,47,59,62},{7,15,19,40,44,47,59,62},{15,17,19,40,44,47,59,62},{2,19,22,24,30,47,59,100},{2,19,22,30,47,59,62,103},{8,17,19,22,25,47,59,62},{2,19,22,25,47,59,62,103},{2,7,19,30,47,59,62,103},{7,15,19,40,47,49,59,62},{2,7,19,47,49,59,62,103},{15,17,19,25,47,49,59,62},{2,15,19,25,47,49,62,73},{2,19,25,47,49,59,62,103},{2,19,22,30,42,47,62,103},{2,8,22,25,47,57,62,90},{8,17,19,22,25,47,57,62},{2,19,22,25,42,47,57,62},{2,7,19,30,42,47,62,103},{2,7,15,47,49,62,73,105},{7,15,19,40,47,49,62,73},{2,7,19,42,47,49,62,73},{8,15,17,25,47,57,62,90},{2,8,15,25,57,62,90,98},{2,15,25,47,57,62,73,90},{15,17,19,25,47,57,62,73},{2,19,25,42,47,57,62,73},{2,15,19,23,25,47,57,73},{2,10,19,23,42,47,57,73},{2,10,15,19,23,38,57,73},{7,10,14,18,24,26,43,46},{2,7,14,18,24,43,46,61},{2,7,10,14,18,24,30,46},{2,7,10,14,18,23,43,46},{7,14,19,24,43,46,61,77},{2,7,14,19,24,46,61,64},{2,7,14,19,23,43,46,61},{2,7,14,19,24,30,46,64},{2,7,10,14,19,30,42,46},{2,7,10,14,19,23,42,46},{2,7,14,24,30,47,54,100},{7,14,19,24,30,47,85,100},{2,7,14,19,24,30,64,100},{2,7,14,19,30,47,88,100},{2,7,14,19,30,42,47,88},{2,7,14,19,23,42,47,88},{2,7,10,15,23,38,73,108},{2,7,15,19,23,38,49,73},{2,7,10,19,23,38,42,73},{2,7,15,23,47,49,73,105},{7,15,19,23,40,47,49,73},{2,7,19,23,42,47,49,73},{2,15,19,23,25,47,49,73},{6,8,10,31,43,84,96,104},{2,6,8,29,31,43,84,96},{2,6,8,10,13,31,84,96},{2,6,10,23,31,43,84,96},{2,6,8,10,33,43,84,96},{6,8,19,29,31,43,53,84},{2,6,8,13,19,29,31,84},{2,6,19,23,29,31,43,84},{2,6,10,13,19,23,31,84},{2,6,10,19,23,43,46,84},{2,6,8,10,13,31,57,76},{2,6,8,13,19,25,31,57},{2,6,10,13,19,23,31,57},{2,6,8,25,31,47,57,90},{6,8,17,19,25,31,47,57},{2,6,19,23,25,31,47,57},{2,6,10,19,23,42,47,57},{8,10,15,31,55,57,101,116},{2,8,15,31,55,57,86,116},{2,8,10,31,55,57,76,116},{2,10,15,23,31,55,57,116},{2,8,15,25,31,55,57,86},{8,15,17,19,25,31,55,57},{2,8,13,19,25,31,55,57},{2,15,19,23,25,31,55,57},{2,8,10,13,31,55,57,76},{2,10,13,19,23,31,55,57},{2,10,15,19,23,38,55,57},{8,15,17,25,31,47,57,90},{2,8,15,25,31,57,86,90},{2,15,23,25,31,47,57,90},{15,17,19,23,25,31,47,57},{8,20,24,33,43,48,72,81},{8,15,20,24,28,48,72,81},{7,15,20,24,43,48,72,81},{8,15,20,31,43,48,72,81},{8,10,20,24,28,33,72,81},{10,18,20,24,33,43,72,81},{8,10,20,33,43,72,81,96},{7,10,15,20,24,28,72,81},{8,10,15,20,28,72,81,101},{7,10,18,20,24,43,72,81},{7,10,15,20,23,43,72,81},{8,10,20,31,43,72,81,96},{8,10,15,20,31,72,81,101},{10,15,20,23,31,43,72,81},{4,8,20,24,33,43,48,72},{4,8,12,15,20,24,48,72},{4,7,15,20,24,43,48,72},{4,8,15,20,31,43,48,72},{4,8,12,20,24,33,35,72},{4,18,20,24,33,35,43,72},{4,8,20,33,35,43,72,96},{4,7,12,15,20,24,35,72},{4,8,12,15,20,35,72,86},{4,7,18,20,24,35,43,72},{4,7,15,20,23,35,43,72},{4,8,20,31,35,43,72,96},{4,8,15,20,31,35,72,86},{4,15,20,23,31,35,43,72},{8,10,20,24,28,33,52,72},{8,10,20,22,24,33,35,52},{8,12,20,24,33,35,52,72},{10,18,20,24,33,35,52,72},{8,10,20,33,35,52,72,76},{10,18,20,33,35,43,72,96},{6,8,10,20,33,35,43,96},{8,10,20,33,35,72,76,96},{8,12,15,20,24,28,52,72},{7,10,15,20,24,28,52,72},{8,10,15,20,28,52,72,116},{7,12,15,20,24,35,52,72},{8,12,15,20,35,52,72,86},{7,10,18,20,24,35,52,72},{7,10,15,20,35,52,72,108},{8,10,15,20,35,52,57,116},{8,15,20,35,52,72,86,116},{8,10,20,35,52,72,76,116},{10,15,20,35,52,72,108,116},{7,10,18,20,23,35,43,72},{7,10,15,20,23,35,72,108},{8,10,20,31,35,72,76,96},{10,20,23,31,35,43,72,96},{8,10,15,20,31,72,101,116},{8,15,20,31,35,72,86,116},{8,10,20,31,35,72,76,116},{10,15,20,23,31,35,72,116},{4,8,11,20,24,43,48,74},{4,8,11,15,20,24,44,48},{4,7,11,15,20,24,43,48},{4,8,11,15,20,31,43,48},{4,8,11,20,24,39,43,74},{4,8,11,20,24,39,47,68},{4,11,14,20,24,39,43,47},{4,6,8,11,20,39,43,47},{4,8,11,20,24,44,47,68},{4,7,11,15,20,24,44,47},{4,8,11,15,17,20,44,47},{4,7,11,14,20,24,43,47},{4,7,11,15,20,23,43,47},{4,6,8,11,20,31,43,47},{4,8,11,15,17,20,31,47},{4,11,15,20,23,31,43,47},{4,8,20,24,33,39,43,74},{4,8,20,24,33,35,37,39},{4,18,20,24,33,35,39,43},{4,6,8,20,33,35,39,43},{4,8,20,24,37,39,47,68},{4,14,20,24,35,37,39,47},{4,6,8,20,35,37,39,47},{4,14,18,20,24,35,39,43},{4,6,14,20,35,39,43,47},{4,8,12,15,20,24,44,78},{4,8,20,24,37,44,47,78},{4,7,15,20,24,44,47,78},{4,8,15,17,20,44,47,78},{4,8,12,20,24,35,37,78},{4,7,12,15,20,24,35,78},{4,8,12,15,20,35,78,90},{8,20,22,24,35,37,47,78},{4,20,24,35,37,47,54,78},{4,8,20,35,37,47,78,90},{4,7,20,24,35,47,54,78},{4,7,15,20,35,47,78,105},{4,8,15,17,20,47,78,90},{4,15,20,35,47,78,90,105},{4,7,14,18,20,24,35,43},{4,7,14,20,24,35,47,54},{4,7,14,20,23,35,43,47},{4,7,15,20,23,35,47,105},{4,6,8,20,31,35,43,96},{4,6,8,20,31,35,47,90},{4,6,20,23,31,35,43,47},{4,8,15,17,20,31,47,90},{4,8,15,20,31,35,86,90},{4,15,20,23,31,35,47,90},{8,20,24,33,39,43,50,74},{8,10,20,22,24,33,39,50},{10,18,20,24,33,39,43,50},{6,8,10,20,33,39,43,50},{8,20,22,24,33,35,37,39},{10,18,20,22,24,33,35,39},{6,8,10,20,22,33,35,39},{6,10,18,20,33,35,39,43},{8,20,22,24,37,39,47,68},{14,20,22,24,35,37,39,47},{6,8,20,22,35,37,39,47},{10,14,18,20,22,24,35,39},{10,14,20,22,24,30,35,47},{6,10,14,20,22,35,39,47},{6,8,10,20,22,35,47,57},{10,14,18,20,24,26,39,43},{6,10,14,18,20,35,39,43},{6,10,14,20,23,35,43,47},{8,12,15,20,24,28,52,62},{8,10,20,22,24,28,52,62},{7,10,15,20,24,28,52,62},{8,10,15,20,28,52,57,62},{8,12,20,22,24,35,52,62},{7,12,15,20,24,35,52,62},{8,12,15,20,35,52,62,98},{10,20,22,24,30,35,52,62},{8,10,20,22,35,52,57,62},{7,10,20,24,30,35,52,62},{7,10,15,20,35,52,62,73},{8,15,20,35,52,57,62,98},{10,15,20,35,52,57,62,73},{8,12,15,20,24,44,62,78},{8,20,22,24,44,47,62,78},{7,15,20,24,44,47,62,78},{8,15,17,20,44,47,62,78},{8,12,20,22,24,35,62,78},{7,12,15,20,24,35,62,78},{8,12,15,20,35,62,78,90},{20,22,24,30,35,47,62,78},{8,20,22,35,47,62,78,90},{7,20,24,30,35,47,62,78},{7,15,20,35,47,62,78,105},{8,15,17,20,47,62,78,90},{15,20,35,47,62,78,90,105},{10,20,22,30,35,42,47,62},{8,20,22,35,47,57,62,90},{10,20,22,35,42,47,57,62},{7,10,20,30,35,42,47,62},{7,15,20,35,47,62,73,105},{7,10,20,35,42,47,62,73},{8,15,17,20,47,57,62,90},{8,15,20,35,57,62,90,98},{15,20,35,47,57,62,73,90},{10,20,35,42,47,57,62,73},{10,15,20,23,35,47,57,73},{7,10,14,18,20,24,26,43},{7,10,14,18,20,24,30,35},{7,10,14,18,20,23,35,43},{7,14,20,24,30,35,47,54},{7,10,14,20,30,35,42,47},{7,10,14,20,23,35,42,47},{7,10,15,20,23,35,73,108},{7,15,20,23,35,47,73,105},{7,10,20,23,35,42,47,73},{6,8,10,20,31,43,96,104},{6,8,10,20,31,35,76,96},{6,10,20,23,31,35,43,96},{6,8,10,20,31,35,57,76},{6,8,20,31,35,47,57,90},{6,10,20,23,31,35,47,57},{8,10,15,20,31,57,101,116},{8,15,20,31,35,57,86,116},{8,10,20,31,35,57,76,116},{10,15,20,23,31,35,57,116},{8,15,17,20,31,47,57,90},{8,15,20,31,35,57,86,90},{15,20,23,31,35,47,57,90},{4,8,21,24,33,43,48,72},{4,8,12,15,21,24,48,72},{4,7,15,21,24,43,48,72},{4,8,15,21,31,43,48,72},{2,4,8,12,21,24,33,72},{2,4,18,21,24,33,43,72},{2,4,8,21,33,43,72,96},{2,4,7,12,15,21,24,72},{2,4,8,12,15,21,72,86},{2,4,7,18,21,24,43,72},{2,4,7,15,21,23,43,72},{2,4,8,21,31,43,72,96},{2,4,8,15,21,31,72,86},{2,4,15,21,23,31,43,72},{2,4,8,12,24,33,35,37},{2,4,12,18,24,33,35,72},{2,4,8,12,33,35,45,72},{2,4,18,33,35,43,72,96},{2,4,6,8,33,35,43,96},{2,4,8,33,35,45,72,96},{2,4,7,12,18,24,35,72},{2,4,7,12,15,35,69,72},{2,4,8,12,15,35,86,90},{2,4,8,12,35,45,72,86},{2,4,12,15,35,69,72,86},{2,4,7,18,23,35,43,72},{2,4,7,15,23,35,69,72},{2,4,8,31,35,45,72,96},{2,4,23,31,35,43,72,96},{2,4,8,31,35,45,72,86},{2,4,15,23,31,35,72,86},{5,8,10,24,28,33,52,72},{2,5,8,12,24,33,52,72},{2,5,10,18,24,33,52,72},{2,5,8,10,33,52,72,76},{2,8,12,22,24,33,35,52},{2,10,18,22,24,33,35,52},{2,8,10,22,33,35,52,76},{2,12,18,24,33,35,52,72},{2,8,12,33,35,45,52,72},{2,10,18,33,35,52,72,76},{2,8,33,35,45,52,72,76},{2,6,10,18,33,35,43,96},{2,10,18,23,35,43,72,96},{2,10,18,33,35,72,76,96},{2,6,8,10,33,35,76,96},{2,8,10,33,72,76,96,111},{2,8,33,35,45,72,76,96},{5,8,12,15,24,28,52,72},{5,7,10,15,24,28,52,72},{5,8,10,15,28,52,72,116},{2,5,7,12,15,24,52,72},{2,5,8,12,15,52,72,86},{2,5,7,10,18,24,52,72},{2,5,7,10,15,52,72,108},{2,5,8,15,52,72,86,116},{2,5,8,10,52,72,76,116},{2,5,10,15,52,72,108,116},{2,7,12,18,24,35,52,72},{2,7,12,15,35,52,69,72},{2,8,12,15,35,52,86,98},{2,8,12,35,45,52,72,86},{2,12,15,35,52,69,72,86},{2,7,10,18,24,30,35,52},{2,7,10,18,35,52,72,108},{2,7,10,15,35,52,73,108},{2,7,15,35,52,69,72,108},{2,8,15,35,52,57,86,116},{2,8,10,35,52,57,76,116},{2,10,15,35,52,57,108,116},{2,8,35,45,52,72,86,116},{2,15,35,52,72,86,108,116},{2,8,35,45,52,72,76,116},{2,10,35,52,72,76,108,116},{2,10,15,23,35,72,108,116},{2,7,10,18,23,35,72,108},{2,7,10,15,23,38,72,108},{2,7,15,23,35,69,72,108},{2,8,10,31,72,76,96,111},{2,8,31,35,45,72,76,96},{2,10,23,31,35,72,76,96},{8,10,15,31,55,72,101,116},{2,8,15,31,55,72,86,116},{2,8,10,31,55,72,76,116},{2,10,15,23,31,55,72,116},{2,8,31,35,45,72,86,116},{2,15,23,31,35,72,86,116},{2,8,31,35,45,72,76,116},{2,10,23,31,35,72,76,116},{4,8,24,33,39,43,74,94},{2,4,8,24,33,39,41,94},{2,4,18,24,33,39,43,94},{2,4,6,8,33,39,43,94},{2,4,8,24,33,37,39,41},{2,4,18,24,33,35,37,39},{2,4,6,8,33,35,37,39},{2,4,6,18,33,35,39,43},{4,8,24,37,39,47,68,92},{2,4,8,24,37,39,41,92},{2,4,14,24,37,39,47,92},{2,4,6,8,37,39,47,92},{2,4,14,18,24,35,37,39},{2,4,14,24,35,37,47,54},{2,4,6,14,35,37,39,47},{2,4,6,8,35,37,47,90},{2,4,14,18,24,39,43,61},{2,4,6,14,18,35,39,43},{2,4,6,14,23,35,43,47},{4,8,12,15,24,44,59,78},{4,8,24,37,44,47,59,78},{4,7,15,24,44,47,59,78},{4,8,15,17,44,47,59,78},{2,4,8,12,24,37,59,78},{2,4,7,12,15,24,59,78},{2,4,8,12,15,25,59,78},{2,4,24,37,47,54,59,78},{2,4,8,25,37,47,59,78},{2,4,7,24,47,54,59,78},{2,4,7,15,47,49,59,78},{4,8,15,17,25,47,59,78},{2,4,15,25,47,49,59,78},{2,8,12,22,24,35,37,78},{2,4,12,24,35,37,54,78},{2,4,8,12,35,37,78,90},{2,4,7,12,24,35,54,78},{2,4,7,12,15,35,78,105},{2,4,8,12,15,25,78,90},{2,4,12,15,35,78,90,105},{2,22,24,35,37,47,54,78},{2,8,22,35,37,47,78,90},{2,4,35,37,47,54,66,78},{2,4,8,25,37,47,78,90},{2,4,35,37,47,66,78,90},{2,7,24,30,35,47,54,78},{2,4,7,35,47,54,66,78},{2,4,7,15,47,49,78,105},{2,4,7,35,47,66,78,105},{4,8,15,17,25,47,78,90},{2,4,15,25,47,78,90,105},{2,4,35,47,66,78,90,105},{2,4,15,23,35,47,90,105},{2,4,7,14,18,24,43,61},{2,4,7,14,18,24,35,54},{2,4,7,14,18,23,35,43},{2,4,7,14,24,47,54,100},{2,4,7,14,35,47,54,66},{2,4,7,14,23,35,47,66},{2,4,7,15,23,47,49,105},{2,4,7,15,23,35,69,105},{2,4,7,23,35,47,66,105},{2,4,6,8,29,31,43,96},{2,4,6,8,31,35,45,96},{2,4,6,23,31,35,43,96},{2,4,6,8,25,31,47,90},{2,4,6,8,31,35,45,90},{2,4,6,23,31,35,47,90},{4,8,15,17,25,31,47,90},{2,4,8,15,25,31,86,90},{2,4,15,23,25,31,47,90},{2,4,8,31,35,45,86,90},{2,4,15,23,31,35,86,90},{2,8,22,24,33,37,39,41},{2,8,12,22,24,33,35,37},{2,18,22,24,33,35,37,39},{2,6,8,22,33,35,37,39},{2,6,10,18,22,33,35,39},{2,6,8,10,22,33,35,76},{2,14,18,22,24,35,37,39},{2,14,22,24,35,37,47,54},{2,6,14,22,35,37,39,47},{2,6,8,22,35,37,47,90},{2,10,14,18,22,24,30,35},{2,6,10,14,18,22,35,39},{2,14,22,24,30,35,47,54},{2,10,14,22,30,35,42,47},{2,6,10,14,22,35,42,47},{2,6,8,10,22,35,57,76},{2,6,8,22,35,47,57,90},{2,6,10,22,35,42,47,57},{2,6,10,14,18,23,35,43},{2,6,10,14,23,35,42,47},{2,12,22,24,30,35,52,62},{2,8,12,22,35,52,62,98},{2,7,12,24,30,35,52,62},{2,7,12,15,35,52,62,113},{2,8,12,15,35,62,90,98},{2,12,15,35,52,62,98,113},{2,10,18,22,24,30,35,52},{2,10,22,30,35,42,52,62},{2,8,22,35,52,57,62,98},{2,8,10,22,35,52,57,76},{2,10,22,35,42,52,57,62},{2,7,10,30,35,42,52,62},{2,7,15,35,52,62,73,113},{2,7,10,35,42,52,62,73},{2,8,15,35,52,57,86,98},{2,15,35,52,57,62,73,98},{2,10,35,42,52,57,62,73},{2,10,15,35,52,57,73,108},{2,12,22,24,30,35,62,78},{2,8,12,22,35,62,78,90},{2,7,12,24,30,35,62,78},{2,7,12,15,35,62,78,105},{2,8,12,15,25,62,78,90},{2,12,15,35,62,78,90,105},{2,22,24,30,35,47,54,78},{2,22,30,35,47,62,78,126},{2,8,22,25,47,62,78,90},{2,22,35,47,62,78,90,126},{2,7,30,35,47,62,78,126},{2,7,15,47,49,62,78,105},{2,7,35,47,62,78,105,126},{8,15,17,25,47,62,78,90},{2,15,25,47,62,78,90,105},{2,15,35,47,62,73,90,105},{2,35,47,62,78,90,105,126},{2,22,30,35,42,47,62,126},{2,8,22,35,57,62,90,98},{2,22,35,42,47,57,62,90},{2,7,30,35,42,47,62,126},{2,7,15,35,62,73,105,113},{2,7,35,42,47,62,73,105},{2,8,15,35,57,86,90,98},{2,15,35,57,62,73,90,98},{2,35,42,47,57,62,73,90},{2,15,23,35,47,57,73,90},{2,10,23,35,42,47,57,73},{2,10,15,23,35,57,73,108},{2,7,14,18,24,30,35,54},{2,7,10,14,18,30,35,42},{2,7,10,14,18,23,35,42},{2,7,14,30,35,47,54,66},{2,7,14,30,35,42,47,66},{2,7,14,23,35,42,47,66},{2,7,15,23,35,69,73,108},{2,7,10,23,35,42,73,108},{2,7,15,23,35,69,73,105},{2,7,23,35,42,47,73,105},{2,15,23,35,47,73,90,105},{2,6,8,10,13,31,76,96},{2,6,8,31,35,45,76,96},{2,6,10,23,31,35,76,96},{2,6,10,18,23,35,43,96},{2,6,8,31,35,45,57,76},{2,6,10,23,31,35,57,76},{2,6,8,31,35,45,57,90},{2,6,23,31,35,47,57,90},{2,6,10,23,35,42,47,57},{2,8,31,35,45,57,86,116},{2,15,23,31,35,57,86,116},{2,8,31,35,45,57,76,116},{2,10,23,31,35,57,76,116},{2,10,15,23,35,57,108,116},{2,8,31,35,45,57,86,90},{2,15,23,31,35,57,86,90},{8,20,24,33,43,48,50,81},{3,8,20,24,43,48,50,74},{3,8,20,24,28,48,50,81},{3,20,24,26,43,48,50,81},{3,8,20,43,48,50,81,104},{3,5,8,15,24,28,48,81},{3,8,15,20,24,28,44,48},{3,7,15,20,24,28,48,81},{3,8,15,20,28,48,81,101},{3,7,20,24,26,43,48,81},{3,7,15,20,23,43,48,81},{3,8,20,31,43,48,81,104},{3,8,15,20,31,48,81,101},{3,15,20,23,31,43,48,81},{8,10,20,24,28,33,50,81},{10,18,20,24,33,43,50,81},{8,10,20,33,43,50,81,104},{3,5,8,10,24,28,50,81},{3,8,10,20,22,24,28,50},{3,10,20,24,26,28,50,81},{3,8,10,20,28,50,60,81},{10,18,20,24,26,43,50,81},{3,10,20,26,43,50,81,104},{3,6,8,10,20,43,50,104},{3,8,10,20,50,60,81,104},{3,5,7,10,15,24,28,81},{3,5,8,10,15,28,81,101},{3,7,10,20,24,26,28,81},{3,7,10,15,20,28,81,93},{3,8,10,15,20,28,57,101},{3,8,10,20,28,60,81,101},{3,10,15,20,28,81,93,101},{7,10,18,20,24,26,43,81},{3,7,10,20,23,26,43,81},{3,7,10,15,20,23,81,93},{8,10,20,31,43,81,96,104},{3,8,10,20,31,60,81,104},{3,10,20,23,31,43,81,104},{3,8,10,15,31,55,81,101},{3,8,10,20,31,60,81,101},{3,10,15,20,23,31,81,101},{3,8,11,16,20,24,48,74},{3,11,20,24,43,48,58,74},{3,8,11,20,43,48,63,74},{3,8,11,16,20,24,44,48},{3,7,11,15,20,24,44,48},{3,8,11,15,17,20,44,48},{3,7,11,20,24,43,48,58},{3,7,11,15,20,23,43,48},{3,8,11,20,31,43,48,63},{3,8,11,15,17,20,31,48},{3,11,15,20,23,31,43,48},{3,8,11,16,20,24,39,74},{3,11,20,24,39,43,58,74},{3,6,8,11,20,39,43,74},{3,8,11,16,20,24,39,68},{3,11,14,20,24,39,47,68},{3,6,8,11,20,39,47,68},{3,11,14,20,24,39,43,58},{3,6,11,14,20,39,43,47},{3,8,11,16,20,24,44,68},{3,8,20,22,24,44,47,68},{3,11,20,24,44,47,68,85},{3,8,11,17,20,44,47,68},{3,7,11,20,24,44,47,85},{3,7,11,15,20,40,44,47},{3,11,15,17,20,40,44,47},{3,7,11,14,20,24,43,58},{3,7,11,14,20,24,47,85},{3,7,11,14,20,23,43,47},{3,7,11,15,20,23,40,47},{3,6,8,11,20,31,43,63},{3,6,8,11,17,20,31,47},{3,6,11,20,23,31,43,47},{3,11,15,17,20,23,31,47},{3,8,16,20,24,39,50,74},{3,20,24,26,39,43,50,74},{3,6,8,20,39,43,50,74},{3,8,16,20,22,24,39,50},{3,10,20,22,24,26,39,50},{3,6,8,10,20,22,39,50},{10,18,20,24,26,39,43,50},{3,6,10,20,26,39,43,50},{3,8,16,20,22,24,39,68},{3,14,20,22,24,39,47,68},{3,6,8,20,22,39,47,68},{3,10,14,20,22,24,26,39},{3,10,14,20,22,24,30,47},{3,6,10,14,20,22,39,47},{3,6,8,10,20,22,47,57},{3,14,20,24,26,39,43,58},{3,6,10,14,20,26,39,43},{3,6,10,14,20,23,43,47},{8,12,15,20,24,28,44,62},{3,8,20,22,24,28,44,62},{3,7,15,20,24,28,44,62},{3,8,15,17,20,28,44,62},{3,10,20,22,24,28,30,62},{3,8,10,20,22,28,57,62},{3,7,10,20,24,28,30,62},{3,7,10,15,20,28,62,73},{3,8,15,17,20,28,57,62},{3,10,15,20,28,57,62,73},{3,20,22,24,30,44,47,62},{3,8,17,20,22,44,47,62},{3,7,20,24,30,44,47,62},{3,7,15,20,40,44,47,62},{3,15,17,20,40,44,47,62},{3,10,20,22,30,42,47,62},{3,8,17,20,22,47,57,62},{3,10,20,22,42,47,57,62},{3,7,10,20,30,42,47,62},{3,7,15,20,40,47,62,73},{3,7,10,20,42,47,62,73},{3,15,17,20,47,57,62,73},{3,10,20,42,47,57,62,73},{3,10,15,20,23,47,57,73},{3,7,14,20,24,26,43,58},{3,7,10,14,20,24,26,30},{3,7,10,14,20,23,26,43},{3,7,14,20,24,30,47,85},{3,7,10,14,20,30,42,47},{3,7,10,14,20,23,42,47},{3,7,10,15,20,23,73,93},{3,7,15,20,23,40,47,73},{3,7,10,20,23,42,47,73},{3,6,8,20,31,43,63,104},{3,6,8,10,20,31,60,104},{3,6,10,20,23,31,43,104},{3,6,8,10,20,31,57,60},{3,6,8,17,20,31,47,57},{3,6,10,20,23,31,47,57},{3,8,15,17,20,31,57,101},{3,8,10,20,31,57,60,101},{3,10,15,20,23,31,57,101},{3,15,17,20,23,31,47,57},{3,8,24,43,48,50,67,106},{8,24,33,43,48,50,67,81},{3,5,8,24,48,50,67,81},{3,24,26,43,48,50,67,81},{3,8,43,48,50,67,81,104},{3,5,7,15,24,48,67,81},{3,5,8,15,48,55,67,81},{3,7,24,26,43,48,67,81},{3,7,15,23,43,48,67,81},{3,8,31,43,48,67,81,104},{3,8,15,31,48,55,67,81},{3,15,23,31,43,48,67,81},{5,8,10,24,33,50,67,81},{10,18,24,33,43,50,67,81},{8,10,33,43,50,67,81,104},{3,5,10,24,26,50,67,81},{3,5,8,10,50,67,81,119},{10,18,24,26,43,50,67,81},{3,10,26,43,50,67,81,104},{3,8,10,43,50,67,84,104},{3,8,10,50,67,81,104,119},{3,5,7,10,24,26,67,81},{3,5,7,10,15,38,67,81},{3,5,8,10,15,55,81,101},{3,5,8,10,55,67,81,119},{3,5,10,15,38,55,67,81},{7,10,18,24,26,43,67,81},{3,7,10,23,26,43,67,81},{3,7,10,15,23,38,67,81},{8,10,31,43,67,81,96,104},{3,8,10,31,67,81,104,119},{3,10,23,31,43,67,81,104},{3,8,10,31,55,67,81,119},{3,10,15,23,31,55,67,81},{3,8,24,36,43,48,74,106},{3,5,8,24,36,48,67,106},{3,24,36,43,48,67,91,106},{3,8,36,43,48,67,106,127},{3,5,8,15,24,36,44,48},{3,5,7,15,24,36,48,67},{3,5,8,15,36,48,55,67},{3,7,24,36,43,48,67,91},{3,7,15,23,36,43,48,67},{3,8,31,36,43,48,67,127},{3,8,15,31,36,48,55,67},{3,15,23,31,36,43,48,67},{3,8,24,36,43,70,74,106},{3,5,8,24,36,67,70,106},{3,24,36,43,67,70,91,106},{3,8,36,43,67,70,84,106},{3,8,24,36,43,70,74,109},{3,8,19,24,36,65,70,109},{3,19,24,36,43,46,70,109},{3,8,19,36,43,53,70,109},{3,5,8,19,24,36,65,70},{3,5,19,24,36,46,67,70},{3,5,8,13,19,36,67,70},{3,24,36,43,46,67,70,91},{3,19,36,43,46,67,70,84},{3,8,19,36,43,53,70,84},{3,8,13,19,36,67,70,84},{3,5,8,19,24,36,44,65},{3,5,7,15,19,24,36,44},{3,5,8,15,17,19,36,44},{3,5,7,19,24,36,46,67},{3,5,7,15,19,36,38,67},{3,5,8,15,17,19,36,55},{3,5,8,13,19,36,55,67},{3,5,15,19,36,38,55,67},{3,7,24,36,43,46,67,91},{3,7,19,24,36,43,46,77},{3,7,19,23,36,43,46,67},{3,7,15,19,23,36,38,67},{3,8,31,36,43,67,84,127},{3,8,19,31,36,43,53,84},{3,8,13,19,31,36,67,84},{3,19,23,31,36,43,67,84},{3,8,15,17,19,31,36,55},{3,8,13,19,31,36,55,67},{3,15,19,23,31,36,55,67},{3,8,24,43,50,70,74,106},{3,5,8,24,50,67,70,106},{3,24,26,43,50,67,70,106},{3,8,43,50,67,70,84,106},{3,5,8,10,22,24,50,70},{3,5,10,24,26,50,67,70},{3,5,8,10,13,50,67,70},{10,18,24,26,43,50,67,70},{3,10,26,43,50,67,70,84},{3,6,8,10,43,50,70,84},{3,8,10,13,50,67,70,84},{3,5,8,19,22,24,65,70},{3,5,10,19,22,24,46,70},{3,5,8,10,13,19,22,70},{3,5,10,24,26,46,67,70},{3,5,10,13,19,46,67,70},{3,24,26,43,46,67,70,91},{3,10,26,43,46,67,70,84},{3,6,10,19,43,46,70,84},{3,10,19,23,43,46,67,84},{3,10,13,19,46,67,70,84},{3,6,8,19,43,53,70,84},{3,6,8,10,13,19,70,84},{3,5,7,10,24,26,46,67},{3,5,7,10,19,24,30,46},{3,5,7,10,19,38,46,67},{3,5,7,10,15,19,38,73},{3,5,8,10,15,55,57,101},{3,5,8,15,17,19,55,57},{3,5,8,10,13,19,55,57},{3,5,10,15,19,38,55,57},{3,5,8,10,13,55,67,119},{3,5,10,13,19,38,55,67},{3,10,15,19,23,38,55,67},{3,7,24,26,43,46,67,91},{3,7,10,23,26,43,46,67},{3,7,10,19,23,38,46,67},{3,8,31,43,67,84,104,127},{3,8,10,13,31,67,84,104},{3,10,23,31,43,67,84,104},{3,10,13,19,23,31,67,84},{3,8,10,13,31,55,67,119},{3,10,13,19,23,31,55,67},{8,11,21,24,36,43,48,74},{8,11,15,21,24,36,44,48},{7,11,15,21,24,36,43,48},{8,11,15,21,31,36,43,48},{3,8,11,16,24,36,48,74},{3,11,24,36,43,48,58,74},{3,8,11,36,43,48,63,74},{3,8,11,16,24,36,44,48},{3,7,11,15,24,36,44,48},{3,8,11,15,17,36,44,48},{3,7,11,24,36,43,48,58},{3,7,11,15,23,36,43,48},{3,8,11,31,36,43,48,63},{3,8,11,15,17,31,36,48},{3,11,15,23,31,36,43,48},{8,11,21,24,36,43,74,109},{8,11,19,21,24,36,65,109},{11,19,21,24,36,43,77,109},{8,11,19,21,36,43,53,109},{8,11,19,21,24,36,44,65},{7,11,15,19,21,24,36,44},{8,11,15,17,19,21,36,44},{7,11,19,21,24,36,43,77},{7,11,15,19,21,23,36,43},{8,11,19,21,31,36,43,53},{8,11,15,17,19,21,31,36},{11,15,19,21,23,31,36,43},{3,8,11,16,24,36,74,109},{3,11,24,36,43,58,74,109},{3,8,11,36,43,53,74,109},{3,8,11,16,24,36,65,109},{3,11,19,24,36,65,77,109},{3,8,11,19,36,53,65,109},{3,11,24,36,43,58,77,109},{3,19,24,36,43,46,77,109},{3,11,19,36,43,53,77,109},{3,6,8,11,19,43,53,109},{3,8,11,16,24,36,44,65},{3,11,19,24,36,44,65,89},{3,8,11,17,19,36,44,65},{3,7,11,19,24,36,44,89},{3,7,11,15,19,36,40,44},{3,11,15,17,19,36,40,44},{3,7,11,24,36,43,58,77},{3,7,11,19,24,36,77,89},{3,7,11,19,23,36,43,77},{3,7,11,15,19,23,36,40},{3,8,11,31,36,43,53,63},{3,8,11,17,19,31,36,53},{3,11,19,23,31,36,43,53},{3,11,15,17,19,23,31,36},{8,11,24,39,43,74,94,109},{3,8,11,16,24,39,74,109},{3,11,24,39,43,58,74,109},{3,6,8,11,39,43,74,109},{8,11,19,24,39,65,94,109},{11,19,24,39,43,77,94,109},{6,8,11,19,39,43,94,109},{3,8,11,16,24,39,65,109},{3,11,19,24,39,65,77,109},{3,6,8,11,19,39,65,109},{3,11,24,39,43,58,77,109},{3,19,24,39,43,46,77,109},{3,6,11,19,39,43,77,109},{3,8,11,16,24,39,65,68},{8,11,19,24,39,65,68,82},{3,11,19,24,39,65,68,112},{3,6,8,11,19,39,65,68},{3,11,14,19,24,39,68,112},{3,11,14,19,24,47,68,85},{3,6,11,14,19,39,47,68},{3,6,8,11,17,19,47,68},{3,11,14,24,39,43,58,77},{11,14,19,24,39,43,61,77},{3,11,14,19,24,39,77,112},{3,6,11,14,19,39,43,77},{3,6,11,14,19,23,43,47},{3,8,11,16,24,44,65,68},{8,11,19,24,44,65,68,82},{3,8,19,22,24,44,65,68},{3,11,19,24,44,65,68,89},{3,8,11,17,19,44,65,68},{3,19,22,24,44,47,68,85},{3,8,17,19,22,44,47,68},{3,11,19,24,44,68,85,89},{3,11,19,44,47,68,71,85},{3,11,17,19,44,47,68,71},{3,7,11,19,24,44,85,89},{3,7,19,24,30,44,47,85},{3,7,11,19,44,47,71,85},{3,7,11,19,40,44,47,71},{3,11,17,19,40,44,47,71},{3,11,15,17,19,23,40,47},{3,7,11,14,24,43,58,77},{7,11,14,19,24,43,61,77},{3,7,11,14,19,24,77,89},{3,7,11,14,19,23,43,77},{3,7,11,14,19,24,85,89},{3,7,11,14,19,47,71,85},{3,7,11,14,19,23,47,71},{3,7,11,19,23,40,47,71},{3,6,8,11,31,43,53,63},{6,8,11,19,29,31,43,53},{3,6,8,11,17,19,31,53},{3,6,11,19,23,31,43,53},{3,6,11,17,19,23,31,47},{3,8,16,24,39,50,70,74},{3,24,26,39,43,50,70,74},{3,6,8,39,43,50,70,74},{3,8,16,22,24,39,50,70},{3,10,22,24,26,39,50,70},{3,6,8,10,22,39,50,70},{10,18,24,26,39,43,50,70},{3,6,10,26,39,43,50,70},{3,8,16,24,39,70,74,109},{3,24,39,43,70,74,109,122},{3,6,8,39,43,70,74,109},{3,8,16,24,39,65,70,109},{3,19,24,39,46,65,70,109},{3,6,8,19,39,65,70,109},{3,24,39,43,46,70,109,122},{3,6,19,39,43,46,70,109},{3,6,8,19,43,53,70,109},{3,8,16,22,24,39,65,70},{3,19,22,24,39,46,65,70},{3,6,8,19,22,39,65,70},{3,10,22,24,26,39,46,70},{3,6,10,19,22,39,46,70},{3,6,8,10,13,19,22,70},{3,24,26,39,43,46,70,122},{3,6,10,26,39,43,46,70},{3,8,16,22,24,39,65,68},{8,19,22,24,39,41,65,68},{3,19,22,24,39,65,68,112},{3,6,8,19,22,39,65,68},{3,14,19,22,24,39,68,112},{3,14,19,22,24,47,68,85},{3,6,14,19,22,39,47,68},{3,6,8,17,19,22,47,68},{3,10,14,22,24,26,39,46},{3,14,19,22,24,39,46,112},{3,10,14,19,22,24,30,46},{3,6,10,14,19,22,39,46},{3,14,19,22,24,30,47,85},{3,10,14,19,22,30,42,47},{3,6,10,14,19,22,42,47},{3,6,8,10,13,19,22,57},{3,6,8,17,19,22,47,57},{3,6,10,19,22,42,47,57},{3,14,24,26,39,43,46,58},{3,6,10,14,26,39,43,46},{3,14,24,39,43,46,58,77},{3,14,19,24,39,46,77,112},{3,6,14,19,39,43,46,77},{3,6,10,14,19,23,43,46},{3,6,10,14,19,23,42,47},{5,8,12,15,24,28,44,62},{3,5,8,22,24,28,44,62},{3,5,8,15,24,28,44,48},{3,5,7,15,24,28,44,62},{3,5,8,15,17,28,44,62},{3,5,8,10,22,24,28,50},{3,5,10,22,24,28,30,62},{3,5,8,10,22,28,57,62},{3,5,7,10,24,28,30,62},{3,5,7,10,15,28,62,73},{3,5,8,15,17,28,57,62},{3,5,8,10,15,28,57,101},{3,5,10,15,28,57,62,73},{3,5,8,19,22,24,44,65},{3,5,19,22,24,30,44,62},{3,5,8,17,19,22,44,62},{3,5,7,19,24,30,44,62},{3,5,7,15,19,40,44,62},{3,5,15,17,19,40,44,62},{3,5,10,19,22,24,30,46},{3,5,10,19,22,30,42,62},{3,5,8,17,19,22,57,62},{3,5,8,10,13,19,22,57},{3,5,10,19,22,42,57,62},{3,5,7,10,19,30,42,62},{3,5,7,15,19,40,62,73},{3,5,7,10,19,42,62,73},{3,5,15,17,19,57,62,73},{3,5,10,19,42,57,62,73},{3,5,10,15,19,38,57,73},{3,19,22,24,30,44,47,85},{3,19,22,30,44,47,62,95},{3,17,19,22,44,47,62,95},{3,7,19,30,44,47,62,95},{3,7,19,40,44,47,62,95},{3,15,17,19,40,47,62,73},{3,17,19,40,44,47,62,95},{3,19,22,30,42,47,62,95},{3,17,19,22,42,47,57,62},{3,7,19,30,42,47,62,95},{3,7,19,40,42,47,62,73},{3,17,19,42,47,57,62,73},{3,15,17,19,23,47,57,73},{3,10,19,23,42,47,57,73},{3,10,15,19,23,38,57,73},{3,7,14,24,26,43,46,58},{3,7,10,14,24,26,30,46},{3,7,10,14,23,26,43,46},{3,7,14,24,43,46,58,77},{3,7,14,19,24,46,77,89},{3,7,14,19,23,43,46,77},{3,7,14,19,24,30,46,89},{3,7,10,14,19,30,42,46},{3,7,10,14,19,23,42,46},{3,7,14,19,24,30,85,89},{3,7,14,19,30,47,71,85},{3,7,14,19,30,42,47,71},{3,7,14,19,23,42,47,71},{3,7,10,15,23,38,73,93},{3,7,15,19,23,38,40,73},{3,7,10,19,23,38,42,73},{3,7,19,23,40,42,47,73},{3,15,17,19,23,40,47,73},{3,6,8,31,43,63,84,104},{3,6,8,10,13,31,84,104},{3,6,10,23,31,43,84,104},{3,6,8,10,43,50,84,104},{3,6,8,31,43,53,63,84},{3,6,8,13,19,31,53,84},{3,6,19,23,31,43,53,84},{3,6,10,13,19,23,31,84},{3,6,10,19,23,43,46,84},{3,6,8,10,13,31,57,60},{3,6,8,13,17,19,31,57},{3,6,10,13,19,23,31,57},{3,6,17,19,23,31,47,57},{3,6,10,19,23,42,47,57},{3,8,15,17,31,55,57,101},{3,8,10,31,55,57,60,101},{3,10,15,23,31,55,57,101},{3,8,13,17,19,31,55,57},{3,15,17,19,23,31,55,57},{3,8,10,13,31,55,57,60},{3,10,13,19,23,31,55,57},{3,10,15,19,23,38,55,57},{5,8,24,33,48,67,72,81},{18,24,33,43,48,67,72,81},{8,33,43,48,67,72,81,96},{5,8,15,24,28,48,72,81},{5,7,15,24,48,67,72,81},{5,8,15,48,55,67,72,81},{7,18,24,43,48,67,72,81},{7,15,23,43,48,67,72,81},{8,31,43,48,67,72,81,96},{8,15,31,48,55,67,72,81},{15,23,31,43,48,67,72,81},{5,8,10,24,28,33,72,81},{5,10,18,24,33,67,72,81},{5,8,10,33,67,72,81,111},{10,18,33,43,67,72,81,96},{8,10,33,43,67,81,96,104},{8,10,33,67,72,81,96,111},{5,7,10,15,24,28,72,81},{5,8,10,15,28,72,81,101},{5,7,10,18,24,67,72,81},{5,7,10,15,38,67,72,81},{5,8,10,15,55,72,81,101},{5,8,10,55,67,72,81,111},{5,10,15,38,55,67,72,81},{7,10,18,23,43,67,72,81},{7,10,15,23,38,67,72,81},{8,10,31,67,72,81,96,111},{10,23,31,43,67,72,81,96},{8,10,15,31,55,72,81,101},{8,10,31,55,67,72,81,111},{10,15,23,31,55,67,72,81},{8,21,24,33,43,48,67,106},{5,8,21,24,33,48,67,72},{18,21,24,33,43,48,67,72},{8,21,33,43,48,67,72,96},{5,8,12,15,21,24,48,72},{5,7,15,21,24,48,67,72},{5,8,15,21,48,55,67,72},{7,18,21,24,43,48,67,72},{7,15,21,23,43,48,67,72},{8,21,31,43,48,67,72,96},{8,15,21,31,48,55,67,72},{15,21,23,31,43,48,67,72},{2,5,8,12,21,24,33,72},{2,5,18,21,24,33,67,72},{2,5,8,21,33,67,72,111},{2,18,21,33,43,67,72,96},{2,8,21,33,43,67,84,96},{2,8,21,33,67,72,96,111},{2,5,7,12,15,21,24,72},{2,5,8,12,15,21,72,86},{2,5,7,18,21,24,67,72},{2,5,7,15,21,38,67,72},{2,5,8,15,21,55,72,86},{2,5,8,21,55,67,72,111},{2,5,15,21,38,55,67,72},{2,7,18,21,23,43,67,72},{2,7,15,21,23,38,67,72},{2,8,21,31,67,72,96,111},{2,21,23,31,43,67,72,96},{2,8,15,21,31,55,72,86},{2,8,21,31,55,67,72,111},{2,15,21,23,31,55,67,72},{2,5,10,18,33,67,72,111},{2,5,8,10,13,33,67,111},{2,5,8,10,33,72,76,111},{2,10,18,33,43,67,84,96},{2,10,18,23,43,67,72,96},{2,10,18,33,67,72,96,111},{8,10,33,43,67,84,96,104},{2,8,10,13,33,67,84,96},{2,8,10,13,33,67,96,111},{2,5,7,10,18,38,67,72},{2,5,7,10,15,38,72,108},{5,8,10,15,55,72,101,116},{2,5,8,15,55,72,86,116},{2,5,8,10,55,72,76,116},{2,5,10,15,38,55,72,116},{2,5,8,10,55,72,76,111},{2,5,10,38,55,67,72,111},{2,10,15,23,38,55,67,72},{2,7,10,18,23,38,67,72},{2,8,10,13,31,67,96,111},{2,10,23,31,67,72,96,111},{2,8,10,31,55,72,76,111},{2,10,23,31,55,67,72,111},{8,21,24,36,43,48,74,106},{5,8,21,24,36,48,67,106},{21,24,36,43,48,67,91,106},{8,21,36,43,48,67,106,127},{5,8,15,21,24,36,44,48},{5,7,15,21,24,36,48,67},{5,8,15,21,36,48,55,67},{7,21,24,36,43,48,67,91},{7,15,21,23,36,43,48,67},{8,21,31,36,43,48,67,127},{8,15,21,31,36,48,55,67},{15,21,23,31,36,43,48,67},{8,21,24,36,43,70,74,106},{5,8,21,24,36,67,70,106},{21,24,36,43,67,70,91,106},{8,21,36,43,67,70,84,106},{8,21,24,36,43,70,74,109},{8,19,21,24,36,65,70,109},{19,21,24,36,43,46,70,109},{8,19,21,36,43,53,70,109},{5,8,19,21,24,36,65,70},{5,19,21,24,36,46,67,70},{5,8,13,19,21,36,67,70},{21,24,36,43,46,67,70,91},{19,21,36,43,46,67,70,84},{8,19,21,36,43,53,70,84},{8,13,19,21,36,67,70,84},{5,8,19,21,24,36,44,65},{5,7,15,19,21,24,36,44},{5,8,15,17,19,21,36,44},{5,7,19,21,24,36,46,67},{5,7,15,19,21,36,38,67},{5,8,15,17,19,21,36,55},{5,8,13,19,21,36,55,67},{5,15,19,21,36,38,55,67},{7,21,24,36,43,46,67,91},{7,19,21,24,36,43,46,77},{7,19,21,23,36,43,46,67},{7,15,19,21,23,36,38,67},{8,21,31,36,43,67,84,127},{8,19,21,31,36,43,53,84},{8,13,19,21,31,36,67,84},{19,21,23,31,36,43,67,84},{8,15,17,19,21,31,36,55},{8,13,19,21,31,36,55,67},{15,19,21,23,31,36,55,67},{8,21,24,33,43,70,74,106},{5,8,21,24,33,67,70,106},{18,21,24,33,43,67,70,106},{8,21,33,43,67,70,84,106},{8,21,24,33,43,70,74,94},{2,8,21,24,33,41,70,94},{2,18,21,24,33,43,70,94},{2,8,21,29,33,43,70,94},{2,5,8,21,24,33,41,70},{2,5,18,21,24,33,67,70},{2,5,8,13,21,33,67,70},{2,18,21,33,43,67,70,84},{2,8,21,29,33,43,70,84},{2,8,13,21,33,67,70,84},{8,21,24,43,70,74,94,109},{8,19,21,24,65,70,94,109},{19,21,24,43,46,70,94,109},{8,19,21,29,43,70,94,109},{8,19,21,24,41,65,70,94},{2,19,21,24,41,46,70,94},{2,8,19,21,29,41,70,94},{2,18,21,24,43,46,70,94},{2,19,21,29,43,46,70,94},{5,8,19,21,24,41,65,70},{2,5,19,21,24,41,46,70},{2,5,8,13,19,21,41,70},{2,5,18,21,24,46,67,70},{2,5,13,19,21,46,67,70},{18,21,24,43,46,67,70,91},{2,18,21,43,46,67,70,84},{2,19,21,29,43,46,70,84},{2,19,21,23,43,46,67,84},{2,13,19,21,46,67,70,84},{8,19,21,29,43,53,70,84},{2,8,13,19,21,29,70,84},{5,8,12,15,21,24,44,59},{2,5,8,12,21,24,41,59},{2,5,7,12,15,21,24,59},{2,5,8,12,15,21,25,59},{5,8,19,21,24,41,44,59},{5,7,15,19,21,24,44,59},{5,8,15,17,19,21,44,59},{2,5,19,21,24,41,59,64},{2,5,8,19,21,25,41,59},{2,5,7,19,21,24,59,64},{2,5,7,15,19,21,49,59},{5,8,15,17,19,21,25,59},{2,5,15,19,21,25,49,59},{2,5,7,18,21,24,46,67},{2,5,7,19,21,24,46,64},{2,5,7,19,21,38,46,67},{2,5,7,15,19,21,38,49},{2,5,8,15,21,25,55,86},{5,8,15,17,19,21,25,55},{2,5,8,13,19,21,25,55},{2,5,15,19,21,25,38,55},{2,5,8,13,21,55,67,111},{2,5,13,19,21,38,55,67},{2,15,19,21,23,38,55,67},{7,18,21,24,43,46,67,91},{2,7,18,21,24,43,46,61},{2,7,18,21,23,43,46,67},{7,19,21,24,43,46,61,77},{2,7,19,21,24,46,61,64},{2,7,19,21,23,43,46,61},{2,7,19,21,23,38,46,67},{2,7,15,19,21,23,38,49},{8,21,31,43,67,84,96,127},{2,8,21,29,31,43,84,96},{2,8,13,21,31,67,84,96},{2,21,23,31,43,67,84,96},{8,19,21,29,31,43,53,84},{2,8,13,19,21,29,31,84},{2,19,21,23,29,31,43,84},{2,13,19,21,23,31,67,84},{2,8,15,21,25,31,55,86},{8,15,17,19,21,25,31,55},{2,8,13,19,21,25,31,55},{2,15,19,21,23,25,31,55},{2,8,13,21,31,55,67,111},{2,13,19,21,23,31,55,67},{8,24,33,43,50,70,74,106},{8,24,33,43,48,50,67,106},{5,8,24,33,50,67,70,106},{18,24,33,43,50,67,70,106},{8,33,43,50,67,70,84,106},{5,8,10,22,24,33,50,70},{5,10,18,24,33,50,67,70},{5,8,10,13,33,50,67,70},{10,18,33,43,50,67,70,84},{6,8,10,33,43,50,70,84},{8,10,33,43,50,67,84,104},{8,10,13,33,50,67,70,84},{2,5,8,22,24,33,41,70},{2,5,10,18,22,24,33,70},{2,5,8,10,13,22,33,70},{2,5,10,13,18,33,67,70},{2,6,10,18,33,43,70,84},{2,10,13,18,33,67,70,84},{2,6,8,29,33,43,70,84},{2,6,8,10,13,33,70,84},{5,8,19,22,24,41,65,70},{2,5,19,22,24,41,46,70},{2,5,8,13,19,22,41,70},{2,5,10,18,22,24,46,70},{2,5,10,13,19,22,46,70},{5,10,18,24,26,46,67,70},{2,5,10,13,18,46,67,70},{2,5,10,13,19,38,46,67},{18,24,26,43,46,67,70,91},{10,18,26,43,46,67,70,84},{2,6,10,18,43,46,70,84},{2,10,18,23,43,46,67,84},{2,10,13,18,46,67,70,84},{2,6,19,29,43,46,70,84},{2,6,10,13,19,46,70,84},{2,10,13,19,23,46,67,84},{6,8,19,29,43,53,70,84},{2,6,8,13,19,29,70,84},{5,7,10,18,24,26,46,67},{2,5,7,10,18,24,30,46},{2,5,7,10,18,38,46,67},{2,5,7,19,24,30,46,64},{2,5,7,10,19,30,42,46},{2,5,7,10,19,38,42,46},{2,5,7,10,15,38,73,108},{2,5,7,15,19,38,49,73},{2,5,7,10,19,38,42,73},{5,8,10,15,55,57,101,116},{2,5,8,15,55,57,86,116},{2,5,8,10,55,57,76,116},{2,5,10,15,38,55,57,116},{2,5,8,15,25,55,57,86},{5,8,15,17,19,25,55,57},{2,5,8,13,19,25,55,57},{2,5,15,19,25,38,55,57},{2,5,8,10,13,55,57,76},{2,5,10,13,19,38,55,57},{5,8,10,13,55,67,111,119},{2,5,8,10,13,55,76,111},{2,5,10,13,38,55,67,111},{2,10,13,19,23,38,55,67},{7,18,24,26,43,46,67,91},{7,10,18,23,26,43,46,67},{2,7,10,18,23,38,46,67},{2,7,10,19,23,38,42,46},{2,10,13,19,23,38,46,67},{8,31,43,67,84,96,104,127},{8,10,13,31,67,84,96,104},{10,23,31,43,67,84,96,104},{2,10,13,23,31,67,84,96},{2,10,18,23,43,67,84,96},{8,10,13,31,55,67,111,119},{2,8,10,13,31,55,76,111},{2,10,13,23,31,55,67,111},{4,8,11,21,24,43,48,74},{4,8,11,15,21,24,44,48},{4,7,11,15,21,24,43,48},{4,8,11,15,21,31,43,48},{4,8,11,21,24,43,74,94},{4,8,11,21,24,27,82,94},{4,11,21,24,27,43,61,94},{4,8,11,21,27,29,43,94},{4,8,11,21,24,27,44,82},{4,7,11,15,21,24,27,44},{4,8,11,15,17,21,27,44},{4,7,11,21,24,27,43,61},{4,7,11,15,21,23,27,43},{4,8,11,21,27,29,31,43},{4,8,11,15,17,21,27,31},{4,11,15,21,23,27,31,43},{4,8,11,24,39,43,74,94},{4,8,11,24,27,39,82,94},{4,11,24,27,39,43,61,94},{4,6,8,11,27,39,43,94},{4,8,11,24,27,39,68,82},{4,11,14,24,27,39,47,68},{4,6,8,11,27,39,47,68},{4,11,14,24,27,39,43,61},{4,6,11,14,27,39,43,47},{4,8,24,27,44,47,68,92},{4,8,11,24,27,44,68,82},{4,11,24,27,44,47,68,85},{4,8,11,17,27,44,47,68},{4,7,11,24,27,44,47,85},{4,7,11,15,27,40,44,47},{4,11,15,17,27,40,44,47},{4,7,11,14,24,27,43,61},{4,7,11,14,24,27,47,85},{4,7,11,14,23,27,43,47},{4,7,11,15,23,27,40,47},{4,6,8,11,27,29,31,43},{4,6,8,11,17,27,31,47},{4,6,11,23,27,31,43,47},{4,11,15,17,23,27,31,47},{4,8,21,24,33,43,74,94},{2,4,8,21,24,33,41,94},{2,4,18,21,24,33,43,94},{2,4,8,21,29,33,43,94},{4,8,21,24,27,41,82,94},{2,4,21,24,27,41,61,94},{2,4,8,21,27,29,41,94},{2,4,18,21,24,43,61,94},{2,4,21,27,29,43,61,94},{2,4,6,8,27,29,43,94},{4,8,12,15,21,24,44,59},{4,8,21,24,27,41,44,59},{4,7,15,21,24,27,44,59},{4,8,15,17,21,27,44,59},{2,4,8,12,21,24,41,59},{2,4,7,12,15,21,24,59},{2,4,8,12,15,21,25,59},{2,4,21,24,27,41,59,64},{2,4,8,21,25,27,41,59},{2,4,7,21,24,27,59,64},{2,4,7,15,21,27,49,59},{4,8,15,17,21,25,27,59},{2,4,15,21,25,27,49,59},{2,4,7,18,21,24,43,61},{2,4,7,21,24,27,61,64},{2,4,7,21,23,27,43,61},{2,4,7,15,21,23,27,49},{2,4,8,21,29,31,43,96},{2,4,8,21,25,27,29,31},{2,4,21,23,27,29,31,43},{4,8,15,17,21,25,27,31},{2,4,8,15,21,25,31,86},{2,4,15,21,23,25,27,31},{4,8,24,27,39,41,82,94},{2,4,24,27,39,41,61,94},{2,4,6,8,27,39,41,94},{2,4,18,24,39,43,61,94},{2,4,6,27,39,43,61,94},{4,8,24,27,39,41,68,92},{4,14,24,27,39,47,68,92},{4,6,8,27,39,47,68,92},{2,4,24,27,39,41,80,92},{2,4,6,8,27,39,41,92},{2,4,14,24,27,39,80,92},{2,4,14,24,27,47,92,100},{2,4,6,14,27,39,47,92},{2,4,6,8,25,27,47,92},{2,4,14,24,27,39,61,80},{2,4,6,14,27,39,43,61},{2,4,6,14,23,27,43,47},{4,8,24,27,41,44,59,92},{4,8,24,37,44,47,59,92},{4,24,27,44,47,59,92,100},{4,8,17,27,44,47,59,92},{4,7,24,27,44,47,59,100},{4,7,15,27,40,44,47,59},{4,15,17,27,40,44,47,59},{2,4,8,24,37,41,59,92},{2,4,24,27,41,59,64,92},{2,4,8,25,27,41,59,92},{2,4,24,37,47,59,92,100},{2,4,8,25,37,47,59,92},{2,4,24,27,59,64,92,100},{2,4,27,47,59,88,92,100},{4,8,17,25,27,47,59,92},{2,4,25,27,47,59,88,92},{2,4,7,24,27,59,64,100},{2,4,7,24,47,54,59,100},{2,4,7,27,47,59,88,100},{4,7,15,27,40,47,49,59},{2,4,7,27,47,49,59,88},{4,15,17,25,27,47,49,59},{2,4,25,27,47,49,59,88},{2,4,15,23,25,27,47,49},{2,4,7,14,24,27,61,64},{2,4,7,14,23,27,43,61},{4,7,14,24,27,47,85,100},{2,4,7,14,24,27,64,100},{2,4,7,14,27,47,88,100},{2,4,7,14,23,27,47,88},{4,7,15,23,27,40,47,49},{2,4,7,23,27,47,49,88},{2,4,6,8,25,27,29,31},{2,4,6,23,27,29,31,43},{4,6,8,17,25,27,31,47},{2,4,6,23,25,27,31,47},{4,15,17,23,25,27,31,47},{8,11,21,24,43,74,94,109},{8,11,19,21,24,65,94,109},{11,19,21,24,43,77,94,109},{8,11,19,21,29,43,94,109},{8,11,19,21,24,65,82,94},{11,19,21,24,27,61,82,94},{8,11,19,21,27,29,82,94},{11,19,21,24,43,61,77,94},{11,19,21,27,29,43,61,94},{6,8,11,19,27,29,43,94},{8,19,21,24,27,41,44,82},{8,11,19,21,24,44,65,82},{11,19,21,24,27,44,82,97},{8,11,17,19,21,27,44,82},{7,11,19,21,24,27,44,97},{7,11,15,19,21,27,40,44},{11,15,17,19,21,27,40,44},{7,11,19,21,24,43,61,77},{7,11,19,21,24,27,61,97},{7,11,19,21,23,27,43,61},{7,11,15,19,21,23,27,40},{8,11,19,21,29,31,43,53},{8,11,17,19,21,27,29,31},{11,19,21,23,27,29,31,43},{11,15,17,19,21,23,27,31},{8,11,19,24,39,65,82,94},{11,19,24,27,39,61,82,94},{6,8,11,19,27,39,82,94},{11,19,24,39,43,61,77,94},{6,11,19,27,39,43,61,94},{8,19,24,27,39,41,68,82},{11,19,24,27,39,68,82,120},{6,8,11,19,27,39,68,82},{11,14,19,24,27,39,68,120},{11,14,19,24,27,47,68,85},{6,11,14,19,27,39,47,68},{6,8,11,17,19,27,47,68},{11,14,19,24,27,39,61,120},{6,11,14,19,27,39,43,61},{6,11,14,19,23,27,43,47},{8,19,24,27,41,44,68,92},{19,24,27,44,47,68,85,92},{8,17,19,27,44,47,68,92},{8,19,24,27,41,44,68,82},{11,19,24,27,44,68,82,97},{8,11,17,19,27,44,68,82},{11,19,24,27,44,68,85,97},{11,19,27,44,47,68,71,85},{11,17,19,27,44,47,68,71},{7,19,24,27,44,47,85,100},{7,11,19,24,27,44,85,97},{7,11,19,27,44,47,71,85},{7,11,19,27,40,44,47,71},{11,17,19,27,40,44,47,71},{11,15,17,19,23,27,40,47},{7,11,14,19,24,27,61,97},{7,11,14,19,23,27,43,61},{7,11,14,19,24,27,85,97},{7,11,14,19,27,47,71,85},{7,11,14,19,23,27,47,71},{7,11,19,23,27,40,47,71},{6,8,11,17,19,27,29,31},{6,11,19,23,27,29,31,43},{6,11,17,19,23,27,31,47},{8,19,21,24,41,65,82,94},{19,21,24,27,41,61,82,94},{8,19,21,27,29,41,82,94},{2,19,21,24,41,46,61,94},{2,19,21,24,27,41,61,64},{2,19,21,27,29,41,61,94},{2,6,8,19,27,29,41,94},{2,8,19,21,25,27,29,41},{2,18,21,24,43,46,61,94},{19,21,24,43,46,61,77,94},{2,19,21,29,43,46,61,94},{2,6,19,27,29,43,61,94},{2,19,21,23,27,29,43,61},{19,21,24,27,41,44,59,64},{8,17,19,21,27,41,44,59},{7,19,21,24,27,44,59,64},{7,15,19,21,27,40,44,59},{15,17,19,21,27,40,44,59},{2,9,19,21,27,41,59,64},{8,17,19,21,25,27,41,59},{2,9,19,21,25,27,41,59},{2,7,9,19,21,27,59,64},{7,15,19,21,27,40,49,59},{2,7,9,19,21,27,49,59},{15,17,19,21,25,27,49,59},{2,9,19,21,25,27,49,59},{2,15,19,21,23,25,27,49},{7,19,21,24,27,61,64,97},{2,7,9,19,21,27,61,64},{2,7,9,19,21,23,27,61},{7,15,19,21,23,27,40,49},{2,7,9,19,21,23,27,49},{8,17,19,21,25,27,29,31},{2,8,13,19,21,25,29,31},{2,19,21,23,25,27,29,31},{15,17,19,21,23,25,27,31},{8,19,24,39,41,65,82,94},{19,24,27,39,41,61,82,94},{6,8,19,27,39,41,82,94},{2,19,24,27,39,41,61,80},{2,19,24,39,41,46,61,94},{2,6,19,27,39,41,61,94},{2,18,24,39,43,46,61,94},{19,24,39,43,46,61,77,94},{2,6,19,39,43,46,61,94},{19,24,27,39,41,68,80,92},{6,8,19,27,39,41,68,92},{14,19,24,27,39,68,80,92},{14,19,24,27,47,68,85,92},{6,14,19,27,39,47,68,92},{6,8,17,19,27,47,68,92},{2,19,24,27,41,64,80,92},{2,6,19,27,39,41,80,92},{2,6,8,19,25,27,41,92},{2,14,19,24,27,64,80,92},{2,6,14,19,27,39,80,92},{14,19,24,27,47,85,92,100},{2,14,19,24,27,64,92,100},{2,14,19,27,47,88,92,100},{2,6,14,19,27,47,88,92},{6,8,17,19,25,27,47,92},{2,6,19,25,27,47,88,92},{14,19,24,27,39,61,80,120},{2,14,19,24,27,61,64,80},{2,6,14,19,27,39,61,80},{2,6,14,19,23,27,43,61},{2,6,14,19,23,27,47,88},{8,19,22,24,41,44,59,92},{19,24,27,41,44,59,64,92},{8,17,19,27,41,44,59,92},{8,22,24,37,44,47,59,92},{19,22,24,44,47,59,92,100},{8,17,19,22,44,47,59,92},{19,24,27,44,59,64,92,100},{19,24,27,44,47,85,92,100},{19,27,44,47,59,92,100,123},{17,19,27,44,47,59,92,123},{7,19,24,27,44,59,64,100},{7,19,24,30,44,47,59,100},{7,19,27,44,47,59,100,123},{7,19,27,40,44,47,59,123},{15,17,19,27,40,47,49,59},{17,19,27,40,44,47,59,123},{2,8,22,24,37,41,59,92},{2,19,22,24,41,59,64,92},{2,8,19,22,25,41,59,92},{2,9,19,27,41,59,64,92},{8,17,19,25,27,41,59,92},{2,9,19,25,27,41,59,92},{2,22,24,37,47,59,92,100},{2,8,22,25,37,47,59,92},{2,19,22,24,59,64,92,100},{2,19,22,47,59,88,92,100},{8,17,19,22,25,47,59,92},{2,19,22,25,47,59,88,92},{2,9,19,27,59,64,92,100},{19,27,47,59,88,92,100,123},{2,9,19,27,59,88,92,100},{17,19,25,27,47,59,88,92},{2,9,19,25,27,59,88,92},{2,7,19,24,30,59,64,100},{2,7,9,19,27,59,64,100},{2,7,24,30,47,54,59,100},{2,7,19,30,47,59,88,100},{7,19,27,47,59,88,100,123},{2,7,9,19,27,59,88,100},{7,19,27,40,47,49,59,88},{2,7,9,19,27,49,59,88},{2,7,19,47,49,59,88,103},{17,19,25,27,47,49,59,88},{15,17,19,23,25,27,47,49},{2,9,19,25,27,49,59,88},{2,19,25,47,49,59,88,103},{2,19,23,25,27,47,49,88},{7,14,19,24,27,61,64,97},{2,7,9,14,19,27,61,64},{2,7,9,14,19,23,27,61},{7,14,19,24,27,64,85,100},{7,14,19,27,47,71,85,100},{2,7,9,14,19,27,64,100},{7,14,19,27,47,71,88,100},{2,7,9,14,19,27,88,100},{7,14,19,23,27,47,71,88},{2,7,9,14,19,23,27,88},{7,19,23,27,40,47,49,88},{15,17,19,23,27,40,47,49},{2,7,9,19,23,27,49,88},{2,7,19,23,42,47,49,88},{6,8,17,19,25,27,29,31},{2,6,8,13,19,25,29,31},{2,6,19,23,25,27,29,31},{2,6,8,19,25,27,29,41},{2,6,19,23,27,29,43,61},{6,17,19,23,25,27,31,47},{2,6,19,23,25,27,47,88},{8,16,24,33,39,50,70,74},{18,24,33,39,43,50,70,74},{6,8,33,39,43,50,70,74},{8,16,22,24,33,39,50,70},{10,18,22,24,33,39,50,70},{6,8,10,22,33,39,50,70},{6,10,18,33,39,43,50,70},{8,16,24,33,39,70,74,94},{18,24,33,39,43,70,74,94},{6,8,33,39,43,70,74,94},{8,16,24,33,39,41,70,94},{2,18,24,33,39,41,70,94},{2,6,8,33,39,41,70,94},{2,6,18,33,39,43,70,94},{2,6,8,29,33,43,70,94},{8,16,22,24,33,39,41,70},{2,18,22,24,33,39,41,70},{2,6,8,22,33,39,41,70},{2,6,10,18,22,33,39,70},{2,6,8,10,13,22,33,70},{8,16,24,39,70,74,94,109},{24,39,43,70,74,94,109,122},{6,8,39,43,70,74,94,109},{8,16,24,39,65,70,94,109},{19,24,39,46,65,70,94,109},{6,8,19,39,65,70,94,109},{24,39,43,46,70,94,109,122},{19,24,39,43,46,77,94,109},{6,19,39,43,46,70,94,109},{6,8,19,29,43,70,94,109},{8,16,24,39,41,65,70,94},{19,24,39,41,46,65,70,94},{6,8,19,39,41,65,70,94},{2,18,24,39,41,46,70,94},{2,6,19,39,41,46,70,94},{2,6,8,19,29,41,70,94},{18,24,39,43,46,70,94,122},{2,6,18,39,43,46,70,94},{2,6,19,29,43,46,70,94},{8,16,22,24,39,41,65,70},{19,22,24,39,41,46,65,70},{6,8,19,22,39,41,65,70},{2,18,22,24,39,41,46,70},{2,19,22,24,39,41,46,80},{2,6,19,22,39,41,46,70},{2,6,8,13,19,22,41,70},{10,18,22,24,26,39,46,70},{2,6,10,18,22,39,46,70},{2,6,10,13,19,22,46,70},{18,24,26,39,43,46,70,122},{6,10,18,26,39,43,46,70},{8,22,24,37,39,41,68,92},{8,22,24,37,44,47,68,92},{14,22,24,37,39,47,68,92},{6,8,22,37,39,47,68,92},{2,22,24,37,39,41,80,92},{2,6,8,22,37,39,41,92},{2,14,22,24,37,39,80,92},{2,14,22,24,37,47,92,100},{2,6,14,22,37,39,47,92},{2,6,8,22,25,37,47,92},{8,19,22,24,41,44,68,92},{19,22,24,39,41,68,80,92},{6,8,19,22,39,41,68,92},{19,22,24,44,47,68,85,92},{8,17,19,22,44,47,68,92},{14,19,22,24,39,68,80,92},{14,19,22,24,47,68,85,92},{6,14,19,22,39,47,68,92},{6,8,17,19,22,47,68,92},{2,19,22,24,41,64,80,92},{2,6,19,22,39,41,80,92},{2,6,8,19,22,25,41,92},{2,14,19,22,24,64,80,92},{2,6,14,19,22,39,80,92},{14,19,22,24,47,85,92,100},{2,14,19,22,24,64,92,100},{2,14,19,22,47,88,92,100},{2,6,14,19,22,47,88,92},{6,8,17,19,22,25,47,92},{2,6,19,22,25,47,88,92},{10,14,18,22,24,26,39,46},{2,14,18,22,24,39,46,80},{2,10,14,18,22,24,30,46},{2,6,10,14,18,22,39,46},{14,19,22,24,39,46,80,112},{2,14,19,22,24,46,64,80},{2,6,14,19,22,39,46,80},{2,14,19,22,24,30,46,64},{2,10,14,19,22,30,42,46},{2,6,10,14,19,22,42,46},{2,14,22,24,30,47,54,100},{14,19,22,24,30,47,85,100},{2,14,19,22,24,30,64,100},{2,14,19,22,30,47,88,100},{2,14,19,22,30,42,47,88},{2,6,14,19,22,42,47,88},{2,6,8,10,13,22,57,76},{2,6,8,13,19,22,25,57},{2,6,10,13,19,22,42,57},{2,6,8,22,25,47,57,90},{6,8,17,19,22,25,47,57},{2,6,19,22,25,42,47,57},{14,18,24,26,39,43,46,58},{6,10,14,18,26,39,43,46},{14,18,24,39,43,46,58,61},{2,14,18,24,39,46,61,80},{2,6,14,18,39,43,46,61},{2,6,10,14,18,23,43,46},{14,24,39,43,46,58,61,77},{14,19,24,39,46,61,77,112},{6,14,19,39,43,46,61,77},{14,19,24,39,46,61,80,112},{2,14,19,24,46,61,64,80},{2,19,24,39,41,46,61,80},{2,6,14,19,39,46,61,80},{2,6,14,19,23,43,46,61},{2,6,10,14,19,23,42,46},{2,6,14,19,23,42,47,88},{5,8,12,22,24,28,52,62},{5,7,12,15,24,28,52,62},{5,8,12,15,28,52,62,98},{5,8,10,22,24,28,33,52},{5,10,22,24,28,30,52,62},{5,8,10,22,28,52,57,62},{5,7,10,24,28,30,52,62},{5,7,10,15,28,52,62,73},{5,8,15,28,52,57,62,98},{5,8,10,15,28,52,57,116},{5,10,15,28,52,57,62,73},{2,5,8,12,22,24,33,52},{2,5,12,22,24,30,52,62},{2,5,8,12,22,52,62,98},{2,5,7,12,24,30,52,62},{2,5,7,12,15,52,62,113},{2,5,8,12,15,25,62,98},{2,5,8,12,15,52,86,98},{2,5,12,15,52,62,98,113},{2,5,10,18,22,24,33,52},{2,5,8,10,22,33,52,76},{2,5,10,18,22,24,30,52},{2,5,10,22,30,42,52,62},{2,5,8,22,52,57,62,98},{2,5,8,10,22,52,57,76},{2,5,10,22,42,52,57,62},{2,5,7,10,18,24,30,52},{2,5,7,10,30,42,52,62},{2,5,7,15,52,62,73,113},{2,5,7,10,42,52,62,73},{2,5,7,10,15,52,73,108},{2,5,8,15,52,57,86,98},{2,5,15,52,57,62,73,98},{2,5,8,15,52,57,86,116},{2,5,8,10,52,57,76,116},{2,5,10,15,52,57,108,116},{2,5,10,42,52,57,62,73},{2,5,10,15,52,57,73,108},{5,8,12,22,24,44,59,62},{5,7,12,15,24,44,59,62},{5,8,12,15,17,44,59,62},{2,5,8,12,22,24,41,59},{2,5,12,22,24,30,59,62},{2,5,8,12,22,25,59,62},{2,5,7,12,24,30,59,62},{2,5,7,12,15,49,59,62},{5,8,12,15,17,25,59,62},{2,5,12,15,25,49,59,62},{5,8,19,22,24,41,44,59},{5,19,22,24,30,44,59,62},{5,8,17,19,22,44,59,62},{5,7,19,24,30,44,59,62},{5,7,15,19,40,44,59,62},{5,15,17,19,40,44,59,62},{2,5,19,22,24,41,59,64},{2,5,8,19,22,25,41,59},{2,5,19,22,24,30,59,64},{2,5,19,22,30,59,62,103},{5,8,17,19,22,25,59,62},{2,5,19,22,25,59,62,103},{2,5,7,19,24,30,59,64},{2,5,7,19,30,59,62,103},{5,7,15,19,40,49,59,62},{2,5,7,19,49,59,62,103},{5,15,17,19,25,49,59,62},{2,5,15,19,25,49,62,73},{2,5,19,25,49,59,62,103},{2,5,10,18,22,24,30,46},{2,5,19,22,24,30,46,64},{2,5,10,19,22,30,42,46},{2,5,19,22,30,42,62,103},{2,5,8,22,25,57,62,98},{5,8,17,19,22,25,57,62},{2,5,8,13,19,22,25,57},{2,5,19,22,25,42,57,62},{2,5,8,10,13,22,57,76},{2,5,10,13,19,22,42,57},{2,5,7,19,30,42,62,103},{2,5,7,15,49,62,73,113},{5,7,15,19,40,49,62,73},{2,5,7,19,42,49,62,73},{5,8,15,17,25,57,62,98},{2,5,8,15,25,57,86,98},{2,5,15,25,57,62,73,98},{5,15,17,19,25,57,62,73},{2,5,19,25,42,57,62,73},{2,5,15,19,25,38,57,73},{2,5,10,19,38,42,57,73},{2,5,10,15,38,57,73,108},{8,12,22,24,44,59,62,78},{7,12,15,24,44,59,62,78},{8,12,15,17,44,59,62,78},{8,22,24,37,44,47,59,78},{22,24,30,44,47,59,62,78},{8,17,22,44,47,59,62,78},{7,24,30,44,47,59,62,78},{7,15,40,44,47,59,62,78},{15,17,40,44,47,59,62,78},{2,8,12,22,24,37,59,78},{2,12,22,24,30,59,62,78},{2,8,12,22,25,59,62,78},{2,7,12,24,30,59,62,78},{2,7,12,15,49,59,62,78},{8,12,15,17,25,59,62,78},{2,12,15,25,49,59,62,78},{2,22,24,37,47,54,59,78},{2,8,22,25,37,47,59,78},{2,22,24,30,47,54,59,78},{2,22,30,47,59,62,78,103},{8,17,22,25,47,59,62,78},{2,22,25,47,59,62,78,103},{2,7,24,30,47,54,59,78},{2,7,30,47,59,62,78,103},{7,15,40,47,49,59,62,78},{2,7,47,49,59,62,78,103},{15,17,25,47,49,59,62,78},{2,15,25,47,49,62,78,105},{2,25,47,49,59,62,78,103},{19,22,24,30,44,47,59,100},{19,22,30,44,47,59,62,95},{17,19,22,44,47,59,62,95},{7,19,30,44,47,59,62,95},{7,19,40,44,47,59,62,95},{15,17,19,40,47,49,59,62},{17,19,40,44,47,59,62,95},{2,22,24,30,47,54,59,100},{2,19,22,24,30,59,64,100},{2,19,22,30,47,59,88,100},{19,22,30,47,59,62,95,103},{2,19,22,30,47,59,88,103},{17,19,22,25,47,59,62,103},{2,19,22,25,42,47,62,103},{2,19,22,25,47,59,88,103},{7,19,30,47,59,62,95,103},{2,7,19,30,47,59,88,103},{7,19,40,47,49,59,62,103},{2,7,19,42,47,49,62,103},{15,17,19,25,47,49,62,73},{17,19,25,47,49,59,62,103},{2,15,25,47,49,62,73,105},{2,19,25,42,47,49,62,73},{2,19,25,42,47,49,62,103},{2,22,30,42,47,62,103,126},{19,22,30,42,47,62,95,103},{2,19,22,30,42,47,88,103},{8,17,22,25,47,57,62,90},{2,8,22,25,57,62,90,98},{2,22,25,42,47,57,62,90},{17,19,22,25,42,47,57,62},{2,7,30,42,47,62,103,126},{7,19,30,42,47,62,95,103},{2,7,19,30,42,47,88,103},{7,15,40,47,49,62,73,105},{2,7,15,49,62,73,105,113},{2,7,42,47,49,62,73,105},{7,19,40,42,47,49,62,73},{15,17,19,40,47,49,62,73},{8,15,17,25,57,62,90,98},{15,17,25,47,57,62,73,90},{2,8,15,25,57,86,90,98},{2,15,25,57,62,73,90,98},{2,8,12,15,25,62,90,98},{2,25,42,47,57,62,73,90},{2,15,23,25,47,57,73,90},{2,15,25,47,62,73,90,105},{17,19,25,42,47,57,62,73},{15,17,19,23,25,47,57,73},{2,19,23,25,42,47,57,73},{2,15,19,23,25,38,57,73},{2,10,19,23,38,42,57,73},{2,10,15,23,38,57,73,108},{7,14,18,24,26,43,46,58},{7,10,14,18,24,26,30,46},{7,10,14,18,23,26,43,46},{7,14,18,24,43,46,58,61},{2,7,14,18,24,46,61,64},{2,7,14,18,23,43,46,61},{2,7,14,18,24,30,46,64},{2,7,10,14,18,30,42,46},{2,7,10,14,18,23,42,46},{7,14,24,43,46,58,61,77},{7,14,19,24,46,61,77,89},{7,14,19,23,43,46,61,77},{7,14,19,24,46,61,64,89},{2,7,9,14,19,46,61,64},{2,7,9,14,19,23,46,61},{7,14,19,24,30,46,64,89},{2,7,9,14,19,30,46,64},{2,7,9,14,19,30,42,46},{2,7,9,14,19,23,42,46},{7,14,24,30,47,54,85,100},{2,7,14,24,30,54,64,100},{2,7,14,30,47,54,88,100},{7,14,19,24,30,64,85,100},{7,19,24,30,44,47,85,100},{7,14,19,30,47,71,85,100},{2,7,9,14,19,30,64,100},{7,14,19,30,47,71,88,100},{2,7,9,14,19,30,88,100},{2,7,14,30,42,47,66,88},{7,14,19,30,42,47,71,88},{2,7,9,14,19,30,42,88},{2,7,14,23,42,47,66,88},{7,14,19,23,42,47,71,88},{2,7,9,14,19,23,42,88},{7,10,15,23,38,73,93,108},{2,7,15,23,38,69,73,108},{2,7,10,23,38,42,73,108},{2,7,15,23,38,49,69,73},{7,15,19,23,38,40,49,73},{2,7,19,23,38,42,49,73},{2,15,19,23,25,38,49,73},{7,15,23,40,47,49,73,105},{2,7,15,23,49,69,73,105},{2,7,23,42,47,49,73,105},{2,15,23,25,47,49,73,105},{7,19,23,40,42,47,49,73},{15,17,19,23,40,47,49,73},{2,19,23,25,42,47,49,73},{15,17,19,23,25,47,49,73},{6,8,31,43,63,84,96,104},{6,8,10,13,31,84,96,104},{6,10,23,31,43,84,96,104},{6,8,10,33,43,84,96,104},{6,8,29,31,43,63,84,96},{2,6,8,13,29,31,84,96},{2,6,23,29,31,43,84,96},{2,6,8,29,33,43,84,96},{2,6,10,13,23,31,84,96},{2,6,8,10,13,33,84,96},{2,6,10,18,23,43,84,96},{2,6,10,18,33,43,84,96},{6,8,29,31,43,53,63,84},{6,8,13,19,29,31,53,84},{6,19,23,29,31,43,53,84},{2,6,13,19,23,29,31,84},{2,6,19,23,29,43,46,84},{2,6,10,13,19,23,46,84},{2,6,10,18,23,43,46,84},{6,8,10,13,31,57,60,76},{2,6,8,13,31,45,57,76},{2,6,10,13,23,31,57,76},{2,6,8,13,25,31,45,57},{6,8,13,17,19,25,31,57},{2,6,13,19,23,25,31,57},{2,6,10,13,19,23,42,57},{6,8,17,25,31,47,57,90},{2,6,8,25,31,45,57,90},{2,6,23,25,31,47,57,90},{6,17,19,23,25,31,47,57},{2,6,19,23,25,42,47,57},{8,15,31,55,57,86,101,116},{8,10,31,55,57,76,101,116},{10,15,23,31,55,57,101,116},{2,8,31,45,55,57,86,116},{2,15,23,31,55,57,86,116},{2,8,31,45,55,57,76,116},{2,10,23,31,55,57,76,116},{2,10,15,23,38,55,57,116},{8,15,17,25,31,55,57,86},{2,8,25,31,45,55,57,86},{2,15,23,25,31,55,57,86},{8,13,17,19,25,31,55,57},{15,17,19,23,25,31,55,57},{2,8,13,25,31,45,55,57},{2,13,19,23,25,31,55,57},{2,15,19,23,25,38,55,57},{8,10,13,31,55,57,60,76},{2,8,13,31,45,55,57,76},{2,10,13,23,31,55,57,76},{2,10,13,19,23,38,55,57},{8,15,17,25,31,57,86,90},{15,17,23,25,31,47,57,90},{2,8,25,31,45,57,86,90},{2,15,23,25,31,57,86,90},{8,20,24,28,33,48,72,81},{18,20,24,33,43,48,72,81},{8,20,33,43,48,72,81,96},{8,12,15,20,24,28,48,72},{7,15,20,24,28,48,72,81},{8,15,20,28,48,72,81,101},{7,18,20,24,43,48,72,81},{7,15,20,23,43,48,72,81},{8,20,31,43,48,72,81,96},{8,15,20,31,48,72,81,101},{15,20,23,31,43,48,72,81},{10,18,20,24,28,33,72,81},{8,10,20,28,33,72,81,124},{10,18,20,33,43,72,81,96},{8,10,20,33,43,81,96,104},{8,10,20,33,72,81,96,124},{7,10,18,20,24,28,72,81},{7,10,15,20,28,72,81,93},{8,10,15,20,28,72,101,116},{8,10,20,28,72,81,101,124},{10,15,20,28,72,81,93,101},{7,10,18,20,23,43,72,81},{7,10,15,20,23,72,81,93},{8,10,20,31,72,81,96,124},{10,20,23,31,43,72,81,96},{8,10,20,31,72,81,101,124},{10,15,20,23,31,72,81,101},{4,8,20,24,33,43,48,74},{4,8,12,20,24,33,48,72},{4,18,20,24,33,43,48,72},{4,8,20,33,43,48,72,96},{4,8,12,15,20,24,44,48},{4,7,12,15,20,24,48,72},{4,8,12,15,20,48,72,86},{4,7,18,20,24,43,48,72},{4,7,15,20,23,43,48,72},{4,8,20,31,43,48,72,96},{4,8,15,20,31,48,72,86},{4,15,20,23,31,43,48,72},{4,8,12,20,24,33,35,37},{4,12,18,20,24,33,35,72},{4,8,12,20,33,35,45,72},{4,18,20,33,35,43,72,96},{4,6,8,20,33,35,43,96},{4,8,20,33,35,45,72,96},{4,7,12,18,20,24,35,72},{4,7,12,15,20,35,69,72},{4,8,12,15,20,35,86,90},{4,8,12,20,35,45,72,86},{4,12,15,20,35,69,72,86},{4,7,18,20,23,35,43,72},{4,7,15,20,23,35,69,72},{4,8,20,31,35,45,72,96},{4,20,23,31,35,43,72,96},{4,8,20,31,35,45,72,86},{4,15,20,23,31,35,72,86},{8,10,20,22,24,28,33,52},{8,12,20,24,28,33,52,72},{10,18,20,24,28,33,52,72},{8,10,20,28,33,52,72,76},{8,12,20,22,24,33,35,52},{10,18,20,22,24,33,35,52},{8,10,20,22,33,35,52,76},{12,18,20,24,33,35,52,72},{8,12,20,33,35,45,52,72},{10,18,20,33,35,52,72,76},{8,20,33,35,45,52,72,76},{6,10,18,20,33,35,43,96},{10,18,20,23,35,43,72,96},{10,18,20,33,35,72,76,96},{6,8,10,20,33,43,96,104},{6,8,10,20,33,35,76,96},{8,10,20,33,72,76,96,124},{8,20,33,35,45,72,76,96},{7,12,15,20,24,28,52,72},{8,12,15,20,28,52,72,86},{7,10,18,20,24,28,52,72},{7,10,15,20,28,52,72,108},{8,10,15,20,28,52,57,116},{8,15,20,28,52,72,86,116},{8,10,20,28,52,72,76,116},{10,15,20,28,52,72,108,116},{7,12,18,20,24,35,52,72},{7,12,15,20,35,52,69,72},{8,12,15,20,35,52,86,98},{8,12,20,35,45,52,72,86},{12,15,20,35,52,69,72,86},{7,10,18,20,24,30,35,52},{7,10,18,20,35,52,72,108},{7,10,15,20,35,52,73,108},{7,15,20,35,52,69,72,108},{8,15,20,35,52,57,86,116},{8,10,20,35,52,57,76,116},{10,15,20,35,52,57,108,116},{8,20,35,45,52,72,86,116},{15,20,35,52,72,86,108,116},{8,20,35,45,52,72,76,116},{10,20,35,52,72,76,108,116},{10,15,20,23,35,72,108,116},{7,10,18,20,23,35,72,108},{7,10,15,20,23,72,93,108},{7,15,20,23,35,69,72,108},{8,10,20,31,72,76,96,124},{8,20,31,35,45,72,76,96},{10,20,23,31,35,72,76,96},{8,15,20,31,72,86,101,116},{8,10,20,31,72,76,101,116},{10,15,20,23,31,72,101,116},{8,20,31,35,45,72,86,116},{15,20,23,31,35,72,86,116},{8,20,31,35,45,72,76,116},{10,20,23,31,35,72,76,116},{4,8,11,16,20,24,48,74},{4,11,20,24,43,48,58,74},{4,8,11,20,43,48,63,74},{4,8,11,16,20,24,44,48},{4,7,11,15,20,24,44,48},{4,8,11,15,17,20,44,48},{4,7,11,20,24,43,48,58},{4,7,11,15,20,23,43,48},{4,8,11,20,31,43,48,63},{4,8,11,15,17,20,31,48},{4,11,15,20,23,31,43,48},{4,8,11,16,20,24,39,74},{4,11,20,24,39,43,58,74},{4,6,8,11,20,39,43,74},{4,8,11,16,20,24,39,68},{4,11,14,20,24,39,47,68},{4,6,8,11,20,39,47,68},{4,11,14,20,24,39,43,58},{4,6,11,14,20,39,43,47},{4,8,20,24,37,44,47,68},{4,8,11,16,20,24,44,68},{4,11,20,24,44,47,68,85},{4,8,11,17,20,44,47,68},{4,7,11,20,24,44,47,85},{4,7,11,15,20,40,44,47},{4,11,15,17,20,40,44,47},{4,7,11,14,20,24,43,58},{4,7,11,14,20,24,47,85},{4,7,11,14,20,23,43,47},{4,7,11,15,20,23,40,47},{4,6,8,11,20,31,43,63},{4,6,8,11,17,20,31,47},{4,6,11,20,23,31,43,47},{4,11,15,17,20,23,31,47},{4,8,16,20,24,33,39,74},{4,18,20,24,33,39,43,74},{4,6,8,20,33,39,43,74},{4,8,16,20,24,33,37,39},{4,18,20,24,33,35,37,39},{4,6,8,20,33,35,37,39},{4,6,18,20,33,35,39,43},{4,8,16,20,24,37,39,68},{4,14,20,24,37,39,47,68},{4,6,8,20,37,39,47,68},{4,14,18,20,24,35,37,39},{4,14,20,24,35,37,47,54},{4,6,14,20,35,37,39,47},{4,6,8,20,35,37,47,90},{4,14,18,20,24,39,43,58},{4,6,14,18,20,35,39,43},{4,6,14,20,23,35,43,47},{4,8,12,20,24,37,44,78},{4,7,12,15,20,24,44,78},{4,8,12,15,17,20,44,78},{8,20,22,24,37,44,47,78},{4,20,24,37,44,47,54,78},{4,8,17,20,37,44,47,78},{4,7,20,24,44,47,54,78},{4,7,15,20,40,44,47,78},{4,15,17,20,40,44,47,78},{8,12,20,22,24,35,37,78},{4,12,20,24,35,37,54,78},{4,8,12,20,35,37,78,90},{4,7,12,20,24,35,54,78},{4,7,12,15,20,35,78,105},{4,8,12,15,17,20,78,90},{4,12,15,20,35,78,90,105},{20,22,24,35,37,47,54,78},{8,20,22,35,37,47,78,90},{4,20,35,37,47,54,66,78},{4,8,17,20,37,47,78,90},{4,20,35,37,47,66,78,90},{7,20,24,30,35,47,54,78},{4,7,20,35,47,54,66,78},{4,7,15,20,40,47,78,105},{4,7,20,35,47,66,78,105},{4,15,17,20,47,78,90,105},{4,20,35,47,66,78,90,105},{4,15,20,23,35,47,90,105},{4,7,14,18,20,24,43,58},{4,7,14,18,20,24,35,54},{4,7,14,18,20,23,35,43},{4,7,14,20,24,47,54,85},{4,7,14,20,35,47,54,66},{4,7,14,20,23,35,47,66},{4,7,15,20,23,40,47,105},{4,7,15,20,23,35,69,105},{4,7,20,23,35,47,66,105},{4,6,8,20,31,43,63,96},{4,6,8,20,31,35,45,96},{4,6,20,23,31,35,43,96},{4,6,8,17,20,31,47,90},{4,6,8,20,31,35,45,90},{4,6,20,23,31,35,47,90},{4,8,15,17,20,31,86,90},{4,15,17,20,23,31,47,90},{4,8,20,31,35,45,86,90},{4,15,20,23,31,35,86,90},{8,20,24,33,43,48,50,74},{8,16,20,24,33,39,50,74},{18,20,24,33,39,43,50,74},{6,8,20,33,39,43,50,74},{8,16,20,22,24,33,39,50},{8,10,20,22,24,28,33,50},{10,18,20,22,24,33,39,50},{6,8,10,20,22,33,39,50},{6,10,18,20,33,39,43,50},{6,8,10,20,33,43,50,104},{8,16,20,22,24,33,37,39},{8,12,20,22,24,33,35,37},{18,20,22,24,33,35,37,39},{6,8,20,22,33,35,37,39},{6,10,18,20,22,33,35,39},{6,8,10,20,22,33,35,76},{8,16,20,22,24,37,39,68},{8,20,22,24,37,44,47,68},{14,20,22,24,37,39,47,68},{6,8,20,22,37,39,47,68},{14,18,20,22,24,35,37,39},{14,20,22,24,35,37,47,54},{6,14,20,22,35,37,39,47},{6,8,20,22,35,37,47,90},{10,14,18,20,22,24,26,39},{10,14,18,20,22,24,30,35},{6,10,14,18,20,22,35,39},{14,20,22,24,30,35,47,54},{10,14,20,22,30,35,42,47},{6,10,14,20,22,35,42,47},{6,8,10,20,22,35,57,76},{6,8,20,22,35,47,57,90},{6,10,20,22,35,42,47,57},{14,18,20,24,26,39,43,58},{6,10,14,18,20,26,39,43},{6,10,14,18,20,23,35,43},{6,10,14,20,23,35,42,47},{8,12,20,22,24,28,52,62},{7,12,15,20,24,28,52,62},{8,12,15,20,28,52,62,98},{10,20,22,24,28,30,52,62},{8,10,20,22,28,52,57,62},{7,10,20,24,28,30,52,62},{7,10,15,20,28,52,62,73},{8,15,20,28,52,57,62,98},{10,15,20,28,52,57,62,73},{12,20,22,24,30,35,52,62},{8,12,20,22,35,52,62,98},{7,12,20,24,30,35,52,62},{7,12,15,20,35,52,62,113},{8,12,15,20,35,62,90,98},{12,15,20,35,52,62,98,113},{10,18,20,22,24,30,35,52},{10,20,22,30,35,42,52,62},{8,20,22,35,52,57,62,98},{8,10,20,22,35,52,57,76},{10,20,22,35,42,52,57,62},{7,10,20,30,35,42,52,62},{7,15,20,35,52,62,73,113},{7,10,20,35,42,52,62,73},{8,15,20,35,52,57,86,98},{15,20,35,52,57,62,73,98},{10,20,35,42,52,57,62,73},{10,15,20,35,52,57,73,108},{8,12,20,22,24,44,62,78},{7,12,15,20,24,44,62,78},{8,12,15,17,20,44,62,78},{20,22,24,30,44,47,62,78},{8,17,20,22,44,47,62,78},{7,20,24,30,44,47,62,78},{7,15,20,40,44,47,62,78},{15,17,20,40,44,47,62,78},{12,20,22,24,30,35,62,78},{8,12,20,22,35,62,78,90},{7,12,20,24,30,35,62,78},{7,12,15,20,35,62,78,105},{8,12,15,17,20,62,78,90},{12,15,20,35,62,78,90,105},{20,22,24,30,35,47,54,78},{20,22,30,35,47,62,78,126},{8,17,20,22,47,62,78,90},{20,22,35,47,62,78,90,126},{7,20,30,35,47,62,78,126},{7,15,20,40,47,62,78,105},{7,20,35,47,62,78,105,126},{15,17,20,47,62,78,90,105},{15,20,35,47,62,73,90,105},{20,35,47,62,78,90,105,126},{20,22,30,35,42,47,62,126},{8,17,20,22,47,57,62,90},{8,20,22,35,57,62,90,98},{20,22,35,42,47,57,62,90},{7,20,30,35,42,47,62,126},{7,15,20,40,47,62,73,105},{7,15,20,35,62,73,105,113},{7,20,35,42,47,62,73,105},{8,15,17,20,57,62,90,98},{15,17,20,47,57,62,73,90},{8,15,20,35,57,86,90,98},{15,20,35,57,62,73,90,98},{20,35,42,47,57,62,73,90},{15,20,23,35,47,57,73,90},{10,20,23,35,42,47,57,73},{10,15,20,23,35,57,73,108},{7,14,18,20,24,26,43,58},{7,10,14,18,20,24,26,30},{7,10,14,18,20,23,26,43},{7,14,18,20,24,30,35,54},{7,10,14,18,20,30,35,42},{7,10,14,18,20,23,35,42},{7,14,20,24,30,47,54,85},{7,14,20,30,35,47,54,66},{7,14,20,30,35,42,47,66},{7,14,20,23,35,42,47,66},{7,10,15,20,23,73,93,108},{7,15,20,23,35,69,73,108},{7,10,20,23,35,42,73,108},{7,15,20,23,40,47,73,105},{7,15,20,23,35,69,73,105},{7,20,23,35,42,47,73,105},{15,20,23,35,47,73,90,105},{6,8,20,31,43,63,96,104},{6,8,10,20,31,60,96,104},{6,10,20,23,31,43,96,104},{6,8,10,20,31,60,76,96},{6,8,20,31,35,45,76,96},{6,10,20,23,31,35,76,96},{6,10,18,20,23,35,43,96},{6,8,10,20,31,57,60,76},{6,8,20,31,35,45,57,76},{6,10,20,23,31,35,57,76},{6,8,17,20,31,47,57,90},{6,8,20,31,35,45,57,90},{6,20,23,31,35,47,57,90},{6,10,20,23,35,42,47,57},{8,15,20,31,57,86,101,116},{8,10,20,31,57,76,101,116},{10,15,20,23,31,57,101,116},{8,10,15,20,28,57,101,116},{8,20,31,35,45,57,86,116},{15,20,23,31,35,57,86,116},{8,20,31,35,45,57,76,116},{10,20,23,31,35,57,76,116},{10,15,20,23,35,57,108,116},{8,15,17,20,31,57,86,90},{15,17,20,23,31,47,57,90},{8,20,31,35,45,57,86,90},{15,20,23,31,35,57,86,90},{4,8,21,24,33,43,48,74},{4,8,12,21,24,33,48,72},{4,18,21,24,33,43,48,72},{4,8,21,33,43,48,72,96},{4,8,12,15,21,24,44,48},{4,7,12,15,21,24,48,72},{4,8,12,15,21,48,72,86},{4,7,18,21,24,43,48,72},{4,7,15,21,23,43,48,72},{4,8,21,31,43,48,72,96},{4,8,15,21,31,48,72,86},{4,15,21,23,31,43,48,72},{2,4,8,12,21,24,33,41},{2,4,12,18,21,24,33,72},{2,4,8,12,21,33,45,72},{2,4,18,21,33,43,72,96},{2,4,8,21,29,33,43,96},{2,4,8,21,33,45,72,96},{2,4,7,12,18,21,24,72},{2,4,7,12,15,21,69,72},{2,4,8,12,15,21,25,86},{2,4,8,12,21,45,72,86},{2,4,12,15,21,69,72,86},{2,4,7,18,21,23,43,72},{2,4,7,15,21,23,69,72},{2,4,8,21,31,45,72,96},{2,4,21,23,31,43,72,96},{2,4,8,21,31,45,72,86},{2,4,15,21,23,31,72,86},{2,4,8,12,24,33,37,41},{2,4,12,18,24,33,35,37},{2,4,8,12,33,35,37,45},{2,4,12,18,33,35,45,72},{2,4,6,18,33,35,43,96},{2,4,18,23,35,43,72,96},{2,4,18,33,35,45,72,96},{2,4,6,8,29,33,43,96},{2,4,6,8,33,35,45,96},{2,4,7,12,18,24,35,54},{2,4,7,12,18,35,69,72},{2,4,7,12,15,35,69,105},{2,4,8,12,15,25,86,90},{2,8,12,15,35,86,90,98},{2,4,8,12,35,45,86,90},{2,4,12,15,35,69,86,90},{2,4,12,35,45,69,72,86},{2,4,15,23,35,69,72,86},{2,4,7,18,23,35,69,72},{2,4,23,31,35,45,72,96},{2,4,23,31,35,45,72,86},{5,8,12,24,28,33,52,72},{5,10,18,24,28,33,52,72},{5,8,10,28,33,52,72,76},{2,5,12,18,24,33,52,72},{2,5,8,12,33,45,52,72},{2,5,10,18,33,52,72,76},{2,5,8,33,45,52,72,76},{2,12,18,22,24,33,35,52},{2,8,12,22,33,35,45,52},{2,10,18,22,33,35,52,76},{2,8,22,33,35,45,52,76},{2,12,18,33,35,45,52,72},{2,18,33,35,45,52,72,76},{2,10,18,35,52,72,76,108},{2,6,10,18,33,35,76,96},{2,10,18,23,35,72,76,96},{2,10,18,33,72,76,96,111},{2,18,33,35,45,72,76,96},{2,6,8,10,13,33,76,96},{2,6,8,33,35,45,76,96},{8,10,33,72,76,96,111,124},{2,8,10,13,33,76,96,111},{2,8,33,45,72,76,96,111},{5,8,12,15,24,28,48,72},{5,7,12,15,24,28,52,72},{5,8,12,15,28,52,72,86},{5,7,10,18,24,28,52,72},{5,7,10,15,28,52,72,108},{5,8,15,28,52,72,86,116},{5,8,10,28,52,72,76,116},{5,8,10,15,28,72,101,116},{5,10,15,28,52,72,108,116},{2,5,7,12,18,24,52,72},{2,5,7,12,15,52,69,72},{2,5,8,12,45,52,72,86},{2,5,12,15,52,69,72,86},{2,5,7,10,18,52,72,108},{2,5,7,15,52,69,72,108},{2,5,8,45,52,72,86,116},{2,5,15,52,72,86,108,116},{2,5,8,45,52,72,76,116},{2,5,10,52,72,76,108,116},{2,5,10,15,38,72,108,116},{2,7,12,18,24,30,35,52},{2,7,12,18,35,52,69,72},{2,7,12,15,35,52,69,113},{2,8,12,35,45,52,86,98},{2,12,15,35,52,69,86,98},{2,12,35,45,52,69,72,86},{2,15,35,52,69,72,86,108},{2,7,10,18,30,35,42,52},{2,7,10,18,35,42,52,108},{2,7,18,35,52,69,72,108},{2,7,15,35,52,69,73,108},{2,7,10,35,42,52,73,108},{2,8,35,45,52,57,86,116},{2,15,35,52,57,86,108,116},{2,8,35,45,52,57,76,116},{2,10,35,52,57,76,108,116},{2,35,45,52,72,86,108,116},{2,15,23,35,72,86,108,116},{2,35,45,52,72,76,108,116},{2,10,23,35,72,76,108,116},{2,10,15,23,38,72,108,116},{2,7,10,18,23,38,72,108},{2,7,10,18,23,35,42,108},{2,7,18,23,35,69,72,108},{2,10,18,23,35,72,76,108},{7,10,15,23,38,72,93,108},{2,7,15,23,38,69,72,108},{2,15,23,35,69,72,86,108},{8,10,31,72,76,96,111,124},{2,8,10,13,31,76,96,111},{2,8,31,45,72,76,96,111},{2,10,23,31,72,76,96,111},{2,23,31,35,45,72,76,96},{8,15,31,55,72,86,101,116},{8,10,31,55,72,76,101,116},{10,15,23,31,55,72,101,116},{2,8,31,45,55,72,86,116},{2,15,23,31,55,72,86,116},{2,8,31,45,55,72,76,116},{2,10,23,31,55,72,76,116},{2,10,15,23,38,55,72,116},{2,23,31,35,45,72,86,116},{2,23,31,35,45,72,76,116},{4,8,16,24,33,39,74,94},{4,18,24,33,39,43,74,94},{4,6,8,33,39,43,74,94},{4,8,16,24,33,39,41,94},{2,4,18,24,33,39,41,94},{2,4,6,8,33,39,41,94},{2,4,6,18,33,39,43,94},{2,4,6,8,29,33,43,94},{4,8,16,24,33,37,39,41},{2,4,18,24,33,37,39,41},{2,4,6,8,33,37,39,41},{2,4,6,18,33,35,37,39},{2,4,6,8,33,35,37,45},{4,8,24,37,39,41,68,92},{4,8,24,37,44,47,68,92},{4,14,24,37,39,47,68,92},{4,6,8,37,39,47,68,92},{2,4,24,37,39,41,80,92},{2,4,6,8,37,39,41,92},{2,4,14,24,37,39,80,92},{2,4,14,24,37,47,92,100},{2,4,6,14,37,39,47,92},{2,4,6,8,25,37,47,92},{2,4,14,18,24,37,39,80},{2,4,14,18,24,35,37,54},{2,4,6,14,18,35,37,39},{2,4,14,24,37,47,54,100},{2,4,14,35,37,47,54,66},{2,4,6,14,35,37,47,66},{2,4,6,8,25,37,47,90},{2,4,6,8,35,37,45,90},{2,4,6,35,37,47,66,90},{4,14,18,24,39,43,58,61},{2,4,14,18,24,39,61,80},{2,4,6,14,18,39,43,61},{2,4,6,14,18,23,35,43},{2,4,6,14,23,35,47,66},{4,8,12,24,37,44,59,78},{4,7,12,15,24,44,59,78},{4,8,12,15,17,44,59,78},{4,24,37,44,47,54,59,78},{4,8,17,37,44,47,59,78},{4,7,24,44,47,54,59,78},{4,7,15,40,44,47,59,78},{4,15,17,40,44,47,59,78},{2,4,8,12,24,37,41,59},{2,4,12,24,37,54,59,78},{2,4,8,12,25,37,59,78},{2,4,7,12,24,54,59,78},{2,4,7,12,15,49,59,78},{4,8,12,15,17,25,59,78},{2,4,12,15,25,49,59,78},{2,4,24,37,47,54,59,100},{2,4,37,47,54,59,78,118},{4,8,17,25,37,47,59,78},{2,4,25,37,47,59,78,118},{2,4,7,47,54,59,78,118},{4,7,15,40,47,49,59,78},{2,4,7,47,49,59,78,118},{4,15,17,25,47,49,59,78},{2,4,15,25,47,49,78,105},{2,4,25,47,49,59,78,118},{2,12,22,24,35,37,54,78},{2,8,12,22,35,37,78,90},{2,4,12,18,24,35,37,54},{2,4,12,35,37,54,66,78},{2,4,8,12,25,37,78,90},{2,4,8,12,35,37,45,90},{2,4,12,35,37,66,78,90},{2,7,12,24,30,35,54,78},{2,4,7,12,35,54,66,78},{2,4,7,12,15,49,78,105},{2,4,7,12,35,66,78,105},{4,8,12,15,17,25,78,90},{2,4,12,15,25,78,90,105},{2,4,12,35,66,78,90,105},{2,4,12,15,35,69,90,105},{2,22,35,37,47,54,66,78},{2,8,22,25,37,47,78,90},{2,22,35,37,47,66,78,90},{2,4,37,47,54,66,78,118},{4,8,17,25,37,47,78,90},{2,4,25,37,47,66,78,90},{2,7,30,35,47,54,66,78},{2,4,7,47,54,66,78,118},{4,7,15,40,47,49,78,105},{2,4,7,47,49,66,78,105},{2,7,35,47,66,78,105,126},{4,15,17,25,47,78,90,105},{2,4,25,47,66,78,90,105},{2,4,15,23,25,47,90,105},{2,35,47,66,78,90,105,126},{2,4,23,35,47,66,90,105},{2,4,15,23,35,69,90,105},{4,7,14,18,24,43,58,61},{2,4,7,14,18,24,61,64},{2,4,7,14,18,23,43,61},{2,4,7,14,18,24,54,64},{2,4,7,14,18,35,54,66},{2,4,7,14,18,23,35,66},{4,7,14,24,47,54,85,100},{2,4,7,14,24,54,64,100},{2,4,7,14,47,54,88,100},{2,4,7,14,47,54,66,88},{2,4,7,14,23,47,66,88},{4,7,15,23,40,47,49,105},{2,4,7,15,23,49,69,105},{2,4,7,23,47,49,66,105},{2,4,15,23,25,47,49,105},{2,4,7,23,35,66,69,105},{2,7,23,35,42,47,66,105},{4,6,8,29,31,43,63,96},{2,4,6,8,29,31,45,96},{2,4,6,23,29,31,43,96},{2,4,6,23,31,35,45,96},{2,4,6,18,23,35,43,96},{4,6,8,17,25,31,47,90},{2,4,6,8,25,31,45,90},{2,4,6,23,25,31,47,90},{2,4,6,23,31,35,45,90},{2,4,6,23,35,47,66,90},{4,8,15,17,25,31,86,90},{4,15,17,23,25,31,47,90},{2,4,8,25,31,45,86,90},{2,4,15,23,25,31,86,90},{2,4,23,31,35,45,86,90},{2,4,15,23,35,69,86,90},{8,16,22,24,33,37,39,41},{2,8,12,22,24,33,37,41},{2,18,22,24,33,37,39,41},{2,6,8,22,33,37,39,41},{2,12,18,22,24,33,35,37},{2,8,12,22,33,35,37,45},{2,6,18,22,33,35,37,39},{2,6,8,22,33,35,37,45},{2,6,10,18,22,33,35,76},{2,6,8,10,13,22,33,76},{2,6,8,22,33,35,45,76},{2,14,18,22,24,37,39,80},{2,14,18,22,24,35,37,54},{2,6,14,18,22,35,37,39},{2,14,22,24,37,47,54,100},{2,14,22,35,37,47,54,66},{2,6,14,22,35,37,47,66},{2,6,8,22,25,37,47,90},{2,6,8,22,35,37,45,90},{2,6,22,35,37,47,66,90},{2,14,18,22,24,30,35,54},{2,10,14,18,22,30,35,42},{2,6,10,14,18,22,35,42},{2,14,22,30,35,47,54,66},{2,14,22,30,35,42,47,66},{2,6,14,22,35,42,47,66},{2,6,8,22,35,45,57,76},{2,6,10,22,35,42,57,76},{2,6,8,22,35,45,57,90},{2,6,22,35,42,47,57,90},{2,6,10,14,18,23,35,42},{2,6,14,23,35,42,47,66},{2,12,18,22,24,30,35,52},{2,12,22,30,35,52,62,83},{2,8,12,22,35,62,90,98},{2,8,12,22,35,45,52,98},{2,12,22,35,52,62,83,98},{2,7,12,30,35,52,62,83},{2,7,12,15,35,62,105,113},{2,7,12,35,52,62,83,113},{2,12,15,35,62,90,98,113},{2,15,35,52,62,73,98,113},{2,12,35,52,62,83,98,113},{2,12,15,35,52,69,98,113},{2,10,18,22,30,35,42,52},{2,22,30,35,42,52,62,83},{2,8,22,35,45,52,57,98},{2,22,35,42,52,57,62,98},{2,8,22,35,45,52,57,76},{2,10,22,35,42,52,57,76},{2,7,30,35,42,52,62,83},{2,7,35,42,52,62,73,113},{2,7,15,35,52,69,73,113},{2,8,35,45,52,57,86,98},{2,15,35,52,57,86,98,121},{2,35,42,52,57,62,73,98},{2,15,35,52,57,73,98,121},{2,10,35,42,52,57,73,108},{2,15,35,52,57,73,108,121},{2,12,22,24,30,35,54,78},{2,12,22,30,35,62,78,126},{2,8,12,22,25,62,78,90},{2,12,22,35,62,78,90,126},{2,7,12,30,35,62,78,126},{2,7,12,15,49,62,78,105},{2,7,12,35,62,78,105,126},{8,12,15,17,25,62,78,90},{2,12,15,25,62,78,90,105},{2,12,15,35,62,90,105,113},{2,12,35,62,78,90,105,126},{2,22,30,35,47,54,66,78},{2,22,30,47,62,78,103,126},{2,22,30,35,47,66,78,126},{8,17,22,25,47,62,78,90},{2,22,25,47,62,78,90,126},{2,22,35,42,47,62,90,126},{2,22,35,47,66,78,90,126},{2,7,30,47,62,78,103,126},{2,7,30,35,47,66,78,126},{7,15,40,47,49,62,78,105},{2,7,47,49,62,78,105,126},{2,7,35,42,47,62,105,126},{15,17,25,47,62,78,90,105},{2,25,47,62,78,90,105,126},{2,15,35,62,73,90,105,113},{2,35,42,47,62,73,90,105},{2,35,42,47,62,90,105,126},{2,22,30,35,42,62,83,126},{2,22,30,35,42,47,66,126},{2,8,22,35,45,57,90,98},{2,22,35,42,57,62,90,98},{2,7,30,35,42,62,83,126},{2,7,30,35,42,47,66,126},{2,7,35,42,62,73,105,113},{2,7,15,35,69,73,105,113},{2,8,35,45,57,86,90,98},{2,15,35,57,86,90,98,121},{2,35,42,57,62,73,90,98},{2,15,35,57,73,90,98,121},{2,15,35,62,73,90,98,113},{2,23,35,42,47,57,73,90},{2,15,23,35,57,73,90,121},{2,10,23,35,42,57,73,108},{2,15,23,35,57,73,108,121},{2,7,14,18,24,30,54,64},{2,7,12,18,24,30,35,54},{2,7,14,18,30,35,54,66},{2,7,14,18,30,35,42,66},{2,7,14,18,23,35,42,66},{2,7,14,30,47,54,66,88},{2,7,23,35,42,69,73,108},{2,15,23,35,69,73,108,121},{2,7,23,35,42,69,73,105},{2,15,23,35,69,73,90,105},{2,23,35,42,47,73,90,105},{2,15,23,25,47,73,90,105},{6,8,10,13,31,60,76,96},{2,6,8,13,31,45,76,96},{2,6,10,13,23,31,76,96},{2,6,23,31,35,45,76,96},{2,6,10,18,23,35,76,96},{2,6,23,31,35,45,57,76},{2,6,10,23,35,42,57,76},{2,6,23,31,35,45,57,90},{2,6,23,35,42,47,57,90},{2,23,31,35,45,57,86,116},{2,15,23,35,57,86,108,116},{2,23,31,35,45,57,76,116},{2,10,23,35,57,76,108,116},{2,10,15,23,38,57,108,116},{2,23,31,35,45,57,86,90},{2,15,23,35,57,86,90,121},{8,20,24,28,33,48,50,81},{18,20,24,33,43,48,50,81},{8,20,33,43,48,50,81,104},{3,8,24,43,48,50,74,106},{3,8,16,20,24,48,50,74},{3,20,24,26,43,48,50,74},{3,8,20,43,48,50,63,74},{3,5,8,24,28,48,50,81},{3,8,16,20,24,28,48,50},{3,20,24,26,28,48,50,81},{3,8,20,28,48,50,60,81},{18,20,24,26,43,48,50,81},{3,20,26,43,48,50,81,104},{3,8,20,43,48,50,63,104},{3,8,20,48,50,60,81,104},{3,5,7,15,24,28,48,81},{3,5,8,15,28,48,81,101},{8,12,15,20,24,28,44,48},{3,8,16,20,24,28,44,48},{3,7,15,20,24,28,44,48},{3,8,15,17,20,28,44,48},{3,7,20,24,26,28,48,81},{3,7,15,20,28,48,81,93},{3,8,15,17,20,28,48,101},{3,8,20,28,48,60,81,101},{3,15,20,28,48,81,93,101},{7,18,20,24,26,43,48,81},{3,7,20,24,26,43,48,58},{3,7,20,23,26,43,48,81},{3,7,15,20,23,48,81,93},{8,20,31,43,48,81,96,104},{3,8,20,31,43,48,63,104},{3,8,20,31,48,60,81,104},{3,20,23,31,43,48,81,104},{3,8,15,31,48,55,81,101},{3,8,15,17,20,31,48,101},{3,8,20,31,48,60,81,101},{3,15,20,23,31,48,81,101},{5,8,10,24,28,33,50,81},{10,18,20,24,28,33,50,81},{8,10,20,28,33,50,60,81},{10,18,20,33,43,50,81,104},{8,10,20,33,50,60,81,104},{3,5,10,24,26,28,50,81},{3,5,8,10,28,50,60,81},{3,8,16,20,22,24,28,50},{3,10,20,22,24,26,28,50},{3,8,10,20,22,28,50,60},{10,18,20,24,26,28,50,81},{3,10,20,26,28,50,60,81},{10,18,20,26,43,50,81,104},{3,6,10,20,26,43,50,104},{3,10,20,23,26,43,81,104},{3,10,20,26,50,60,81,104},{3,6,8,20,43,50,63,104},{3,6,8,10,20,50,60,104},{3,8,10,50,60,81,104,119},{3,5,7,10,24,26,28,81},{3,5,7,10,15,28,81,93},{3,5,8,10,28,60,81,101},{3,5,10,15,28,81,93,101},{7,10,18,20,24,26,28,81},{3,7,10,20,24,26,28,30},{3,7,10,20,26,28,81,93},{3,7,10,15,20,28,73,93},{3,8,15,17,20,28,57,101},{3,8,10,20,28,57,60,101},{3,10,15,20,28,57,93,101},{8,10,20,28,60,81,101,124},{3,10,20,28,60,81,93,101},{3,10,15,20,23,81,93,101},{7,10,18,20,23,26,43,81},{3,7,10,20,23,26,81,93},{3,7,10,15,23,38,81,93},{8,10,20,31,60,81,96,104},{10,20,23,31,43,81,96,104},{3,8,10,31,60,81,104,119},{3,10,20,23,31,60,81,104},{3,8,10,31,55,60,81,101},{3,10,15,23,31,55,81,101},{8,10,20,31,60,81,101,124},{3,10,20,23,31,60,81,101},{3,11,16,20,24,48,58,74},{3,8,11,16,20,48,63,74},{3,20,24,26,43,48,58,74},{3,11,20,43,48,58,63,74},{3,6,8,11,20,43,63,74},{3,11,16,20,24,32,44,48},{3,8,11,16,17,20,44,48},{3,7,11,20,24,32,44,48},{3,7,11,15,20,40,44,48},{3,11,15,17,20,40,44,48},{3,7,11,20,24,32,48,58},{3,7,11,20,23,43,48,58},{3,7,11,15,20,23,40,48},{3,8,11,17,20,31,48,63},{3,11,20,23,31,43,48,63},{3,11,15,17,20,23,31,48},{3,11,16,20,24,39,58,74},{3,6,8,11,16,20,39,74},{3,20,24,26,39,43,58,74},{3,6,11,20,39,43,58,74},{3,11,16,20,24,39,56,68},{3,6,8,11,16,20,39,68},{3,11,14,20,24,39,56,68},{3,11,14,20,24,47,68,85},{3,6,11,14,20,39,47,68},{3,6,8,11,17,20,47,68},{3,11,14,20,24,39,56,58},{3,6,11,14,20,39,43,58},{3,6,11,14,20,23,43,47},{3,8,16,20,22,24,44,68},{3,11,16,20,24,32,44,68},{3,8,11,16,17,20,44,68},{3,20,22,24,44,47,68,85},{3,8,17,20,22,44,47,68},{3,11,20,24,32,44,68,85},{3,11,20,44,47,68,71,85},{3,11,17,20,44,47,68,71},{3,7,11,20,24,32,44,85},{3,7,20,24,30,44,47,85},{3,7,11,20,44,47,71,85},{3,7,11,20,40,44,47,71},{3,11,17,20,40,44,47,71},{3,11,15,17,20,23,40,47},{3,7,11,14,20,24,32,58},{3,7,11,14,20,23,43,58},{3,7,11,14,20,24,32,85},{3,7,11,14,20,47,71,85},{3,7,11,14,20,23,47,71},{3,7,11,20,23,40,47,71},{3,6,8,11,17,20,31,63},{3,6,11,20,23,31,43,63},{3,6,11,17,20,23,31,47},{3,16,20,24,26,39,50,74},{3,6,8,16,20,39,50,74},{18,20,24,26,39,43,50,74},{3,6,20,26,39,43,50,74},{3,6,8,20,43,50,63,74},{3,16,20,22,24,26,39,50},{3,6,8,16,20,22,39,50},{10,18,20,22,24,26,39,50},{3,6,10,20,22,26,39,50},{3,6,8,10,20,22,50,60},{6,10,18,20,26,39,43,50},{3,16,20,22,24,39,56,68},{3,6,8,16,20,22,39,68},{3,14,20,22,24,39,56,68},{3,14,20,22,24,47,68,85},{3,6,14,20,22,39,47,68},{3,6,8,17,20,22,47,68},{3,14,20,22,24,26,39,56},{3,10,14,20,22,24,26,30},{3,6,10,14,20,22,26,39},{3,14,20,22,24,30,47,85},{3,10,14,20,22,30,42,47},{3,6,10,14,20,22,42,47},{3,6,8,10,20,22,57,60},{3,6,8,17,20,22,47,57},{3,6,10,20,22,42,47,57},{3,14,20,24,26,39,56,58},{3,6,14,20,26,39,43,58},{3,6,10,14,20,23,26,43},{3,6,10,14,20,23,42,47},{8,12,20,22,24,28,44,62},{7,12,15,20,24,28,44,62},{8,12,15,17,20,28,44,62},{3,8,16,20,22,24,28,44},{3,20,22,24,28,30,44,62},{3,8,17,20,22,28,44,62},{3,7,20,24,28,30,44,62},{3,7,15,20,28,40,44,62},{3,15,17,20,28,40,44,62},{3,10,20,22,24,26,28,30},{3,10,20,22,28,30,42,62},{3,8,17,20,22,28,57,62},{3,8,10,20,22,28,57,60},{3,10,20,22,28,42,57,62},{3,7,10,20,28,30,42,62},{3,7,15,20,28,40,62,73},{3,7,10,20,28,42,62,73},{8,15,17,20,28,57,62,98},{3,15,17,20,28,57,62,73},{3,10,20,28,42,57,62,73},{3,10,15,20,28,57,73,93},{3,20,22,24,30,44,47,85},{3,20,22,30,44,47,62,95},{3,17,20,22,44,47,62,95},{3,7,20,30,44,47,62,95},{3,7,20,40,44,47,62,95},{3,15,17,20,40,47,62,73},{3,17,20,40,44,47,62,95},{3,20,22,30,42,47,62,95},{3,17,20,22,42,47,57,62},{3,7,20,30,42,47,62,95},{3,7,20,40,42,47,62,73},{3,17,20,42,47,57,62,73},{3,15,17,20,23,47,57,73},{3,10,20,23,42,47,57,73},{3,10,15,20,23,57,73,93},{3,7,14,20,24,26,32,58},{3,7,14,20,23,26,43,58},{3,7,14,20,24,26,30,32},{3,7,10,14,20,26,30,42},{3,7,10,14,20,23,26,42},{3,7,14,20,24,30,32,85},{3,7,14,20,30,47,71,85},{3,7,14,20,30,42,47,71},{3,7,14,20,23,42,47,71},{3,7,15,20,23,40,73,93},{3,7,10,20,23,42,73,93},{3,7,20,23,40,42,47,73},{3,15,17,20,23,40,47,73},{3,6,8,20,31,60,63,104},{3,6,20,23,31,43,63,104},{3,6,8,10,13,31,60,104},{3,6,10,20,23,31,60,104},{3,6,10,20,23,26,43,104},{3,6,8,17,20,31,57,60},{3,6,10,20,23,31,57,60},{3,6,17,20,23,31,47,57},{3,6,10,20,23,42,47,57},{8,15,17,20,31,57,86,101},{3,8,17,20,31,57,60,101},{3,15,17,20,23,31,57,101},{8,10,20,31,57,60,76,101},{3,10,20,23,31,57,60,101},{3,10,15,20,23,57,93,101},{3,5,8,24,48,50,67,106},{3,24,26,43,48,50,67,106},{3,8,43,48,50,67,106,127},{5,8,24,33,48,50,67,81},{18,24,33,43,48,50,67,81},{8,33,43,48,50,67,81,104},{3,5,24,26,48,50,67,81},{3,5,8,48,50,67,81,119},{18,24,26,43,48,50,67,81},{3,26,43,48,50,67,81,104},{3,8,43,48,50,67,104,127},{3,8,48,50,67,81,104,119},{3,5,7,24,26,48,67,81},{3,5,7,15,38,48,67,81},{3,5,8,15,48,55,81,101},{3,5,8,48,55,67,81,119},{3,5,15,38,48,55,67,81},{3,7,24,26,43,48,67,91},{7,18,24,26,43,48,67,81},{3,7,23,26,43,48,67,81},{3,7,15,23,38,48,67,81},{3,8,31,43,48,67,104,127},{8,31,43,48,67,81,96,104},{3,8,31,48,67,81,104,119},{3,23,31,43,48,67,81,104},{3,8,31,48,55,67,81,119},{3,15,23,31,48,55,67,81},{5,10,18,24,33,50,67,81},{5,8,10,33,50,67,81,119},{10,18,33,43,50,67,81,104},{8,10,33,50,67,81,104,119},{5,10,18,24,26,50,67,81},{3,5,10,26,50,67,81,119},{3,5,8,10,13,50,67,119},{3,5,8,10,50,60,81,119},{10,18,26,43,50,67,81,104},{3,10,26,43,50,67,84,104},{3,10,23,26,43,67,81,104},{3,10,26,50,67,81,104,119},{3,8,43,50,67,84,104,127},{3,8,10,13,50,67,84,104},{3,8,10,13,50,67,104,119},{5,7,10,18,24,26,67,81},{3,5,7,10,26,38,67,81},{3,5,7,10,15,38,81,93},{3,5,8,10,55,60,81,101},{3,5,10,15,38,55,81,101},{5,8,10,55,67,81,111,119},{3,5,8,10,55,60,81,119},{3,5,10,38,55,67,81,119},{3,10,15,23,38,55,67,81},{7,10,18,23,26,43,67,81},{3,7,10,23,26,38,67,81},{8,10,31,67,81,96,104,119},{10,23,31,43,67,81,96,104},{3,8,10,13,31,67,104,119},{3,10,23,31,67,81,104,119},{8,10,31,55,67,81,111,119},{3,8,10,31,55,60,81,119},{3,10,23,31,55,67,81,119},{3,8,16,24,36,48,74,106},{3,24,36,43,48,74,91,106},{3,8,36,43,48,63,74,106},{3,5,8,16,24,36,48,106},{3,5,24,36,48,67,91,106},{3,5,8,36,48,67,79,106},{3,24,26,43,48,67,91,106},{3,36,43,48,67,91,106,127},{3,8,36,43,67,84,106,127},{3,8,36,43,48,63,106,127},{3,8,36,48,67,79,106,127},{3,5,8,16,24,36,44,48},{3,5,7,15,24,36,44,48},{3,5,8,15,17,36,44,48},{3,5,7,24,36,48,67,91},{3,5,7,15,36,38,48,67},{3,5,8,15,17,36,48,55},{3,5,8,36,48,55,67,79},{3,5,15,36,38,48,55,67},{3,7,24,36,43,48,58,91},{3,7,23,36,43,48,67,91},{3,7,15,23,36,38,48,67},{3,8,31,36,43,48,63,127},{3,8,31,36,48,67,79,127},{3,23,31,36,43,48,67,127},{3,8,15,17,31,36,48,55},{3,8,31,36,48,55,67,79},{3,15,23,31,36,48,55,67},{3,8,16,24,36,70,74,106},{3,24,36,43,70,74,91,106},{3,8,36,43,70,74,106,114},{3,5,8,16,24,36,70,106},{3,5,24,36,67,70,91,106},{3,5,8,13,36,67,70,106},{3,24,26,43,67,70,91,106},{3,36,43,67,70,84,91,106},{3,8,36,43,70,84,106,114},{3,8,13,36,67,70,84,106},{3,8,16,24,36,70,74,109},{3,24,36,43,70,74,109,122},{3,8,36,43,53,70,74,109},{3,8,16,24,36,65,70,109},{3,19,24,36,46,65,70,109},{3,8,19,36,53,65,70,109},{3,24,36,43,46,70,109,122},{3,19,36,43,46,53,70,109},{3,5,8,16,24,36,65,70},{3,5,19,24,36,46,65,70},{3,5,8,13,19,36,65,70},{3,5,24,36,46,67,70,91},{3,5,13,19,36,46,67,70},{3,24,36,43,46,70,91,122},{3,36,43,46,67,70,84,91},{3,19,36,43,46,53,70,84},{3,19,23,36,43,46,67,84},{3,13,19,36,46,67,70,84},{3,8,36,43,53,70,84,114},{3,8,13,19,36,53,70,84},{3,5,8,16,24,36,44,65},{3,5,19,24,36,44,65,89},{3,5,8,17,19,36,44,65},{3,5,7,19,24,36,44,89},{3,5,7,15,19,36,40,44},{3,5,15,17,19,36,40,44},{3,5,7,24,36,46,67,91},{3,5,7,19,24,36,46,89},{3,5,7,19,36,38,46,67},{3,5,7,15,19,36,38,40},{3,5,8,13,17,19,36,55},{3,5,15,17,19,36,38,55},{3,5,8,13,36,55,67,79},{3,5,13,19,36,38,55,67},{3,15,19,23,36,38,55,67},{3,7,24,36,43,46,58,91},{3,7,23,36,43,46,67,91},{3,7,24,36,43,46,58,77},{3,7,19,24,36,46,77,89},{3,7,19,23,36,43,46,77},{3,7,19,23,36,38,46,67},{3,7,15,19,23,36,38,40},{3,8,31,36,43,63,84,127},{3,8,13,31,36,67,84,127},{3,23,31,36,43,67,84,127},{3,8,31,36,43,53,63,84},{3,8,13,19,31,36,53,84},{3,19,23,31,36,43,53,84},{3,13,19,23,31,36,67,84},{3,8,13,17,19,31,36,55},{3,15,17,19,23,31,36,55},{3,8,13,31,36,55,67,79},{3,13,19,23,31,36,55,67},{3,8,16,24,50,70,74,106},{3,24,26,43,50,70,74,106},{3,8,43,50,70,74,106,114},{3,5,8,16,24,50,70,106},{3,5,24,26,50,67,70,106},{3,5,8,13,50,67,70,106},{18,24,26,43,50,67,70,106},{3,26,43,50,67,70,84,106},{3,8,43,50,70,84,106,114},{3,8,43,50,67,84,106,127},{3,8,13,50,67,70,84,106},{3,5,8,16,22,24,50,70},{3,5,10,22,24,26,50,70},{3,5,8,10,13,22,50,70},{5,10,18,24,26,50,67,70},{3,5,10,13,26,50,67,70},{10,18,26,43,50,67,70,84},{3,6,10,26,43,50,70,84},{3,10,13,26,50,67,70,84},{3,6,8,43,50,70,84,114},{3,6,8,10,13,50,70,84},{3,5,8,16,22,24,65,70},{3,5,19,22,24,46,65,70},{3,5,8,13,19,22,65,70},{3,5,10,22,24,26,46,70},{3,5,10,13,19,22,46,70},{3,5,24,26,46,67,70,91},{3,5,10,13,26,46,67,70},{3,5,10,13,19,38,46,67},{3,24,26,43,46,70,91,122},{3,26,43,46,67,70,84,91},{3,6,10,26,43,46,70,84},{3,10,23,26,43,46,67,84},{3,10,13,26,46,67,70,84},{3,6,19,43,46,53,70,84},{3,6,10,13,19,46,70,84},{3,10,13,19,23,46,67,84},{3,6,8,43,53,70,84,114},{3,6,8,13,19,53,70,84},{3,5,7,10,24,26,30,46},{3,5,7,24,26,46,67,91},{3,5,7,10,26,38,46,67},{3,5,7,19,24,30,46,89},{3,5,7,10,19,30,42,46},{3,5,7,10,19,38,42,46},{3,5,7,10,15,38,73,93},{3,5,7,15,19,38,40,73},{3,5,7,10,19,38,42,73},{3,5,8,15,17,55,57,101},{3,5,8,10,55,57,60,101},{3,5,10,15,38,55,57,101},{3,5,8,13,17,19,55,57},{3,5,15,17,19,38,55,57},{3,5,8,10,13,55,57,60},{3,5,10,13,19,38,55,57},{3,5,8,10,13,55,60,119},{3,5,8,13,55,67,79,119},{3,5,10,13,38,55,67,119},{3,10,13,19,23,38,55,67},{3,7,24,26,43,46,58,91},{3,7,23,26,43,46,67,91},{3,7,10,23,26,38,46,67},{3,7,10,19,23,38,42,46},{3,10,13,19,23,38,46,67},{3,8,31,43,63,84,104,127},{3,8,13,31,67,84,104,127},{3,23,31,43,67,84,104,127},{3,10,13,23,31,67,84,104},{3,10,23,26,43,67,84,104},{3,8,10,13,31,55,60,119},{3,8,13,31,55,67,79,119},{3,10,13,23,31,55,67,119},{8,11,16,21,24,36,48,74},{11,21,24,36,43,48,58,74},{8,11,21,36,43,48,63,74},{8,11,16,21,24,36,44,48},{7,11,15,21,24,36,44,48},{8,11,15,17,21,36,44,48},{7,11,21,24,36,43,48,58},{7,11,15,21,23,36,43,48},{8,11,21,31,36,43,48,63},{8,11,15,17,21,31,36,48},{11,15,21,23,31,36,43,48},{3,11,16,24,36,48,58,74},{3,8,11,16,36,48,63,74},{3,24,36,43,48,58,74,91},{3,11,36,43,48,58,63,74},{3,8,11,36,43,53,63,74},{3,11,16,24,32,36,44,48},{3,8,11,16,17,36,44,48},{3,7,11,24,32,36,44,48},{3,7,11,15,36,40,44,48},{3,11,15,17,36,40,44,48},{3,7,11,24,32,36,48,58},{3,7,11,23,36,43,48,58},{3,7,11,15,23,36,40,48},{3,8,11,17,31,36,48,63},{3,11,23,31,36,43,48,63},{3,11,15,17,23,31,36,48},{8,11,16,21,24,36,74,109},{11,21,24,36,43,58,74,109},{8,11,21,36,43,53,74,109},{8,11,16,21,24,36,65,109},{11,19,21,24,36,65,77,109},{8,11,19,21,36,53,65,109},{11,21,24,36,43,58,77,109},{19,21,24,36,43,46,77,109},{11,19,21,36,43,53,77,109},{8,11,19,21,29,43,53,109},{8,11,16,21,24,36,44,65},{11,19,21,24,36,44,65,89},{8,11,17,19,21,36,44,65},{7,11,19,21,24,36,44,89},{7,11,15,19,21,36,40,44},{11,15,17,19,21,36,40,44},{7,11,21,24,36,43,58,77},{7,11,19,21,24,36,77,89},{7,11,19,21,23,36,43,77},{7,11,15,19,21,23,36,40},{8,11,21,31,36,43,53,63},{8,11,17,19,21,31,36,53},{11,19,21,23,31,36,43,53},{11,15,17,19,21,23,31,36},{3,11,16,24,36,58,74,109},{3,8,11,16,36,53,74,109},{3,24,36,43,58,74,109,122},{3,11,36,43,53,58,74,109},{3,6,8,11,43,53,74,109},{3,11,16,24,36,65,109,117},{3,8,11,16,36,53,65,109},{3,11,24,36,65,77,109,117},{3,19,24,36,46,65,77,109},{3,11,19,24,36,65,77,89},{3,11,19,36,53,65,77,109},{3,6,8,11,19,53,65,109},{3,8,11,17,19,36,53,65},{3,24,36,43,46,58,77,109},{3,11,24,36,58,77,109,117},{3,11,36,43,53,58,77,109},{3,19,36,43,46,53,77,109},{3,6,11,19,43,53,77,109},{3,11,19,23,36,43,53,77},{6,8,11,19,29,43,53,109},{3,11,16,24,32,36,44,65},{3,8,11,16,17,36,44,65},{3,11,24,32,36,44,65,89},{3,11,19,34,36,44,65,89},{3,11,17,19,34,36,44,65},{3,7,11,24,32,36,44,89},{3,7,11,19,34,36,44,89},{3,7,11,19,34,36,40,44},{3,11,17,19,34,36,40,44},{3,11,15,17,19,23,36,40},{3,7,11,24,32,36,58,77},{3,7,11,23,36,43,58,77},{3,7,11,24,32,36,77,89},{3,7,11,19,34,36,77,89},{3,7,11,19,23,34,36,77},{3,7,11,19,23,34,36,40},{3,8,11,17,31,36,53,63},{3,11,23,31,36,43,53,63},{3,8,13,17,19,31,36,53},{3,11,17,19,23,31,36,53},{8,11,16,24,39,74,94,109},{11,24,39,43,58,74,94,109},{6,8,11,39,43,74,94,109},{3,11,16,24,39,58,74,109},{3,6,8,11,16,39,74,109},{3,24,39,43,58,74,109,122},{3,6,11,39,43,58,74,109},{8,11,16,24,39,65,94,109},{11,19,24,39,65,77,94,109},{6,8,11,19,39,65,94,109},{11,24,39,43,58,77,94,109},{6,11,19,39,43,77,94,109},{6,8,11,19,29,43,94,109},{3,11,16,24,39,65,109,117},{3,6,8,11,16,39,65,109},{3,11,24,39,65,77,109,117},{3,11,19,24,39,65,77,112},{3,19,24,39,46,65,77,109},{3,6,11,19,39,65,77,109},{3,24,39,43,46,58,77,109},{3,11,24,39,58,77,109,117},{3,6,11,39,43,58,77,109},{3,6,19,39,43,46,77,109},{8,11,16,24,39,65,68,82},{3,11,16,24,39,56,65,68},{3,6,8,11,16,39,65,68},{8,19,24,39,41,65,68,82},{11,19,24,39,65,68,82,112},{6,8,11,19,39,65,68,82},{3,11,24,39,56,65,68,112},{3,11,19,24,65,68,89,112},{3,6,11,19,39,65,68,112},{3,6,8,11,17,19,65,68},{3,11,14,24,39,56,68,112},{11,14,19,24,39,68,112,120},{3,11,14,19,24,68,89,112},{3,6,11,14,19,39,68,112},{3,11,14,19,24,68,85,89},{3,11,14,19,47,68,71,85},{3,6,11,14,19,47,68,71},{3,6,11,17,19,47,68,71},{11,14,24,39,43,58,61,77},{3,11,14,24,39,56,58,77},{3,6,11,14,39,43,58,77},{11,14,19,24,39,61,77,112},{6,11,14,19,39,43,61,77},{3,11,14,24,39,56,77,112},{3,11,14,19,24,77,89,112},{3,6,11,14,19,39,77,112},{3,6,11,14,19,23,43,77},{3,6,11,14,19,23,47,71},{8,11,16,24,44,65,68,82},{3,8,16,22,24,44,65,68},{3,11,16,24,32,44,65,68},{3,8,11,16,17,44,65,68},{8,19,24,41,44,65,68,82},{11,19,24,44,65,68,82,89},{8,11,17,19,44,65,68,82},{8,19,22,24,41,44,65,68},{3,19,22,24,44,65,68,89},{3,8,17,19,22,44,65,68},{3,11,24,32,44,65,68,89},{3,11,19,34,44,65,68,89},{3,11,17,19,34,44,65,68},{3,19,22,24,44,68,85,89},{3,19,22,44,47,68,71,85},{3,17,19,22,44,47,68,71},{3,11,24,32,44,68,85,89},{11,19,24,44,68,85,89,97},{3,11,19,34,44,68,85,89},{3,11,19,34,44,68,71,85},{3,11,17,19,34,44,68,71},{3,7,11,24,32,44,85,89},{7,11,19,24,44,85,89,97},{3,7,19,24,30,44,85,89},{3,7,11,19,34,44,85,89},{3,7,19,30,44,47,71,85},{3,7,11,19,34,44,71,85},{3,7,11,19,34,40,44,71},{3,7,19,40,44,47,71,95},{3,11,17,19,34,40,44,71},{3,17,19,40,44,47,71,95},{3,11,17,19,23,40,47,71},{7,11,14,24,43,58,61,77},{3,7,11,14,24,32,58,77},{3,7,11,14,23,43,58,77},{7,11,14,19,24,61,77,89},{7,11,14,19,23,43,61,77},{3,7,11,14,24,32,77,89},{3,7,11,14,19,34,77,89},{3,7,11,14,19,23,34,77},{3,7,11,14,24,32,85,89},{7,11,14,19,24,85,89,97},{3,7,11,14,19,34,85,89},{3,7,11,14,19,34,71,85},{3,7,11,14,19,23,34,71},{3,7,11,19,23,34,40,71},{3,7,19,23,40,42,47,71},{6,8,11,29,31,43,53,63},{3,6,8,11,17,31,53,63},{3,6,11,23,31,43,53,63},{3,6,8,11,43,53,63,74},{6,8,11,17,19,29,31,53},{6,11,19,23,29,31,43,53},{3,6,8,13,17,19,31,53},{3,6,11,17,19,23,31,53},{3,6,8,11,17,19,53,65},{3,6,11,19,23,43,53,77},{3,6,11,17,19,23,47,71},{3,16,24,26,39,50,70,74},{3,6,8,16,39,50,70,74},{3,24,26,39,43,70,74,122},{18,24,26,39,43,50,70,74},{3,6,26,39,43,50,70,74},{3,6,8,43,50,70,74,114},{3,16,22,24,26,39,50,70},{3,6,8,16,22,39,50,70},{10,18,22,24,26,39,50,70},{3,6,10,22,26,39,50,70},{3,6,8,10,13,22,50,70},{6,10,18,26,39,43,50,70},{3,16,24,39,70,74,109,122},{3,6,8,16,39,70,74,109},{3,6,39,43,70,74,109,122},{3,6,8,43,53,70,74,109},{3,16,24,39,65,70,87,109},{3,6,8,16,39,65,70,109},{3,24,39,46,65,70,87,109},{3,6,19,39,46,65,70,109},{3,6,8,19,53,65,70,109},{3,24,39,43,46,58,109,122},{3,24,39,46,70,87,109,122},{3,6,39,43,46,70,109,122},{3,6,19,43,46,53,70,109},{6,8,19,29,43,53,70,109},{3,16,22,24,39,65,70,87},{3,6,8,16,22,39,65,70},{3,22,24,39,46,65,70,87},{3,19,22,24,39,46,65,112},{3,6,19,22,39,46,65,70},{3,6,8,13,19,22,65,70},{3,22,24,26,39,46,70,87},{3,6,10,22,26,39,46,70},{3,6,10,13,19,22,46,70},{3,24,26,39,43,46,58,122},{3,24,26,39,46,70,87,122},{3,6,26,39,43,46,70,122},{8,16,22,24,39,41,65,68},{3,16,22,24,39,56,65,68},{3,6,8,16,22,39,65,68},{19,22,24,39,41,65,68,112},{6,8,19,22,39,41,65,68},{3,22,24,39,56,65,68,112},{3,19,22,24,65,68,89,112},{3,6,19,22,39,65,68,112},{3,6,8,17,19,22,65,68},{3,14,22,24,39,56,68,112},{14,19,22,24,39,68,80,112},{3,14,19,22,24,68,89,112},{3,6,14,19,22,39,68,112},{3,14,19,22,24,68,85,89},{3,14,19,22,47,68,71,85},{3,6,14,19,22,47,68,71},{3,6,17,19,22,47,68,71},{3,14,22,24,26,39,46,56},{3,10,14,22,24,26,30,46},{3,6,10,14,22,26,39,46},{3,14,22,24,39,46,56,112},{3,14,19,22,24,46,89,112},{3,6,14,19,22,39,46,112},{3,14,19,22,24,30,46,89},{3,10,14,19,22,30,42,46},{3,6,10,14,19,22,42,46},{3,14,19,22,24,30,85,89},{3,14,19,22,30,47,71,85},{3,14,19,22,30,42,47,71},{3,6,14,19,22,42,47,71},{3,6,8,10,13,22,57,60},{3,6,8,13,17,19,22,57},{3,6,10,13,19,22,42,57},{3,6,17,19,22,42,47,57},{3,14,24,26,39,46,56,58},{3,6,14,26,39,43,46,58},{3,6,10,14,23,26,43,46},{3,14,24,39,46,56,58,77},{3,6,14,39,43,46,58,77},{3,14,24,39,46,56,77,112},{3,14,19,24,46,77,89,112},{3,19,24,39,46,65,77,112},{3,6,14,19,39,46,77,112},{3,6,14,19,23,43,46,77},{3,6,10,14,19,23,42,46},{3,6,14,19,23,42,47,71},{5,8,12,22,24,28,44,62},{5,8,12,15,24,28,44,48},{5,7,12,15,24,28,44,62},{5,8,12,15,17,28,44,62},{3,5,8,16,22,24,28,44},{3,5,22,24,28,30,44,62},{3,5,8,17,22,28,44,62},{3,5,8,16,24,28,44,48},{3,5,7,15,24,28,44,48},{3,5,8,15,17,28,44,48},{3,5,7,24,28,30,44,62},{3,5,7,15,28,40,44,62},{3,5,15,17,28,40,44,62},{5,8,10,22,24,28,33,50},{3,5,8,16,22,24,28,50},{3,5,10,22,24,26,28,50},{3,5,8,10,22,28,50,60},{3,5,10,22,24,26,28,30},{3,5,10,22,28,30,42,62},{3,5,8,17,22,28,57,62},{3,5,8,10,22,28,57,60},{3,5,10,22,28,42,57,62},{3,5,7,10,24,26,28,30},{3,5,7,10,28,30,42,62},{3,5,7,15,28,40,62,73},{3,5,7,10,28,42,62,73},{3,5,7,10,15,28,73,93},{5,8,15,17,28,57,62,98},{3,5,8,15,17,28,57,101},{3,5,15,17,28,57,62,73},{5,8,10,15,28,57,101,116},{3,5,8,10,28,57,60,101},{3,5,10,15,28,57,93,101},{3,5,10,28,42,57,62,73},{3,5,10,15,28,57,73,93},{3,5,8,16,22,24,44,65},{5,8,19,22,24,41,44,65},{3,5,19,22,24,44,65,89},{3,5,8,17,19,22,44,65},{3,5,19,22,24,30,44,89},{3,5,19,22,30,44,62,95},{3,5,17,19,22,44,62,95},{3,5,7,19,24,30,44,89},{3,5,7,19,30,44,62,95},{3,5,7,19,40,44,62,95},{3,5,15,17,19,40,62,73},{3,5,17,19,40,44,62,95},{3,5,10,22,24,26,30,46},{3,5,19,22,24,30,46,89},{3,5,10,19,22,30,42,46},{3,5,19,22,30,42,62,95},{3,5,8,13,17,19,22,57},{3,5,17,19,22,42,57,62},{3,5,8,10,13,22,57,60},{3,5,10,13,19,22,42,57},{3,5,7,19,30,42,62,95},{3,5,7,19,40,42,62,73},{3,5,17,19,42,57,62,73},{3,5,15,17,19,38,57,73},{3,5,10,19,38,42,57,73},{3,5,10,15,38,57,73,93},{19,22,24,30,44,47,85,100},{3,19,22,24,30,44,85,89},{3,19,22,30,44,47,71,85},{3,19,22,30,44,47,71,95},{3,17,19,22,42,47,62,95},{3,17,19,22,44,47,71,95},{3,7,19,30,44,47,71,95},{3,7,19,40,42,47,62,95},{3,17,19,40,42,47,62,73},{3,17,19,40,42,47,62,95},{3,19,22,30,42,47,71,95},{3,7,19,30,42,47,71,95},{3,17,19,23,42,47,57,73},{3,15,17,19,23,38,57,73},{3,10,19,23,38,42,57,73},{3,10,15,23,38,57,73,93},{3,7,14,24,26,32,46,58},{3,7,14,23,26,43,46,58},{3,7,14,24,26,30,32,46},{3,7,10,14,26,30,42,46},{3,7,10,14,23,26,42,46},{3,7,14,24,32,46,58,77},{3,7,14,23,43,46,58,77},{3,7,14,24,32,46,77,89},{3,7,14,19,34,46,77,89},{3,7,14,19,23,34,46,77},{3,7,14,24,30,32,46,89},{3,7,14,19,30,34,46,89},{3,7,14,19,30,34,42,46},{3,7,14,19,23,34,42,46},{3,7,14,24,30,32,85,89},{7,14,19,24,30,64,85,89},{3,7,14,19,30,34,85,89},{3,7,14,19,30,34,71,85},{3,7,14,19,30,34,42,71},{3,7,14,19,23,34,42,71},{3,7,15,23,38,40,73,93},{3,7,10,23,38,42,73,93},{3,7,19,23,38,40,42,73},{3,15,17,19,23,38,40,73},{3,17,19,23,40,42,47,73},{3,6,8,13,31,63,84,104},{3,6,23,31,43,63,84,104},{3,6,8,43,50,63,84,104},{3,6,10,13,23,31,84,104},{3,6,8,10,13,50,84,104},{3,6,10,23,26,43,84,104},{6,8,10,33,43,50,84,104},{3,6,10,26,43,50,84,104},{3,6,8,13,31,53,63,84},{3,6,23,31,43,53,63,84},{3,6,8,43,53,63,84,114},{3,6,13,19,23,31,53,84},{3,6,19,23,43,46,53,84},{3,6,10,13,19,23,46,84},{3,6,10,23,26,43,46,84},{3,6,8,13,17,31,57,60},{3,6,10,13,23,31,57,60},{3,6,13,17,19,23,31,57},{3,6,10,13,19,23,42,57},{3,6,17,19,23,42,47,57},{8,15,17,31,55,57,86,101},{3,8,17,31,55,57,60,101},{3,8,15,17,31,48,55,101},{3,15,17,23,31,55,57,101},{8,10,31,55,57,60,76,101},{3,10,23,31,55,57,60,101},{3,10,15,23,38,55,57,101},{3,8,13,17,31,55,57,60},{3,13,17,19,23,31,55,57},{3,15,17,19,23,38,55,57},{3,10,13,23,31,55,57,60},{3,10,13,19,23,38,55,57},{5,8,24,28,33,48,72,81},{5,18,24,33,48,67,72,81},{5,8,33,48,67,72,81,111},{18,33,43,48,67,72,81,96},{8,33,43,48,67,81,96,104},{8,33,48,67,72,81,96,111},{5,7,15,24,28,48,72,81},{5,8,15,28,48,72,81,101},{5,7,18,24,48,67,72,81},{5,7,15,38,48,67,72,81},{5,8,15,48,55,72,81,101},{5,8,48,55,67,72,81,111},{5,15,38,48,55,67,72,81},{7,18,23,43,48,67,72,81},{7,15,23,38,48,67,72,81},{8,31,48,67,72,81,96,111},{23,31,43,48,67,72,81,96},{8,15,31,48,55,72,81,101},{8,31,48,55,67,72,81,111},{15,23,31,48,55,67,72,81},{5,10,18,24,28,33,72,81},{5,8,10,28,33,72,81,124},{5,10,18,33,67,72,81,111},{5,8,10,33,67,81,111,119},{5,8,10,33,72,81,111,124},{10,18,33,43,67,81,96,104},{10,18,23,43,67,72,81,96},{10,18,33,67,72,81,96,111},{8,10,33,67,81,96,104,119},{8,10,33,67,81,96,111,119},{8,10,33,72,81,96,111,124},{5,7,10,18,24,28,72,81},{5,7,10,15,28,72,81,93},{5,8,10,28,72,81,101,124},{5,10,15,28,72,81,93,101},{5,7,10,18,38,67,72,81},{5,7,10,15,38,72,81,93},{5,8,10,55,72,81,101,124},{5,10,15,38,55,72,81,101},{5,8,10,55,72,81,111,124},{5,10,38,55,67,72,81,111},{10,15,23,38,55,67,72,81},{7,10,18,23,38,67,72,81},{7,10,15,23,38,72,81,93},{8,10,31,67,81,96,111,119},{8,10,31,72,81,96,111,124},{10,23,31,67,72,81,96,111},{8,10,31,55,72,81,101,124},{10,15,23,31,55,72,81,101},{8,10,31,55,72,81,111,124},{10,23,31,55,67,72,81,111},{8,21,24,33,43,48,74,106},{5,8,21,24,33,48,67,106},{18,21,24,33,43,48,67,106},{8,21,33,43,48,67,106,127},{5,8,12,21,24,33,48,72},{5,18,21,24,33,48,67,72},{5,8,21,33,48,67,72,111},{18,21,33,43,48,67,72,96},{8,21,33,43,48,67,96,127},{8,21,33,48,67,72,96,111},{5,8,12,15,21,24,44,48},{5,7,12,15,21,24,48,72},{5,8,12,15,21,48,72,86},{5,7,18,21,24,48,67,72},{5,7,15,21,38,48,67,72},{5,8,15,21,48,55,72,86},{5,8,21,48,55,67,72,111},{5,15,21,38,48,55,67,72},{7,18,21,24,43,48,67,91},{7,18,21,23,43,48,67,72},{7,15,21,23,38,48,67,72},{8,21,31,43,48,67,96,127},{8,21,31,48,67,72,96,111},{21,23,31,43,48,67,72,96},{8,15,21,31,48,55,72,86},{8,21,31,48,55,67,72,111},{15,21,23,31,48,55,67,72},{2,5,8,12,21,24,33,41},{2,5,12,18,21,24,33,72},{2,5,8,12,21,33,45,72},{2,5,18,21,33,67,72,111},{2,5,8,13,21,33,67,111},{2,5,8,21,33,45,72,111},{2,18,21,33,43,67,84,96},{2,18,21,23,43,67,72,96},{2,18,21,33,67,72,96,111},{8,21,33,43,67,84,96,127},{2,8,21,29,33,43,84,96},{2,8,13,21,33,67,84,96},{2,8,13,21,33,67,96,111},{2,8,21,33,45,72,96,111},{2,5,7,12,18,21,24,72},{2,5,7,12,15,21,69,72},{2,5,8,12,15,21,25,86},{2,5,8,12,21,45,72,86},{2,5,12,15,21,69,72,86},{2,5,7,18,21,38,67,72},{2,5,7,15,21,38,69,72},{2,5,8,21,45,55,72,86},{2,5,15,21,38,55,72,86},{2,5,8,21,45,55,72,111},{2,5,21,38,55,67,72,111},{2,15,21,23,38,55,67,72},{2,7,18,21,23,38,67,72},{2,7,15,21,23,38,69,72},{2,8,13,21,31,67,96,111},{2,8,21,31,45,72,96,111},{2,21,23,31,67,72,96,111},{2,8,21,31,45,55,72,86},{2,15,21,23,31,55,72,86},{2,8,21,31,45,55,72,111},{2,21,23,31,55,67,72,111},{2,5,10,13,18,33,67,111},{2,5,10,18,33,72,76,111},{2,5,10,18,38,67,72,111},{5,8,10,13,33,67,111,119},{2,5,8,10,13,33,76,111},{5,8,10,33,72,76,111,124},{2,5,8,33,45,72,76,111},{10,18,33,43,67,84,96,104},{2,10,13,18,33,67,84,96},{2,10,18,23,67,72,96,111},{2,10,13,18,33,67,96,111},{8,33,43,67,84,96,104,127},{8,10,13,33,67,84,96,104},{8,10,13,33,67,96,111,119},{2,5,7,10,18,38,72,108},{5,7,10,15,38,72,93,108},{2,5,7,15,38,69,72,108},{5,8,15,55,72,86,101,116},{5,8,10,55,72,76,101,116},{5,10,15,38,55,72,101,116},{2,5,8,45,55,72,86,116},{2,5,15,38,55,72,86,116},{2,5,8,45,55,72,76,116},{2,5,10,38,55,72,76,116},{5,8,10,55,72,76,111,124},{2,5,8,45,55,72,76,111},{2,5,10,38,55,72,76,111},{2,10,23,38,55,67,72,111},{2,10,18,23,38,67,72,111},{8,10,13,31,67,96,111,119},{2,10,13,23,31,67,96,111},{8,10,31,55,72,76,111,124},{2,8,31,45,55,72,76,111},{2,10,23,31,55,72,76,111},{8,16,21,24,36,48,74,106},{21,24,36,43,48,74,91,106},{8,21,36,43,48,63,74,106},{5,8,16,21,24,36,48,106},{5,21,24,36,48,67,91,106},{5,8,21,36,48,67,79,106},{18,21,24,43,48,67,91,106},{21,36,43,48,67,91,106,127},{8,21,36,43,67,84,106,127},{8,21,36,43,48,63,106,127},{8,21,36,48,67,79,106,127},{5,8,16,21,24,36,44,48},{5,7,15,21,24,36,44,48},{5,8,15,17,21,36,44,48},{5,7,21,24,36,48,67,91},{5,7,15,21,36,38,48,67},{5,8,15,17,21,36,48,55},{5,8,21,36,48,55,67,79},{5,15,21,36,38,48,55,67},{7,21,24,36,43,48,58,91},{7,21,23,36,43,48,67,91},{7,15,21,23,36,38,48,67},{8,21,31,36,43,48,63,127},{8,21,31,36,48,67,79,127},{21,23,31,36,43,48,67,127},{8,15,17,21,31,36,48,55},{8,21,31,36,48,55,67,79},{15,21,23,31,36,48,55,67},{8,16,21,24,36,70,74,106},{21,24,36,43,70,74,91,106},{8,21,36,43,70,74,106,114},{5,8,16,21,24,36,70,106},{5,21,24,36,67,70,91,106},{5,8,13,21,36,67,70,106},{18,21,24,43,67,70,91,106},{21,36,43,67,70,84,91,106},{8,21,36,43,70,84,106,114},{8,13,21,36,67,70,84,106},{8,16,21,24,36,70,74,109},{21,24,36,43,70,74,109,122},{8,21,36,43,53,70,74,109},{8,16,21,24,36,65,70,109},{19,21,24,36,46,65,70,109},{8,19,21,36,53,65,70,109},{21,24,36,43,46,70,109,122},{19,21,36,43,46,53,70,109},{8,19,21,29,43,53,70,109},{5,8,16,21,24,36,65,70},{5,19,21,24,36,46,65,70},{5,8,13,19,21,36,65,70},{5,21,24,36,46,67,70,91},{5,13,19,21,36,46,67,70},{21,24,36,43,46,70,91,122},{21,36,43,46,67,70,84,91},{19,21,36,43,46,53,70,84},{19,21,23,36,43,46,67,84},{13,19,21,36,46,67,70,84},{8,21,36,43,53,70,84,114},{8,13,19,21,36,53,70,84},{5,8,16,21,24,36,44,65},{5,8,19,21,24,41,44,65},{5,19,21,24,36,44,65,89},{5,8,17,19,21,36,44,65},{5,7,19,21,24,36,44,89},{5,7,15,19,21,36,40,44},{5,15,17,19,21,36,40,44},{5,7,21,24,36,46,67,91},{5,7,19,21,24,36,46,89},{5,7,19,21,36,38,46,67},{5,7,15,19,21,36,38,40},{5,8,13,17,19,21,36,55},{5,15,17,19,21,36,38,55},{5,8,13,21,36,55,67,79},{5,13,19,21,36,38,55,67},{15,19,21,23,36,38,55,67},{7,21,24,36,43,46,58,91},{7,21,23,36,43,46,67,91},{7,21,24,36,43,46,58,77},{7,19,21,24,36,46,77,89},{7,19,21,23,36,43,46,77},{7,19,21,23,36,38,46,67},{7,15,19,21,23,36,38,40},{8,21,31,36,43,63,84,127},{8,13,21,31,36,67,84,127},{21,23,31,36,43,67,84,127},{8,21,31,36,43,53,63,84},{8,13,19,21,31,36,53,84},{19,21,23,31,36,43,53,84},{13,19,21,23,31,36,67,84},{8,13,17,19,21,31,36,55},{15,17,19,21,23,31,36,55},{8,13,21,31,36,55,67,79},{13,19,21,23,31,36,55,67},{8,16,21,24,33,70,74,106},{18,21,24,33,43,70,74,106},{8,21,33,43,70,74,106,114},{5,8,16,21,24,33,70,106},{5,18,21,24,33,67,70,106},{5,8,13,21,33,67,70,106},{18,21,33,43,67,70,84,106},{8,21,33,43,70,84,106,114},{8,21,33,43,67,84,106,127},{8,13,21,33,67,70,84,106},{8,16,21,24,33,70,74,94},{18,21,24,33,43,70,74,94},{8,21,29,33,43,70,74,94},{8,16,21,24,33,41,70,94},{2,18,21,24,33,41,70,94},{2,8,21,29,33,41,70,94},{2,18,21,29,33,43,70,94},{5,8,16,21,24,33,41,70},{2,5,18,21,24,33,41,70},{2,5,8,13,21,33,41,70},{2,5,13,18,21,33,67,70},{2,18,21,29,33,43,70,84},{2,13,18,21,33,67,70,84},{8,21,29,33,43,70,84,114},{2,8,13,21,29,33,70,84},{8,16,21,24,70,74,94,109},{21,24,43,70,74,94,109,122},{8,21,29,43,70,74,94,109},{8,16,21,24,65,70,94,109},{19,21,24,46,65,70,94,109},{8,19,21,29,65,70,94,109},{21,24,43,46,70,94,109,122},{19,21,24,43,46,77,94,109},{19,21,29,43,46,70,94,109},{8,16,21,24,41,65,70,94},{19,21,24,41,46,65,70,94},{8,19,21,29,41,65,70,94},{2,18,21,24,41,46,70,94},{2,19,21,29,41,46,70,94},{2,8,13,19,21,29,41,70},{18,21,24,43,46,70,94,122},{2,18,21,29,43,46,70,94},{5,8,16,21,24,41,65,70},{5,19,21,24,41,46,65,70},{5,8,13,19,21,41,65,70},{2,5,18,21,24,41,46,70},{2,5,19,21,24,41,46,64},{2,5,13,19,21,41,46,70},{2,5,8,13,19,21,25,41},{5,18,21,24,46,67,70,91},{2,5,13,18,21,46,67,70},{2,5,13,19,21,38,46,67},{18,21,24,43,46,70,91,122},{18,21,43,46,67,70,84,91},{2,18,21,29,43,46,70,84},{2,18,21,23,43,46,67,84},{2,13,18,21,46,67,70,84},{19,21,29,43,46,53,70,84},{2,19,21,23,29,43,46,84},{2,13,19,21,29,46,70,84},{2,13,19,21,23,46,67,84},{8,21,29,43,53,70,84,114},{8,13,19,21,29,53,70,84},{5,8,12,21,24,41,44,59},{5,7,12,15,21,24,44,59},{5,8,12,15,17,21,44,59},{2,5,12,21,24,41,59,64},{2,5,8,12,21,25,41,59},{2,5,7,12,21,24,59,64},{2,5,7,12,15,21,49,59},{5,8,12,15,17,21,25,59},{2,5,12,15,21,25,49,59},{5,19,21,24,41,44,59,64},{5,8,17,19,21,41,44,59},{5,7,19,21,24,44,59,64},{5,7,15,19,21,40,44,59},{5,15,17,19,21,40,44,59},{2,5,9,19,21,41,59,64},{5,8,17,19,21,25,41,59},{2,5,9,19,21,25,41,59},{2,5,7,9,19,21,59,64},{5,7,15,19,21,40,49,59},{2,5,7,9,19,21,49,59},{5,15,17,19,21,25,49,59},{2,5,15,19,21,25,38,49},{2,5,9,19,21,25,49,59},{5,7,18,21,24,46,67,91},{2,5,7,18,21,24,46,64},{2,5,7,18,21,38,46,67},{5,7,19,21,24,46,64,89},{2,5,7,9,19,21,46,64},{2,5,7,9,19,21,38,46},{2,5,7,15,21,38,49,69},{5,7,15,19,21,38,40,49},{2,5,7,9,19,21,38,49},{5,8,15,17,21,25,55,86},{2,5,8,21,25,45,55,86},{2,5,15,21,25,38,55,86},{5,8,13,17,19,21,25,55},{5,15,17,19,21,25,38,55},{2,5,8,13,21,25,45,55},{2,5,13,19,21,25,38,55},{2,15,19,21,23,25,38,55},{5,8,13,21,55,67,79,111},{2,5,8,13,21,45,55,111},{2,5,13,21,38,55,67,111},{2,13,19,21,23,38,55,67},{7,18,21,24,43,46,58,91},{7,18,21,23,43,46,67,91},{7,18,21,24,43,46,58,61},{2,7,18,21,24,46,61,64},{2,7,18,21,23,43,46,61},{2,7,18,21,23,38,46,67},{7,21,24,43,46,58,61,77},{7,19,21,24,46,61,77,89},{7,19,21,23,43,46,61,77},{7,19,21,24,46,61,64,89},{2,19,21,24,41,46,61,64},{2,7,9,19,21,46,61,64},{2,7,9,19,21,23,46,61},{2,19,21,23,29,43,46,61},{2,7,9,19,21,23,38,46},{2,13,19,21,23,38,46,67},{2,7,15,21,23,38,49,69},{7,15,19,21,23,38,40,49},{2,7,9,19,21,23,38,49},{2,15,19,21,23,25,38,49},{8,21,31,43,63,84,96,127},{8,13,21,31,67,84,96,127},{21,23,31,43,67,84,96,127},{8,21,29,31,43,63,84,96},{2,8,13,21,29,31,84,96},{2,21,23,29,31,43,84,96},{2,13,21,23,31,67,84,96},{2,18,21,23,43,67,84,96},{8,21,29,31,43,53,63,84},{8,13,19,21,29,31,53,84},{19,21,23,29,31,43,53,84},{2,13,19,21,23,29,31,84},{8,15,17,21,25,31,55,86},{2,8,21,25,31,45,55,86},{2,15,21,23,25,31,55,86},{8,13,17,19,21,25,31,55},{15,17,19,21,23,25,31,55},{2,8,13,21,25,31,45,55},{2,13,19,21,23,25,31,55},{8,13,21,31,55,67,79,111},{2,8,13,21,31,45,55,111},{2,13,21,23,31,55,67,111},{8,24,33,43,48,50,74,106},{8,16,24,33,50,70,74,106},{18,24,33,43,50,70,74,106},{8,33,43,50,70,74,106,114},{5,8,24,33,48,50,67,106},{18,24,33,43,48,50,67,106},{8,33,43,48,50,67,106,127},{5,8,16,24,33,50,70,106},{5,18,24,33,50,67,70,106},{5,8,13,33,50,67,70,106},{18,33,43,50,67,70,84,106},{8,33,43,50,70,84,106,114},{8,33,43,50,67,84,106,127},{8,13,33,50,67,70,84,106},{5,8,16,22,24,33,50,70},{5,10,18,22,24,33,50,70},{5,8,10,13,22,33,50,70},{5,10,13,18,33,50,67,70},{5,8,10,13,33,50,67,119},{6,10,18,33,43,50,70,84},{10,18,33,43,50,67,84,104},{10,13,18,33,50,67,70,84},{6,8,33,43,50,70,84,114},{6,8,10,13,33,50,70,84},{8,33,43,50,67,84,104,127},{8,10,13,33,50,67,84,104},{5,8,16,22,24,33,41,70},{2,5,8,12,22,24,33,41},{2,5,18,22,24,33,41,70},{2,5,8,13,22,33,41,70},{2,5,10,13,18,22,33,70},{2,5,8,10,13,22,33,76},{2,6,18,29,33,43,70,84},{2,6,10,13,18,33,70,84},{6,8,29,33,43,70,84,114},{2,6,8,13,29,33,70,84},{5,8,16,22,24,41,65,70},{5,19,22,24,41,46,65,70},{5,8,13,19,22,41,65,70},{2,5,18,22,24,41,46,70},{2,5,19,22,24,41,46,64},{2,5,13,19,22,41,46,70},{2,5,8,13,19,22,25,41},{5,10,18,22,24,26,46,70},{2,5,10,13,18,22,46,70},{2,5,10,13,19,22,42,46},{5,18,24,26,46,67,70,91},{5,10,13,18,26,46,67,70},{2,5,10,13,18,38,46,67},{2,5,10,13,19,38,42,46},{18,24,26,43,46,70,91,122},{18,24,26,43,67,70,91,106},{18,26,43,46,67,70,84,91},{6,10,18,26,43,46,70,84},{10,18,23,26,43,46,67,84},{10,13,18,26,46,67,70,84},{2,6,18,29,43,46,70,84},{2,6,10,13,18,46,70,84},{2,10,13,18,23,46,67,84},{6,19,29,43,46,53,70,84},{2,6,13,19,29,46,70,84},{6,8,29,43,53,70,84,114},{6,8,13,19,29,53,70,84},{2,6,8,13,19,29,41,70},{5,7,10,18,24,26,30,46},{5,7,18,24,26,46,67,91},{5,7,10,18,26,38,46,67},{2,5,7,18,24,30,46,64},{2,5,7,10,18,30,42,46},{2,5,7,10,18,38,42,46},{5,7,19,24,30,46,64,89},{2,5,7,9,19,30,46,64},{2,5,7,9,19,30,42,46},{2,5,7,9,19,38,42,46},{5,7,10,15,38,73,93,108},{2,5,7,15,38,69,73,108},{2,5,7,10,38,42,73,108},{2,5,7,15,38,49,69,73},{5,7,15,19,38,40,49,73},{2,5,7,19,38,42,49,73},{2,5,15,19,25,38,49,73},{5,8,15,55,57,86,101,116},{5,8,10,55,57,76,101,116},{5,10,15,38,55,57,101,116},{2,5,8,45,55,57,86,116},{2,5,15,38,55,57,86,116},{2,5,8,45,55,57,76,116},{2,5,10,38,55,57,76,116},{2,5,10,15,38,57,108,116},{5,8,15,17,25,55,57,86},{2,5,8,25,45,55,57,86},{2,5,15,25,38,55,57,86},{5,8,13,17,19,25,55,57},{5,15,17,19,25,38,55,57},{2,5,8,13,25,45,55,57},{2,5,13,19,25,38,55,57},{5,8,10,13,55,57,60,76},{2,5,8,13,45,55,57,76},{2,5,10,13,38,55,57,76},{2,5,10,13,19,38,42,57},{5,8,10,13,55,60,111,119},{5,8,13,55,67,79,111,119},{5,10,13,38,55,67,111,119},{5,8,10,13,55,60,76,111},{2,5,8,13,45,55,76,111},{2,5,10,13,38,55,76,111},{2,10,13,23,38,55,67,111},{2,5,10,13,18,38,67,111},{7,18,24,26,43,46,58,91},{7,18,24,26,43,48,67,91},{7,18,23,26,43,46,67,91},{7,10,18,23,26,38,46,67},{2,7,10,18,23,38,42,46},{2,10,13,18,23,38,46,67},{2,7,9,19,23,38,42,46},{2,10,13,19,23,38,42,46},{8,31,43,63,84,96,104,127},{8,31,43,48,67,96,104,127},{8,13,31,67,84,96,104,127},{23,31,43,67,84,96,104,127},{8,10,13,31,67,96,104,119},{10,13,23,31,67,84,96,104},{10,18,23,43,67,84,96,104},{2,10,13,18,23,67,84,96},{8,10,13,31,55,60,111,119},{8,13,31,55,67,79,111,119},{10,13,23,31,55,67,111,119},{8,10,13,31,55,60,76,111},{2,8,13,31,45,55,76,111},{2,10,13,23,31,55,76,111},{4,8,11,16,21,24,48,74},{4,11,21,24,43,48,58,74},{4,8,11,21,43,48,63,74},{4,8,11,16,21,24,44,48},{4,7,11,15,21,24,44,48},{4,8,11,15,17,21,44,48},{4,7,11,21,24,43,48,58},{4,7,11,15,21,23,43,48},{4,8,11,21,31,43,48,63},{4,8,11,15,17,21,31,48},{4,11,15,21,23,31,43,48},{4,8,11,16,21,24,74,94},{4,11,21,24,43,58,74,94},{4,8,11,21,29,43,74,94},{4,8,11,16,21,24,82,94},{4,11,21,24,27,61,82,94},{4,8,11,21,27,29,82,94},{4,11,21,24,43,58,61,94},{4,11,21,27,29,43,61,94},{4,6,8,11,27,29,43,94},{4,8,21,24,27,41,44,82},{4,8,11,16,21,24,44,82},{4,11,21,24,27,44,82,97},{4,8,11,17,21,27,44,82},{4,7,11,21,24,27,44,97},{4,7,11,15,21,27,40,44},{4,11,15,17,21,27,40,44},{4,7,11,21,24,43,58,61},{4,7,11,21,24,27,61,97},{4,7,11,21,23,27,43,61},{4,7,11,15,21,23,27,40},{4,8,11,21,29,31,43,63},{4,8,11,17,21,27,29,31},{4,11,21,23,27,29,31,43},{4,11,15,17,21,23,27,31},{4,8,11,16,24,39,74,94},{4,11,24,39,43,58,74,94},{4,6,8,11,39,43,74,94},{4,8,11,16,24,39,82,94},{4,11,24,27,39,61,82,94},{4,6,8,11,27,39,82,94},{4,11,24,39,43,58,61,94},{4,6,11,27,39,43,61,94},{4,8,24,27,39,41,68,82},{4,8,11,16,24,39,68,82},{4,11,24,27,39,68,82,120},{4,6,8,11,27,39,68,82},{4,11,14,24,27,39,68,120},{4,11,14,24,27,47,68,85},{4,6,11,14,27,39,47,68},{4,6,8,11,17,27,47,68},{4,11,14,24,39,43,58,61},{4,11,14,24,27,39,61,120},{4,6,11,14,27,39,43,61},{4,6,11,14,23,27,43,47},{4,8,24,27,41,44,68,92},{4,24,27,44,47,68,85,92},{4,8,17,27,44,47,68,92},{4,8,24,27,41,44,68,82},{4,8,11,16,24,44,68,82},{4,11,24,27,44,68,82,97},{4,8,11,17,27,44,68,82},{4,11,24,27,44,68,85,97},{4,11,27,44,47,68,71,85},{4,11,17,27,44,47,68,71},{4,7,24,27,44,47,85,100},{4,7,11,24,27,44,85,97},{4,7,11,27,44,47,71,85},{4,7,11,27,40,44,47,71},{4,11,17,27,40,44,47,71},{4,11,15,17,23,27,40,47},{4,7,11,14,24,43,58,61},{4,7,11,14,24,27,61,97},{4,7,11,14,23,27,43,61},{4,7,11,14,24,27,85,97},{4,7,11,14,27,47,71,85},{4,7,11,14,23,27,47,71},{4,7,11,23,27,40,47,71},{4,6,8,11,29,31,43,63},{4,6,8,11,17,27,29,31},{4,6,11,23,27,29,31,43},{4,6,11,17,23,27,31,47},{4,8,16,21,24,33,74,94},{4,18,21,24,33,43,74,94},{4,8,21,29,33,43,74,94},{4,8,16,21,24,33,41,94},{2,4,18,21,24,33,41,94},{2,4,8,21,29,33,41,94},{2,4,18,21,29,33,43,94},{4,8,16,21,24,41,82,94},{4,21,24,27,41,61,82,94},{4,8,21,27,29,41,82,94},{2,4,18,21,24,41,61,94},{2,4,21,24,27,41,61,64},{2,4,21,27,29,41,61,94},{2,4,6,8,27,29,41,94},{2,4,8,21,25,27,29,41},{4,18,21,24,43,58,61,94},{2,4,18,21,29,43,61,94},{2,4,6,27,29,43,61,94},{2,4,21,23,27,29,43,61},{4,8,12,21,24,41,44,59},{4,7,12,15,21,24,44,59},{4,8,12,15,17,21,44,59},{4,21,24,27,41,44,59,64},{4,8,17,21,27,41,44,59},{4,7,21,24,27,44,59,64},{4,7,15,21,27,40,44,59},{4,15,17,21,27,40,44,59},{2,4,12,21,24,41,59,64},{2,4,8,12,21,25,41,59},{2,4,7,12,21,24,59,64},{2,4,7,12,15,21,49,59},{4,8,12,15,17,21,25,59},{2,4,12,15,21,25,49,59},{2,4,9,21,27,41,59,64},{4,8,17,21,25,27,41,59},{2,4,9,21,25,27,41,59},{2,4,7,9,21,27,59,64},{4,7,15,21,27,40,49,59},{2,4,7,9,21,27,49,59},{4,15,17,21,25,27,49,59},{2,4,9,21,25,27,49,59},{2,4,15,21,23,25,27,49},{4,7,18,21,24,43,58,61},{2,4,7,18,21,24,61,64},{2,4,7,18,21,23,43,61},{4,7,21,24,27,61,64,97},{2,4,7,9,21,27,61,64},{2,4,7,9,21,23,27,61},{4,7,15,21,23,27,40,49},{2,4,7,15,21,23,49,69},{2,4,7,9,21,23,27,49},{4,8,21,29,31,43,63,96},{2,4,8,21,29,31,45,96},{2,4,21,23,29,31,43,96},{4,8,17,21,25,27,29,31},{2,4,8,21,25,29,31,45},{2,4,21,23,25,27,29,31},{4,8,15,17,21,25,31,86},{4,15,17,21,23,25,27,31},{2,4,8,21,25,31,45,86},{2,4,15,21,23,25,31,86},{4,8,16,24,39,41,82,94},{4,24,27,39,41,61,82,94},{4,6,8,27,39,41,82,94},{2,4,24,27,39,41,61,80},{2,4,18,24,39,41,61,94},{2,4,6,27,39,41,61,94},{4,18,24,39,43,58,61,94},{2,4,6,18,39,43,61,94},{4,24,27,39,41,68,80,92},{4,6,8,27,39,41,68,92},{4,14,24,27,39,68,80,92},{4,14,24,27,47,68,85,92},{4,6,14,27,39,47,68,92},{4,6,8,17,27,47,68,92},{2,4,24,27,41,64,80,92},{2,4,6,27,39,41,80,92},{2,4,6,8,25,27,41,92},{2,4,14,24,27,64,80,92},{2,4,6,14,27,39,80,92},{4,14,24,27,47,85,92,100},{2,4,14,24,27,64,92,100},{2,4,14,27,47,88,92,100},{2,4,6,14,27,47,88,92},{4,6,8,17,25,27,47,92},{2,4,6,25,27,47,88,92},{4,14,24,27,39,61,80,120},{2,4,14,24,27,61,64,80},{2,4,6,14,27,39,61,80},{2,4,6,14,23,27,43,61},{2,4,6,14,23,27,47,88},{4,8,24,37,41,44,59,92},{4,24,27,41,44,59,64,92},{4,8,17,27,41,44,59,92},{4,24,37,44,47,59,92,100},{4,8,17,37,44,47,59,92},{4,24,27,44,59,64,92,100},{4,24,27,44,47,85,92,100},{4,27,44,47,59,92,100,123},{4,17,27,44,47,59,92,123},{4,7,24,27,44,59,64,100},{4,7,24,44,47,54,59,100},{4,7,27,44,47,59,100,123},{4,7,27,40,44,47,59,123},{4,15,17,27,40,47,49,59},{4,17,27,40,44,47,59,123},{2,4,24,37,41,59,64,92},{2,4,8,25,37,41,59,92},{2,4,9,27,41,59,64,92},{4,8,17,25,27,41,59,92},{2,4,9,25,27,41,59,92},{2,4,24,37,59,64,92,100},{2,4,37,47,59,88,92,100},{4,8,17,25,37,47,59,92},{2,4,25,37,47,59,88,92},{2,4,9,27,59,64,92,100},{4,27,47,59,88,92,100,123},{2,4,9,27,59,88,92,100},{4,17,25,27,47,59,88,92},{2,4,9,25,27,59,88,92},{2,4,7,24,54,59,64,100},{2,4,7,9,27,59,64,100},{2,4,7,47,54,59,88,100},{4,7,27,47,59,88,100,123},{2,4,7,9,27,59,88,100},{4,7,27,40,47,49,59,88},{2,4,7,9,27,49,59,88},{2,4,7,47,49,59,88,118},{4,17,25,27,47,49,59,88},{4,15,17,23,25,27,47,49},{2,4,9,25,27,49,59,88},{2,4,25,47,49,59,88,118},{2,4,23,25,27,47,49,88},{4,7,14,24,27,61,64,97},{2,4,7,9,14,27,61,64},{2,4,7,9,14,23,27,61},{4,7,14,24,27,64,85,100},{4,7,14,27,47,71,85,100},{2,4,7,9,14,27,64,100},{4,7,14,27,47,71,88,100},{2,4,7,9,14,27,88,100},{4,7,14,23,27,47,71,88},{2,4,7,9,14,23,27,88},{4,7,23,27,40,47,49,88},{4,15,17,23,27,40,47,49},{2,4,7,9,23,27,49,88},{2,4,7,23,47,49,66,88},{4,6,8,17,25,27,29,31},{2,4,6,8,25,29,31,45},{2,4,6,23,25,27,29,31},{2,4,6,8,25,27,29,41},{2,4,6,23,27,29,43,61},{4,6,17,23,25,27,31,47},{2,4,6,23,25,27,47,88},{8,11,16,21,24,74,94,109},{11,21,24,43,58,74,94,109},{8,11,21,29,43,74,94,109},{8,11,16,21,24,65,94,109},{11,19,21,24,65,77,94,109},{8,11,19,21,29,65,94,109},{11,21,24,43,58,77,94,109},{11,19,21,29,43,77,94,109},{8,11,16,21,24,65,82,94},{11,19,21,24,65,82,94,125},{8,11,19,21,29,65,82,94},{11,19,21,24,61,82,94,125},{11,19,21,24,27,61,82,97},{11,19,21,27,29,61,82,94},{6,8,11,19,27,29,82,94},{8,11,17,19,21,27,29,82},{11,21,24,43,58,61,77,94},{11,19,21,24,61,77,94,125},{11,19,21,29,43,61,77,94},{6,11,19,27,29,43,61,94},{11,19,21,23,27,29,43,61},{8,19,21,24,41,44,65,82},{19,21,24,27,41,44,82,97},{8,17,19,21,27,41,44,82},{8,11,16,21,24,44,65,82},{11,19,21,24,44,65,82,89},{8,11,17,19,21,44,65,82},{11,19,21,24,44,82,89,97},{11,19,21,27,44,51,82,97},{11,17,19,21,27,44,51,82},{7,19,21,24,27,44,64,97},{7,11,19,21,24,44,89,97},{7,11,19,21,27,44,51,97},{7,11,19,21,27,40,44,51},{11,17,19,21,27,40,44,51},{11,15,17,19,21,23,27,40},{7,11,21,24,43,58,61,77},{7,11,19,21,24,61,77,89},{7,11,19,21,23,43,61,77},{7,11,19,21,24,61,89,97},{7,11,19,21,27,51,61,97},{7,11,19,21,23,27,51,61},{7,11,19,21,23,27,40,51},{8,11,21,29,31,43,53,63},{8,11,17,19,21,29,31,53},{11,19,21,23,29,31,43,53},{11,17,19,21,23,27,29,31},{8,11,16,24,39,65,82,94},{11,19,24,39,65,82,94,125},{6,8,11,19,39,65,82,94},{11,19,24,27,39,61,82,120},{11,19,24,39,61,82,94,125},{6,11,19,27,39,61,82,94},{11,24,39,43,58,61,77,94},{11,19,24,39,61,77,94,125},{6,11,19,39,43,61,77,94},{19,24,27,39,41,68,82,120},{6,8,19,27,39,41,68,82},{11,19,24,39,68,82,112,120},{11,19,24,27,68,82,97,120},{6,11,19,27,39,68,82,120},{6,8,11,17,19,27,68,82},{14,19,24,27,39,68,80,120},{11,14,19,24,27,68,97,120},{6,11,14,19,27,39,68,120},{11,14,19,24,27,68,85,97},{11,14,19,27,47,68,71,85},{6,11,14,19,27,47,68,71},{6,11,17,19,27,47,68,71},{11,14,19,24,39,61,112,120},{11,14,19,24,27,61,97,120},{6,11,14,19,27,39,61,120},{6,11,14,19,23,27,43,61},{6,11,14,19,23,27,47,71},{19,24,27,41,44,68,92,128},{8,17,19,27,41,44,68,92},{19,24,27,44,68,85,92,128},{19,27,44,47,68,71,85,92},{17,19,27,44,47,68,71,92},{19,24,27,41,44,68,82,97},{8,17,19,27,41,44,68,82},{11,19,24,44,68,82,89,97},{11,19,27,44,51,68,82,97},{11,17,19,27,44,51,68,82},{19,24,27,44,68,85,97,128},{11,19,27,44,51,68,85,97},{11,19,27,44,51,68,71,85},{11,17,19,27,44,51,68,71},{7,19,24,27,44,64,85,100},{7,19,27,44,47,71,85,100},{7,19,24,27,44,64,85,97},{7,11,19,27,44,51,85,97},{7,11,19,27,44,51,71,85},{7,19,27,40,44,47,71,123},{7,11,19,27,40,44,51,71},{17,19,27,40,44,47,71,123},{11,17,19,27,40,44,51,71},{11,17,19,23,27,40,47,71},{7,11,14,19,24,61,89,97},{7,11,14,19,27,51,61,97},{7,11,14,19,23,27,51,61},{7,14,19,24,27,64,85,97},{7,11,14,19,27,51,85,97},{7,11,14,19,27,51,71,85},{7,11,14,19,23,27,51,71},{7,19,23,27,40,47,71,88},{7,11,19,23,27,40,51,71},{6,11,17,19,23,27,29,31},{6,8,11,17,19,27,29,82},{6,11,19,23,27,29,43,61},{6,11,17,19,23,27,47,71},{8,16,21,24,41,65,82,94},{19,21,24,41,65,82,94,125},{8,19,21,29,41,65,82,94},{19,21,24,41,61,82,94,125},{19,21,24,27,41,61,82,97},{19,21,27,29,41,61,82,94},{6,8,19,27,29,41,82,94},{8,17,19,21,27,29,41,82},{2,18,21,24,41,46,61,94},{19,21,24,41,46,61,94,125},{2,19,21,29,41,46,61,94},{19,21,24,27,41,61,64,97},{2,19,24,27,41,61,64,80},{2,9,19,21,27,41,61,64},{2,6,19,27,29,41,61,94},{2,9,19,21,27,29,41,61},{8,17,19,21,25,27,29,41},{2,8,13,19,21,25,29,41},{2,9,19,21,25,27,29,41},{18,21,24,43,46,58,61,94},{2,18,21,29,43,46,61,94},{21,24,43,46,58,61,77,94},{19,21,24,46,61,77,94,125},{19,21,29,43,46,61,77,94},{2,6,19,29,43,46,61,94},{2,9,19,21,23,27,29,61},{19,21,24,27,41,44,64,97},{19,21,27,41,44,59,64,75},{17,19,21,27,41,44,59,75},{7,19,21,27,44,59,64,75},{7,19,21,27,40,44,59,75},{15,17,19,21,27,40,49,59},{17,19,21,27,40,44,59,75},{9,19,21,27,41,59,64,75},{9,17,19,21,25,27,41,59},{7,9,19,21,27,59,64,75},{7,9,19,21,27,40,49,59},{9,17,19,21,25,27,49,59},{15,17,19,21,23,25,27,49},{2,9,19,21,23,25,27,49},{7,19,21,24,61,64,89,97},{7,19,21,27,51,61,64,97},{7,9,19,21,27,51,61,64},{7,9,19,21,23,27,51,61},{7,9,19,21,23,27,40,49},{15,17,19,21,23,27,40,49},{8,13,17,19,21,25,29,31},{17,19,21,23,25,27,29,31},{2,8,13,21,25,29,31,45},{2,13,19,21,23,25,29,31},{2,9,19,21,23,25,27,29},{8,16,24,39,41,65,82,94},{19,24,39,41,65,82,94,125},{6,8,19,39,41,65,82,94},{19,24,27,39,41,61,82,120},{19,24,39,41,61,82,94,125},{6,19,27,39,41,61,82,94},{19,24,27,39,41,61,80,120},{2,6,19,27,39,41,61,80},{2,18,24,39,41,46,61,94},{19,24,39,41,46,61,94,125},{2,6,19,39,41,46,61,94},{18,24,39,43,46,58,61,94},{2,6,18,39,43,46,61,94},{24,39,43,46,58,61,77,94},{19,24,39,46,61,77,94,125},{6,19,39,43,46,61,77,94},{19,24,27,41,68,80,92,128},{19,24,27,39,41,68,80,120},{6,19,27,39,41,68,80,92},{6,8,17,19,27,41,68,92},{14,19,24,27,68,80,92,128},{6,14,19,27,39,68,80,92},{14,19,24,27,68,85,92,128},{14,19,27,47,68,71,85,92},{6,14,19,27,47,68,71,92},{6,17,19,27,47,68,71,92},{19,24,27,41,64,80,92,128},{2,9,19,27,41,64,80,92},{2,6,9,19,27,41,80,92},{6,8,17,19,25,27,41,92},{2,6,9,19,25,27,41,92},{14,19,24,27,64,80,92,128},{2,9,14,19,27,64,80,92},{2,6,9,14,19,27,80,92},{14,19,24,27,64,85,92,100},{14,19,27,47,71,85,92,100},{2,9,14,19,27,64,92,100},{14,19,27,47,71,88,92,100},{2,9,14,19,27,88,92,100},{6,14,19,27,47,71,88,92},{2,6,9,14,19,27,88,92},{6,17,19,25,27,47,88,92},{2,6,9,19,25,27,88,92},{14,19,24,39,61,80,112,120},{14,19,24,27,61,80,97,120},{6,14,19,27,39,61,80,120},{14,19,24,27,61,64,80,97},{2,9,14,19,27,61,64,80},{2,6,9,14,19,27,61,80},{2,6,9,14,19,23,27,61},{6,14,19,23,27,47,71,88},{2,6,9,14,19,23,27,88},{8,22,24,37,41,44,59,92},{19,22,24,41,44,59,64,92},{8,17,19,22,41,44,59,92},{19,24,27,41,44,64,92,128},{19,27,41,44,59,64,75,92},{17,19,27,41,44,59,75,92},{22,24,37,44,47,59,92,100},{8,17,22,37,44,47,59,92},{19,22,24,44,59,64,92,100},{19,22,24,44,47,85,92,100},{19,22,44,47,59,92,100,123},{17,19,22,44,47,59,92,123},{19,24,27,44,64,85,92,100},{19,27,44,59,64,75,92,100},{19,27,44,47,71,85,92,100},{19,27,44,59,75,92,100,123},{19,27,44,47,71,92,100,123},{17,19,27,47,59,88,92,123},{17,19,27,44,59,75,92,123},{17,19,27,44,47,71,92,123},{7,19,24,30,44,59,64,100},{7,19,27,44,59,64,75,100},{7,24,30,44,47,54,59,100},{7,19,30,44,47,59,100,123},{7,19,27,44,59,75,100,123},{7,19,27,44,47,71,100,123},{7,19,27,40,47,59,88,123},{7,19,27,40,44,59,75,123},{7,19,40,44,47,59,95,123},{17,19,27,40,47,49,59,88},{17,19,27,40,47,59,88,123},{17,19,27,40,44,59,75,123},{17,19,40,44,47,59,95,123},{2,8,12,22,24,37,41,59},{2,22,24,37,41,59,64,92},{2,8,22,25,37,41,59,92},{2,9,19,22,41,59,64,92},{8,17,19,22,25,41,59,92},{2,9,19,22,25,41,59,92},{9,19,27,41,59,64,75,92},{9,17,19,25,27,41,59,92},{2,22,24,37,59,64,92,100},{2,22,24,37,47,54,59,100},{2,22,37,47,59,88,92,100},{8,17,22,25,37,47,59,92},{2,22,25,37,47,59,88,92},{2,9,19,22,59,64,92,100},{19,22,47,59,88,92,100,123},{2,9,19,22,59,88,92,100},{17,19,22,25,47,59,88,92},{2,9,19,22,25,59,88,92},{9,19,27,59,64,75,92,100},{9,19,27,59,88,92,100,123},{19,27,47,71,88,92,100,123},{9,17,19,25,27,59,88,92},{2,7,24,30,54,59,64,100},{2,7,9,19,30,59,64,100},{7,9,19,27,59,64,75,100},{2,7,30,47,54,59,88,100},{7,19,30,47,59,88,100,123},{2,7,9,19,30,59,88,100},{7,9,19,27,59,88,100,123},{7,19,27,47,71,88,100,123},{7,9,19,27,40,49,59,88},{7,19,40,47,49,59,88,103},{2,7,9,19,49,59,88,103},{2,7,47,49,59,88,103,118},{2,7,19,42,47,49,88,103},{9,17,19,25,27,49,59,88},{17,19,25,47,49,59,88,103},{17,19,23,25,27,47,49,88},{2,9,19,25,49,59,88,103},{2,9,19,23,25,27,49,88},{2,25,47,49,59,88,103,118},{2,19,25,42,47,49,88,103},{2,19,23,25,42,47,49,88},{7,14,19,24,61,64,89,97},{7,14,19,27,51,61,64,97},{7,9,14,19,27,51,61,64},{7,9,14,19,23,27,51,61},{7,14,19,27,64,85,100,115},{7,14,19,27,71,85,100,115},{7,9,14,19,27,64,100,115},{7,9,14,19,27,71,88,100},{7,9,14,19,23,27,71,88},{7,9,19,23,27,40,49,88},{7,19,23,40,42,47,49,88},{17,19,23,27,40,47,49,88},{2,7,9,19,23,42,49,88},{2,7,23,42,47,49,66,88},{6,8,13,17,19,25,29,31},{6,17,19,23,25,27,29,31},{6,8,17,19,25,27,29,41},{2,6,8,13,25,29,31,45},{2,6,13,19,23,25,29,31},{2,6,8,13,19,25,29,41},{2,6,9,19,23,25,27,29},{2,6,9,19,25,27,29,41},{2,6,19,23,29,43,46,61},{2,6,9,19,23,27,29,61},{6,17,19,23,25,27,47,88},{2,6,9,19,23,25,27,88},{2,6,19,23,25,42,47,88},{16,18,24,33,39,50,70,74},{6,8,16,33,39,50,70,74},{6,18,33,39,43,50,70,74},{6,8,33,43,50,70,74,114},{16,18,22,24,33,39,50,70},{6,8,16,22,33,39,50,70},{6,10,18,22,33,39,50,70},{6,8,10,13,22,33,50,70},{16,18,24,33,39,70,74,94},{6,8,16,33,39,70,74,94},{18,24,39,43,70,74,94,122},{6,18,33,39,43,70,74,94},{6,8,29,33,43,70,74,94},{16,18,24,33,39,41,70,94},{6,8,16,33,39,41,70,94},{2,6,18,33,39,41,70,94},{2,6,8,29,33,41,70,94},{2,6,18,29,33,43,70,94},{16,18,22,24,33,39,41,70},{6,8,16,22,33,39,41,70},{2,6,18,22,33,39,41,70},{2,6,8,13,22,33,41,70},{2,6,10,13,18,22,33,70},{16,24,39,70,74,94,109,122},{6,8,16,39,70,74,94,109},{24,39,43,58,74,94,109,122},{6,39,43,70,74,94,109,122},{6,8,29,43,70,74,94,109},{16,24,39,65,70,87,94,109},{6,8,16,39,65,70,94,109},{24,39,46,65,70,87,94,109},{19,24,39,46,65,77,94,109},{6,19,39,46,65,70,94,109},{6,8,19,29,65,70,94,109},{24,39,43,46,58,94,109,122},{24,39,46,70,87,94,109,122},{6,39,43,46,70,94,109,122},{24,39,43,46,58,77,94,109},{6,19,39,43,46,77,94,109},{6,19,29,43,46,70,94,109},{16,24,39,41,65,70,87,94},{6,8,16,39,41,65,70,94},{24,39,41,46,65,70,87,94},{19,24,39,41,46,65,94,125},{6,19,39,41,46,65,70,94},{6,8,19,29,41,65,70,94},{18,24,39,41,46,70,87,94},{2,6,18,39,41,46,70,94},{2,6,19,29,41,46,70,94},{18,24,39,43,46,58,94,122},{18,24,39,46,70,87,94,122},{6,18,39,43,46,70,94,122},{2,6,18,29,43,46,70,94},{16,22,24,39,41,65,70,87},{6,8,16,22,39,41,65,70},{22,24,39,41,46,65,70,87},{19,22,24,39,41,46,65,112},{6,19,22,39,41,46,65,70},{6,8,13,19,22,41,65,70},{18,22,24,39,41,46,70,87},{2,18,22,24,39,41,46,80},{2,6,18,22,39,41,46,70},{19,22,24,39,41,46,80,112},{2,19,22,24,41,46,64,80},{2,6,19,22,39,41,46,80},{2,6,13,19,22,41,46,70},{2,6,8,13,19,22,25,41},{18,22,24,26,39,46,70,87},{6,10,18,22,26,39,46,70},{2,6,10,13,18,22,46,70},{2,6,10,13,19,22,42,46},{18,24,26,39,43,46,58,122},{18,24,26,39,46,70,87,122},{18,24,26,39,43,70,74,122},{6,18,26,39,43,46,70,122},{8,16,22,24,37,39,41,68},{8,22,24,37,41,44,68,92},{22,24,37,39,41,68,80,92},{6,8,22,37,39,41,68,92},{22,24,37,44,47,68,85,92},{8,17,22,37,44,47,68,92},{14,22,24,37,39,68,80,92},{14,22,24,37,47,68,85,92},{6,14,22,37,39,47,68,92},{6,8,17,22,37,47,68,92},{2,18,22,24,37,39,41,80},{2,22,24,37,41,64,80,92},{2,6,22,37,39,41,80,92},{2,6,8,22,25,37,41,92},{2,14,22,24,37,64,80,92},{2,6,14,22,37,39,80,92},{14,22,24,37,47,85,92,100},{2,14,22,24,37,64,92,100},{2,14,22,37,47,88,92,100},{2,6,14,22,37,47,88,92},{6,8,17,22,25,37,47,92},{2,6,22,25,37,47,88,92},{19,22,24,41,44,68,92,128},{8,17,19,22,41,44,68,92},{19,22,24,39,41,68,80,112},{19,22,24,41,68,80,92,128},{6,19,22,39,41,68,80,92},{6,8,17,19,22,41,68,92},{19,22,24,44,68,85,92,128},{19,22,44,47,68,71,85,92},{17,19,22,44,47,68,71,92},{14,19,22,24,68,80,92,128},{6,14,19,22,39,68,80,92},{14,19,22,24,68,85,92,128},{14,19,22,47,68,71,85,92},{6,14,19,22,47,68,71,92},{6,17,19,22,47,68,71,92},{19,22,24,41,64,80,92,128},{2,9,19,22,41,64,80,92},{2,6,9,19,22,41,80,92},{6,8,17,19,22,25,41,92},{2,6,9,19,22,25,41,92},{14,19,22,24,64,80,92,128},{2,9,14,19,22,64,80,92},{2,6,9,14,19,22,80,92},{14,19,22,24,64,85,92,100},{14,19,22,47,71,85,92,100},{2,9,14,19,22,64,92,100},{14,19,22,47,71,88,92,100},{2,9,14,19,22,88,92,100},{6,14,19,22,47,71,88,92},{2,6,9,14,19,22,88,92},{6,17,19,22,25,47,88,92},{2,6,9,19,22,25,88,92},{2,6,19,22,25,42,47,88},{14,18,22,24,26,39,46,56},{10,14,18,22,24,26,30,46},{6,10,14,18,22,26,39,46},{14,18,22,24,39,46,56,80},{2,14,18,22,24,46,64,80},{2,6,14,18,22,39,46,80},{2,14,18,22,24,30,46,64},{2,10,14,18,22,30,42,46},{2,6,10,14,18,22,42,46},{14,22,24,39,46,56,80,112},{14,19,22,24,46,80,89,112},{6,14,19,22,39,46,80,112},{14,19,22,24,46,64,80,89},{2,9,14,19,22,46,64,80},{2,6,9,14,19,22,46,80},{14,19,22,24,30,46,64,89},{2,9,14,19,22,30,46,64},{2,9,14,19,22,30,42,46},{2,6,9,14,19,22,42,46},{14,22,24,30,47,54,85,100},{2,14,22,24,30,54,64,100},{2,14,22,30,47,54,88,100},{14,19,22,24,30,64,85,100},{14,19,22,30,47,71,85,100},{2,9,14,19,22,30,64,100},{14,19,22,30,47,71,88,100},{2,9,14,19,22,30,88,100},{2,14,22,30,42,47,66,88},{14,19,22,30,42,47,71,88},{2,9,14,19,22,30,42,88},{2,6,14,22,42,47,66,88},{6,14,19,22,42,47,71,88},{2,6,9,14,19,22,42,88},{6,8,10,13,22,57,60,76},{2,6,8,13,22,45,57,76},{2,6,10,13,22,42,57,76},{2,6,8,13,22,25,45,57},{6,8,13,17,19,22,25,57},{2,6,13,19,22,25,42,57},{6,8,17,22,25,47,57,90},{2,6,8,22,25,45,57,90},{2,6,22,25,42,47,57,90},{6,17,19,22,25,42,47,57},{14,18,24,26,39,46,56,58},{6,14,18,26,39,43,46,58},{6,10,14,18,23,26,43,46},{14,18,24,39,46,56,58,61},{6,14,18,39,43,46,58,61},{14,18,24,39,46,56,61,80},{2,14,18,24,46,61,64,80},{2,18,24,39,41,46,61,80},{2,6,14,18,39,46,61,80},{2,6,14,18,23,43,46,61},{2,6,10,14,18,23,42,46},{14,24,39,46,56,58,61,77},{6,14,39,43,46,58,61,77},{14,24,39,46,56,61,77,112},{14,19,24,46,61,77,89,112},{19,24,39,46,61,77,112,125},{6,14,19,39,46,61,77,112},{6,14,19,23,43,46,61,77},{14,24,39,46,56,61,80,112},{14,19,24,46,61,80,89,112},{19,24,39,41,46,61,80,112},{6,14,19,39,46,61,80,112},{14,19,24,46,61,64,80,89},{2,19,24,41,46,61,64,80},{2,9,14,19,46,61,64,80},{2,6,19,39,41,46,61,80},{2,6,9,14,19,46,61,80},{2,6,9,14,19,23,46,61},{2,6,9,14,19,23,42,46},{2,6,10,13,19,23,42,46},{2,6,14,23,42,47,66,88},{6,14,19,23,42,47,71,88},{2,6,9,14,19,23,42,88},{5,8,12,22,24,28,33,52},{5,12,22,24,28,30,52,62},{5,8,12,22,28,52,62,98},{5,7,12,24,28,30,52,62},{5,7,12,15,28,52,62,113},{5,8,12,15,17,28,62,98},{5,8,12,15,28,52,86,98},{5,12,15,28,52,62,98,113},{5,10,18,22,24,28,33,52},{5,8,10,22,28,33,52,76},{5,10,18,22,24,28,30,52},{5,10,22,28,30,42,52,62},{5,8,22,28,52,57,62,98},{5,8,10,22,28,52,57,76},{5,10,22,28,42,52,57,62},{5,7,10,18,24,28,30,52},{5,7,10,28,30,42,52,62},{5,7,15,28,52,62,73,113},{5,7,10,28,42,52,62,73},{5,7,10,15,28,52,73,108},{5,8,15,28,52,57,86,98},{5,15,28,52,57,62,73,98},{5,8,15,28,52,57,86,116},{5,8,10,28,52,57,76,116},{5,10,15,28,52,57,108,116},{5,10,28,42,52,57,62,73},{5,10,15,28,52,57,73,108},{2,5,12,18,22,24,33,52},{2,5,8,12,22,33,45,52},{2,5,12,18,22,24,30,52},{2,5,12,22,30,52,62,83},{2,5,8,12,22,25,62,98},{2,5,8,12,22,45,52,98},{2,5,12,22,52,62,83,98},{2,5,7,12,18,24,30,52},{2,5,7,12,30,52,62,83},{2,5,7,12,15,49,62,113},{2,5,7,12,52,62,83,113},{2,5,7,12,15,52,69,113},{5,8,12,15,17,25,62,98},{2,5,8,12,15,25,86,98},{2,5,12,15,25,62,98,113},{2,5,8,12,45,52,86,98},{2,5,12,15,52,69,86,98},{2,5,15,52,62,73,98,113},{2,5,12,52,62,83,98,113},{2,5,12,15,52,69,98,113},{2,5,10,18,22,33,52,76},{2,5,8,22,33,45,52,76},{2,5,10,18,22,30,42,52},{2,5,22,30,42,52,62,83},{2,5,8,22,45,52,57,98},{2,5,22,42,52,57,62,98},{2,5,8,22,45,52,57,76},{2,5,10,22,42,52,57,76},{2,5,7,10,18,30,42,52},{2,5,7,30,42,52,62,83},{2,5,7,42,52,62,73,113},{2,5,7,15,52,69,73,113},{2,5,7,10,42,52,73,108},{2,5,7,15,52,69,73,108},{2,5,8,45,52,57,86,98},{2,5,15,52,57,86,98,121},{2,5,42,52,57,62,73,98},{2,5,15,52,57,73,98,121},{2,5,8,45,52,57,86,116},{2,5,15,52,57,86,108,116},{2,5,8,45,52,57,76,116},{2,5,10,52,57,76,108,116},{2,5,10,42,52,57,73,108},{2,5,15,52,57,73,108,121},{5,8,12,22,24,41,44,59},{5,12,22,24,30,44,59,62},{5,8,12,17,22,44,59,62},{5,7,12,24,30,44,59,62},{5,7,12,15,40,44,59,62},{5,12,15,17,40,44,59,62},{2,5,12,22,24,41,59,64},{2,5,8,12,22,25,41,59},{2,5,12,22,24,30,59,64},{2,5,12,22,30,59,62,103},{5,8,12,17,22,25,59,62},{2,5,12,22,25,59,62,103},{2,5,7,12,24,30,59,64},{2,5,7,12,30,59,62,103},{5,7,12,15,40,49,59,62},{2,5,7,12,49,59,62,103},{5,12,15,17,25,49,59,62},{2,5,12,15,25,49,62,113},{2,5,12,25,49,59,62,103},{5,19,22,24,41,44,59,64},{5,8,17,19,22,41,44,59},{5,19,22,24,30,44,59,64},{5,19,22,30,44,59,62,95},{5,17,19,22,44,59,62,95},{5,7,19,24,30,44,59,64},{5,7,19,30,44,59,62,95},{5,7,19,40,44,59,62,95},{5,15,17,19,40,49,59,62},{5,17,19,40,44,59,62,95},{2,5,9,19,22,41,59,64},{5,8,17,19,22,25,41,59},{2,5,9,19,22,25,41,59},{2,5,9,19,22,30,59,64},{5,19,22,30,59,62,95,103},{2,5,9,19,22,30,59,103},{5,17,19,22,25,59,62,103},{2,5,19,22,25,42,62,103},{2,5,9,19,22,25,59,103},{2,5,7,9,19,30,59,64},{5,7,19,30,59,62,95,103},{2,5,7,9,19,30,59,103},{5,7,19,40,49,59,62,103},{2,5,7,19,42,49,62,103},{2,5,7,9,19,49,59,103},{5,15,17,19,25,49,62,73},{5,17,19,25,49,59,62,103},{2,5,15,25,49,62,73,113},{2,5,19,25,42,49,62,73},{2,5,19,25,42,49,62,103},{2,5,9,19,25,49,59,103},{5,10,18,22,24,26,30,46},{2,5,18,22,24,30,46,64},{2,5,10,18,22,30,42,46},{5,19,22,24,30,46,64,89},{2,5,9,19,22,30,46,64},{2,5,9,19,22,30,42,46},{2,5,22,30,42,62,83,103},{5,19,22,30,42,62,95,103},{2,5,9,19,22,30,42,103},{5,8,17,22,25,57,62,98},{2,5,8,22,25,45,57,98},{2,5,22,25,42,57,62,98},{5,8,13,17,19,22,25,57},{5,17,19,22,25,42,57,62},{2,5,8,13,22,25,45,57},{2,5,13,19,22,25,42,57},{5,8,10,13,22,57,60,76},{2,5,8,13,22,45,57,76},{2,5,10,13,22,42,57,76},{2,5,7,30,42,62,83,103},{5,7,19,30,42,62,95,103},{2,5,7,9,19,30,42,103},{5,7,15,40,49,62,73,113},{2,5,7,42,49,62,73,113},{2,5,7,15,49,69,73,113},{5,7,19,40,42,49,62,73},{5,15,17,19,40,49,62,73},{5,8,15,17,25,57,86,98},{5,15,17,25,57,62,73,98},{2,5,8,25,45,57,86,98},{2,5,15,25,57,86,98,121},{2,5,25,42,57,62,73,98},{2,5,15,25,57,73,98,121},{2,5,15,25,62,73,98,113},{5,17,19,25,42,57,62,73},{5,15,17,19,25,38,57,73},{2,5,19,25,38,42,57,73},{2,5,15,25,38,57,73,121},{2,5,10,38,42,57,73,108},{5,10,15,38,57,73,93,108},{2,5,15,38,57,73,108,121},{8,12,22,24,37,44,59,78},{12,22,24,30,44,59,62,78},{8,12,17,22,44,59,62,78},{7,12,24,30,44,59,62,78},{7,12,15,40,44,59,62,78},{12,15,17,40,44,59,62,78},{22,24,37,44,47,54,59,78},{8,17,22,37,44,47,59,78},{22,24,30,44,47,54,59,78},{22,30,44,47,59,62,78,95},{17,22,44,47,59,62,78,95},{7,24,30,44,47,54,59,78},{7,30,44,47,59,62,78,95},{7,40,44,47,59,62,78,95},{15,17,40,47,49,59,62,78},{17,40,44,47,59,62,78,95},{2,12,22,24,37,54,59,78},{2,8,12,22,25,37,59,78},{2,12,22,24,30,54,59,78},{2,12,22,30,59,62,78,103},{8,12,17,22,25,59,62,78},{2,12,22,25,59,62,78,103},{2,7,12,24,30,54,59,78},{2,7,12,30,59,62,78,103},{7,12,15,40,49,59,62,78},{2,7,12,49,59,62,78,103},{12,15,17,25,49,59,62,78},{2,12,15,25,49,62,78,105},{2,12,25,49,59,62,78,103},{2,22,37,47,54,59,78,118},{8,17,22,25,37,47,59,78},{2,22,25,37,47,59,78,118},{2,22,30,47,54,59,78,118},{22,30,47,59,62,78,95,103},{2,22,30,47,59,78,103,118},{17,22,25,47,59,62,78,103},{2,22,25,47,62,78,103,126},{2,22,25,47,59,78,103,118},{2,7,30,47,54,59,78,118},{7,30,47,59,62,78,95,103},{2,7,30,47,59,78,103,118},{7,40,47,49,59,62,78,103},{2,7,47,49,62,78,103,126},{2,7,47,49,59,78,103,118},{15,17,25,47,49,62,78,105},{17,25,47,49,59,62,78,103},{2,25,47,49,62,78,105,126},{2,25,47,49,62,78,103,126},{2,25,47,49,59,78,103,118},{22,24,30,44,47,54,59,100},{19,22,24,30,44,59,64,100},{19,22,30,44,47,59,100,123},{19,22,30,44,47,59,95,123},{17,19,22,47,59,62,95,103},{17,19,22,44,47,59,95,123},{7,19,30,44,47,59,95,123},{7,19,40,47,59,62,95,103},{17,19,40,47,49,59,62,103},{17,19,40,47,59,62,95,103},{2,22,24,30,54,59,64,100},{2,22,30,47,54,59,88,100},{2,9,19,22,30,59,64,100},{19,22,30,47,59,88,100,123},{2,9,19,22,30,59,88,100},{19,22,30,47,59,88,95,103},{2,22,30,47,59,88,103,118},{2,9,19,22,30,59,88,103},{17,19,22,25,42,47,62,103},{17,19,22,25,47,59,88,103},{2,22,25,42,47,62,103,126},{2,19,22,25,42,47,88,103},{2,22,25,47,59,88,103,118},{2,9,19,22,25,59,88,103},{7,19,30,47,59,88,95,103},{2,7,30,47,59,88,103,118},{2,7,9,19,30,59,88,103},{7,19,40,42,47,49,62,103},{2,7,42,47,49,62,103,126},{15,17,25,47,49,62,73,105},{17,19,25,42,47,49,62,73},{17,19,25,42,47,49,62,103},{2,15,25,49,62,73,105,113},{2,25,42,47,49,62,73,105},{2,25,42,47,49,62,103,126},{22,30,42,47,62,95,103,126},{2,22,30,42,62,83,103,126},{2,22,30,42,47,66,103,126},{19,22,30,42,47,88,95,103},{17,19,22,42,47,62,95,103},{2,22,30,42,47,66,88,103},{2,9,19,22,30,42,88,103},{8,17,22,25,57,62,90,98},{17,22,25,42,47,57,62,90},{2,8,22,25,45,57,90,98},{2,22,25,42,57,62,90,98},{2,8,12,22,25,62,90,98},{2,22,25,42,47,62,90,126},{7,30,42,47,62,95,103,126},{2,7,30,42,62,83,103,126},{2,7,30,42,47,66,103,126},{7,19,40,42,47,62,95,103},{7,19,30,42,47,88,95,103},{2,7,30,42,47,66,88,103},{2,7,9,19,30,42,88,103},{7,15,40,49,62,73,105,113},{7,40,42,47,49,62,73,105},{15,17,40,47,49,62,73,105},{2,7,42,49,62,73,105,113},{2,7,15,49,69,73,105,113},{2,7,12,15,49,62,105,113},{2,7,42,47,49,62,105,126},{17,19,40,42,47,49,62,73},{8,15,17,25,57,86,90,98},{15,17,25,57,62,73,90,98},{8,12,15,17,25,62,90,98},{17,25,42,47,57,62,73,90},{15,17,23,25,47,57,73,90},{15,17,25,47,62,73,90,105},{2,8,25,45,57,86,90,98},{2,15,25,57,86,90,98,121},{2,8,12,15,25,86,90,98},{2,25,42,57,62,73,90,98},{2,15,25,57,73,90,98,121},{2,15,25,62,73,90,98,113},{2,12,15,25,62,90,98,113},{2,23,25,42,47,57,73,90},{2,25,42,47,62,73,90,105},{2,15,23,25,57,73,90,121},{2,15,25,62,73,90,105,113},{17,19,23,25,42,47,57,73},{15,17,19,23,25,38,57,73},{2,19,23,25,38,42,57,73},{2,15,23,25,38,57,73,121},{2,10,23,38,42,57,73,108},{2,10,13,19,23,38,42,57},{10,15,23,38,57,73,93,108},{2,15,23,38,57,73,108,121},{7,14,18,24,26,32,46,58},{7,14,18,23,26,43,46,58},{7,14,18,24,26,30,32,46},{7,10,14,18,26,30,42,46},{7,10,14,18,23,26,42,46},{7,14,18,24,32,46,58,61},{7,14,18,23,43,46,58,61},{7,14,18,24,32,46,61,64},{2,7,9,14,18,46,61,64},{2,7,9,14,18,23,46,61},{7,14,18,24,30,32,46,64},{2,7,9,14,18,30,46,64},{2,7,9,14,18,30,42,46},{2,7,9,14,18,23,42,46},{7,14,24,32,46,58,61,77},{7,14,23,43,46,58,61,77},{7,14,24,32,46,61,77,89},{7,14,19,34,46,61,77,89},{7,14,19,23,34,46,61,77},{7,14,24,32,46,61,64,89},{7,14,19,34,46,61,64,89},{7,9,14,19,34,46,61,64},{7,9,14,19,23,34,46,61},{7,14,24,30,32,46,64,89},{7,14,19,30,34,46,64,89},{7,9,14,19,30,34,46,64},{7,9,14,19,30,34,42,46},{7,9,14,19,23,34,42,46},{7,14,24,30,54,64,85,100},{7,24,30,44,47,54,85,100},{7,14,30,47,54,71,85,100},{2,7,9,14,30,54,64,100},{7,14,30,47,54,71,88,100},{2,7,9,14,30,54,88,100},{7,19,24,30,44,64,85,100},{7,14,19,30,64,85,100,115},{7,19,30,44,47,71,85,100},{7,14,19,30,71,85,100,115},{7,9,14,19,30,64,100,115},{7,9,14,19,30,71,88,100},{7,19,30,47,71,88,100,123},{7,14,30,42,47,66,71,88},{2,7,9,14,30,42,66,88},{7,9,14,19,30,42,71,88},{7,19,30,42,47,71,88,95},{7,14,23,42,47,66,71,88},{2,7,9,14,23,42,66,88},{7,9,14,19,23,42,71,88},{7,19,23,40,42,47,71,88},{7,15,23,38,69,73,93,108},{7,10,23,38,42,73,93,108},{2,7,23,38,42,69,73,108},{2,15,23,38,69,73,108,121},{2,7,10,18,23,38,42,108},{7,15,23,38,40,49,69,73},{2,7,23,38,42,49,69,73},{2,15,23,25,38,49,69,73},{7,19,23,38,40,42,49,73},{15,17,19,23,38,40,49,73},{2,7,9,19,23,38,42,49},{2,19,23,25,38,42,49,73},{15,17,19,23,25,38,49,73},{7,15,23,40,49,69,73,105},{7,23,40,42,47,49,73,105},{15,17,23,40,47,49,73,105},{2,7,23,42,49,69,73,105},{2,15,23,25,49,69,73,105},{2,7,23,42,47,49,66,105},{2,23,25,42,47,49,73,105},{15,17,23,25,47,49,73,105},{17,19,23,40,42,47,49,73},{17,19,23,25,42,47,49,73},{6,8,13,31,63,84,96,104},{6,23,31,43,63,84,96,104},{6,8,33,43,63,84,96,104},{6,8,10,13,31,60,96,104},{6,10,13,23,31,84,96,104},{6,8,10,13,33,84,96,104},{6,10,18,23,43,84,96,104},{6,10,18,33,43,84,96,104},{6,8,13,29,31,63,84,96},{6,23,29,31,43,63,84,96},{6,8,29,33,43,63,84,96},{2,6,8,13,29,31,45,96},{2,6,13,23,29,31,84,96},{2,6,8,13,29,33,84,96},{2,6,18,23,29,43,84,96},{2,6,18,29,33,43,84,96},{2,6,10,13,18,23,84,96},{2,6,10,13,18,33,84,96},{6,8,13,29,31,53,63,84},{6,23,29,31,43,53,63,84},{6,8,29,43,53,63,84,114},{6,8,13,17,19,29,31,53},{6,13,19,23,29,31,53,84},{6,19,23,29,43,46,53,84},{2,6,13,19,23,29,46,84},{2,6,18,23,29,43,46,84},{2,6,10,13,18,23,46,84},{6,10,18,23,26,43,46,84},{6,8,13,31,45,57,60,76},{6,10,13,23,31,57,60,76},{2,6,13,23,31,45,57,76},{2,6,10,13,23,42,57,76},{6,8,13,17,25,31,45,57},{2,6,13,23,25,31,45,57},{6,13,17,19,23,25,31,57},{2,6,13,19,23,25,42,57},{6,8,17,25,31,45,57,90},{6,17,23,25,31,47,57,90},{2,6,23,25,31,45,57,90},{2,6,23,25,42,47,57,90},{6,17,19,23,25,42,47,57},{8,31,45,55,57,86,101,116},{15,23,31,55,57,86,101,116},{8,31,45,55,57,76,101,116},{10,23,31,55,57,76,101,116},{10,15,23,38,55,57,101,116},{2,23,31,45,55,57,86,116},{2,15,23,38,55,57,86,116},{2,23,31,45,55,57,76,116},{2,10,23,38,55,57,76,116},{8,17,25,31,45,55,57,86},{15,17,23,25,31,55,57,86},{2,23,25,31,45,55,57,86},{2,15,23,25,38,55,57,86},{8,13,17,25,31,45,55,57},{13,17,19,23,25,31,55,57},{15,17,19,23,25,38,55,57},{2,13,23,25,31,45,55,57},{2,13,19,23,25,38,55,57},{8,13,31,45,55,57,60,76},{10,13,23,31,55,57,60,76},{2,13,23,31,45,55,57,76},{2,10,13,23,38,55,57,76},{8,17,25,31,45,57,86,90},{15,17,23,25,31,57,86,90},{2,23,25,31,45,57,86,90},{2,15,23,25,57,86,90,121},{8,12,20,24,28,33,48,72},{18,20,24,28,33,48,72,81},{8,20,28,33,48,72,81,124},{18,20,33,43,48,72,81,96},{8,20,33,43,48,81,96,104},{8,20,33,48,72,81,96,124},{7,12,15,20,24,28,48,72},{8,12,15,20,28,48,72,86},{7,18,20,24,28,48,72,81},{7,15,20,28,48,72,81,93},{8,15,20,28,48,72,86,101},{8,20,28,48,72,81,101,124},{15,20,28,48,72,81,93,101},{7,18,20,23,43,48,72,81},{7,15,20,23,48,72,81,93},{8,20,31,48,72,81,96,124},{20,23,31,43,48,72,81,96},{8,15,20,31,48,72,86,101},{8,20,31,48,72,81,101,124},{15,20,23,31,48,72,81,101},{10,18,20,28,33,72,81,124},{8,10,20,28,33,72,76,124},{8,10,20,28,33,60,81,124},{10,18,20,33,43,81,96,104},{10,18,20,23,43,72,81,96},{10,18,20,33,72,81,96,124},{8,10,20,33,60,81,96,104},{8,10,20,33,60,81,96,124},{7,10,18,20,28,72,81,93},{7,10,15,20,28,72,93,108},{8,15,20,28,72,86,101,116},{8,10,20,28,72,76,101,116},{10,15,20,28,72,93,101,116},{8,10,20,28,72,76,101,124},{10,20,28,72,81,93,101,124},{10,15,20,23,72,81,93,101},{7,10,18,20,23,72,81,93},{8,10,20,31,60,81,96,124},{10,20,23,31,72,81,96,124},{8,10,20,31,72,76,101,124},{10,20,23,31,72,81,101,124},{4,8,16,20,24,33,48,74},{4,18,20,24,33,43,48,74},{4,8,20,33,43,48,63,74},{4,8,12,16,20,24,33,48},{4,12,18,20,24,33,48,72},{4,8,12,20,33,45,48,72},{4,18,20,33,43,48,72,96},{4,8,20,33,43,48,63,96},{4,8,20,33,45,48,72,96},{4,8,12,16,20,24,44,48},{4,7,12,15,20,24,44,48},{4,8,12,15,17,20,44,48},{4,7,12,18,20,24,48,72},{4,7,12,15,20,48,69,72},{4,8,12,15,17,20,48,86},{4,8,12,20,45,48,72,86},{4,12,15,20,48,69,72,86},{4,7,18,20,24,43,48,58},{4,7,18,20,23,43,48,72},{4,7,15,20,23,48,69,72},{4,8,20,31,43,48,63,96},{4,8,20,31,45,48,72,96},{4,20,23,31,43,48,72,96},{4,8,15,17,20,31,48,86},{4,8,20,31,45,48,72,86},{4,15,20,23,31,48,72,86},{4,8,12,16,20,24,33,37},{4,12,18,20,24,33,35,37},{4,8,12,20,33,35,37,45},{4,12,18,20,33,35,45,72},{4,6,18,20,33,35,43,96},{4,18,20,23,35,43,72,96},{4,18,20,33,35,45,72,96},{4,6,8,20,33,43,63,96},{4,6,8,20,33,35,45,96},{4,7,12,18,20,24,35,54},{4,7,12,18,20,35,69,72},{4,7,12,15,20,35,69,105},{4,8,12,15,17,20,86,90},{8,12,15,20,35,86,90,98},{4,8,12,20,35,45,86,90},{4,12,15,20,35,69,86,90},{4,12,20,35,45,69,72,86},{4,15,20,23,35,69,72,86},{4,7,18,20,23,35,69,72},{4,20,23,31,35,45,72,96},{4,20,23,31,35,45,72,86},{8,12,20,22,24,28,33,52},{10,18,20,22,24,28,33,52},{8,10,20,22,28,33,52,76},{12,18,20,24,28,33,52,72},{8,12,20,28,33,45,52,72},{10,18,20,28,33,52,72,76},{8,20,28,33,45,52,72,76},{12,18,20,22,24,33,35,52},{8,12,20,22,33,35,45,52},{10,18,20,22,33,35,52,76},{8,20,22,33,35,45,52,76},{12,18,20,33,35,45,52,72},{18,20,33,35,45,52,72,76},{10,18,20,35,52,72,76,108},{6,10,18,20,33,43,96,104},{6,10,18,20,33,35,76,96},{10,18,20,23,35,72,76,96},{10,18,20,33,72,76,96,124},{18,20,33,35,45,72,76,96},{6,8,20,33,43,63,96,104},{6,8,10,20,33,60,96,104},{6,8,10,20,33,60,76,96},{6,8,20,33,35,45,76,96},{8,10,20,33,60,76,96,124},{8,20,33,45,72,76,96,124},{7,12,18,20,24,28,52,72},{7,12,15,20,28,52,69,72},{8,12,15,20,28,52,86,98},{8,12,20,28,45,52,72,86},{12,15,20,28,52,69,72,86},{7,10,18,20,24,28,30,52},{7,10,18,20,28,52,72,108},{7,10,15,20,28,52,73,108},{7,15,20,28,52,69,72,108},{8,15,20,28,52,57,86,116},{8,10,20,28,52,57,76,116},{10,15,20,28,52,57,108,116},{8,20,28,45,52,72,86,116},{15,20,28,52,72,86,108,116},{8,20,28,45,52,72,76,116},{10,20,28,52,72,76,108,116},{10,15,20,28,72,93,108,116},{7,12,18,20,24,30,35,52},{7,12,18,20,35,52,69,72},{7,12,15,20,35,52,69,113},{8,12,20,35,45,52,86,98},{12,15,20,35,52,69,86,98},{12,20,35,45,52,69,72,86},{15,20,35,52,69,72,86,108},{7,10,18,20,30,35,42,52},{7,10,18,20,35,42,52,108},{7,18,20,35,52,69,72,108},{7,15,20,35,52,69,73,108},{7,10,20,35,42,52,73,108},{8,20,35,45,52,57,86,116},{15,20,35,52,57,86,108,116},{8,20,35,45,52,57,76,116},{10,20,35,52,57,76,108,116},{20,35,45,52,72,86,108,116},{15,20,23,35,72,86,108,116},{20,35,45,52,72,76,108,116},{10,20,23,35,72,76,108,116},{10,15,20,23,72,93,108,116},{7,10,18,20,23,72,93,108},{7,10,18,20,23,35,42,108},{7,18,20,23,35,69,72,108},{10,18,20,23,35,72,76,108},{7,15,20,23,69,72,93,108},{15,20,23,35,69,72,86,108},{8,10,20,31,60,76,96,124},{8,20,31,45,72,76,96,124},{10,20,23,31,72,76,96,124},{20,23,31,35,45,72,76,96},{8,20,31,45,72,86,101,116},{15,20,23,31,72,86,101,116},{8,20,31,45,72,76,101,116},{10,20,23,31,72,76,101,116},{10,15,20,23,72,93,101,116},{20,23,31,35,45,72,86,116},{20,23,31,35,45,72,76,116},{4,11,16,20,24,48,58,74},{4,8,11,16,20,48,63,74},{4,18,20,24,43,48,58,74},{4,11,20,43,48,58,63,74},{4,6,8,11,20,43,63,74},{4,11,16,20,24,32,44,48},{4,8,11,16,17,20,44,48},{4,7,11,20,24,32,44,48},{4,7,11,15,20,40,44,48},{4,11,15,17,20,40,44,48},{4,7,11,20,24,32,48,58},{4,7,11,20,23,43,48,58},{4,7,11,15,20,23,40,48},{4,8,11,17,20,31,48,63},{4,11,20,23,31,43,48,63},{4,11,15,17,20,23,31,48},{4,11,16,20,24,39,58,74},{4,6,8,11,16,20,39,74},{4,18,20,24,39,43,58,74},{4,6,11,20,39,43,58,74},{4,11,16,20,24,39,56,68},{4,6,8,11,16,20,39,68},{4,11,14,20,24,39,56,68},{4,11,14,20,24,47,68,85},{4,6,11,14,20,39,47,68},{4,6,8,11,17,20,47,68},{4,11,14,20,24,39,56,58},{4,6,11,14,20,39,43,58},{4,6,11,14,20,23,43,47},{4,8,16,20,24,37,44,68},{4,20,24,37,44,47,68,85},{4,8,17,20,37,44,47,68},{4,11,16,20,24,32,44,68},{4,8,11,16,17,20,44,68},{4,11,20,24,32,44,68,85},{4,11,20,44,47,68,71,85},{4,11,17,20,44,47,68,71},{4,7,20,24,44,47,54,85},{4,7,11,20,24,32,44,85},{4,7,11,20,44,47,71,85},{4,7,11,20,40,44,47,71},{4,11,17,20,40,44,47,71},{4,11,15,17,20,23,40,47},{4,7,11,14,20,24,32,58},{4,7,11,14,20,23,43,58},{4,7,11,14,20,24,32,85},{4,7,11,14,20,47,71,85},{4,7,11,14,20,23,47,71},{4,7,11,20,23,40,47,71},{4,6,8,11,17,20,31,63},{4,6,11,20,23,31,43,63},{4,6,11,17,20,23,31,47},{4,16,18,20,24,33,39,74},{4,6,8,16,20,33,39,74},{4,6,18,20,33,39,43,74},{4,6,8,20,33,43,63,74},{4,16,18,20,24,33,37,39},{4,6,8,16,20,33,37,39},{4,6,18,20,33,35,37,39},{4,6,8,20,33,35,37,45},{4,8,16,24,37,39,41,68},{4,16,20,24,37,39,56,68},{4,6,8,16,20,37,39,68},{4,14,20,24,37,39,56,68},{4,14,20,24,37,47,68,85},{4,6,14,20,37,39,47,68},{4,6,8,17,20,37,47,68},{4,14,18,20,24,37,39,56},{4,14,18,20,24,35,37,54},{4,6,14,18,20,35,37,39},{4,14,20,24,37,47,54,85},{4,14,20,35,37,47,54,66},{4,6,14,20,35,37,47,66},{4,6,8,17,20,37,47,90},{4,6,8,20,35,37,45,90},{4,6,20,35,37,47,66,90},{4,14,18,20,24,39,56,58},{4,6,14,18,20,39,43,58},{4,6,14,18,20,23,35,43},{4,6,14,20,23,35,47,66},{8,12,20,22,24,37,44,78},{4,8,12,16,20,24,37,44},{4,12,20,24,37,44,54,78},{4,8,12,17,20,37,44,78},{4,7,12,20,24,44,54,78},{4,7,12,15,20,40,44,78},{4,12,15,17,20,40,44,78},{20,22,24,37,44,47,54,78},{8,17,20,22,37,44,47,78},{4,20,24,37,44,47,54,85},{4,20,37,44,47,54,78,110},{4,17,20,37,44,47,78,110},{7,20,24,30,44,47,54,78},{4,7,20,44,47,54,78,110},{4,7,20,40,44,47,78,110},{4,15,17,20,40,47,78,105},{4,17,20,40,44,47,78,110},{12,20,22,24,35,37,54,78},{8,12,20,22,35,37,78,90},{4,12,18,20,24,35,37,54},{4,12,20,35,37,54,66,78},{4,8,12,17,20,37,78,90},{4,8,12,20,35,37,45,90},{4,12,20,35,37,66,78,90},{7,12,20,24,30,35,54,78},{4,7,12,20,35,54,66,78},{4,7,12,15,20,40,78,105},{4,7,12,20,35,66,78,105},{4,12,15,17,20,78,90,105},{4,12,20,35,66,78,90,105},{4,12,15,20,35,69,90,105},{20,22,35,37,47,54,66,78},{8,17,20,22,37,47,78,90},{20,22,35,37,47,66,78,90},{4,20,37,47,54,66,78,110},{4,17,20,37,47,66,78,90},{7,20,30,35,47,54,66,78},{4,7,20,47,54,66,78,110},{4,7,20,40,47,66,78,105},{7,20,35,47,66,78,105,126},{4,17,20,47,66,78,90,105},{4,15,17,20,23,47,90,105},{20,35,47,66,78,90,105,126},{4,20,23,35,47,66,90,105},{4,15,20,23,35,69,90,105},{4,7,14,18,20,24,32,58},{4,7,14,18,20,23,43,58},{4,7,14,18,20,24,32,54},{4,7,14,18,20,35,54,66},{4,7,14,18,20,23,35,66},{4,7,14,20,24,32,54,85},{4,7,14,20,47,54,71,85},{4,7,14,20,47,54,66,71},{4,7,14,20,23,47,66,71},{4,7,15,20,23,40,69,105},{4,7,20,23,40,47,66,105},{4,15,17,20,23,40,47,105},{4,7,20,23,35,66,69,105},{7,20,23,35,42,47,66,105},{4,6,8,20,31,45,63,96},{4,6,20,23,31,43,63,96},{4,6,20,23,31,35,45,96},{4,6,18,20,23,35,43,96},{4,6,8,17,20,31,45,90},{4,6,17,20,23,31,47,90},{4,6,20,23,31,35,45,90},{4,6,20,23,35,47,66,90},{4,8,17,20,31,45,86,90},{4,15,17,20,23,31,86,90},{4,20,23,31,35,45,86,90},{4,15,20,23,35,69,86,90},{8,16,20,24,33,48,50,74},{18,20,24,33,43,48,50,74},{8,20,33,43,48,50,63,74},{16,18,20,24,33,39,50,74},{6,8,16,20,33,39,50,74},{6,18,20,33,39,43,50,74},{6,8,20,33,43,50,63,74},{8,16,20,22,24,28,33,50},{16,18,20,22,24,33,39,50},{6,8,16,20,22,33,39,50},{10,18,20,22,24,28,33,50},{8,10,20,22,28,33,50,60},{6,10,18,20,22,33,39,50},{6,8,10,20,22,33,50,60},{6,10,18,20,33,43,50,104},{6,8,20,33,43,50,63,104},{6,8,10,20,33,50,60,104},{8,12,16,20,22,24,33,37},{16,18,20,22,24,33,37,39},{6,8,16,20,22,33,37,39},{12,18,20,22,24,33,35,37},{8,12,20,22,33,35,37,45},{6,18,20,22,33,35,37,39},{6,8,20,22,33,35,37,45},{6,10,18,20,22,33,35,76},{6,8,10,20,22,33,60,76},{6,8,20,22,33,35,45,76},{8,16,20,22,24,37,44,68},{16,20,22,24,37,39,56,68},{6,8,16,20,22,37,39,68},{20,22,24,37,44,47,68,85},{8,17,20,22,37,44,47,68},{14,20,22,24,37,39,56,68},{14,20,22,24,37,47,68,85},{6,14,20,22,37,39,47,68},{6,8,17,20,22,37,47,68},{14,18,20,22,24,37,39,56},{14,18,20,22,24,35,37,54},{6,14,18,20,22,35,37,39},{14,20,22,24,37,47,54,85},{14,20,22,35,37,47,54,66},{6,14,20,22,35,37,47,66},{6,8,17,20,22,37,47,90},{6,8,20,22,35,37,45,90},{6,20,22,35,37,47,66,90},{14,18,20,22,24,26,39,56},{10,14,18,20,22,24,26,30},{6,10,14,18,20,22,26,39},{14,18,20,22,24,30,35,54},{10,14,18,20,22,30,35,42},{6,10,14,18,20,22,35,42},{14,20,22,24,30,47,54,85},{14,20,22,30,35,47,54,66},{14,20,22,30,35,42,47,66},{6,14,20,22,35,42,47,66},{6,8,10,20,22,57,60,76},{6,8,20,22,35,45,57,76},{6,10,20,22,35,42,57,76},{6,8,17,20,22,47,57,90},{6,8,20,22,35,45,57,90},{6,20,22,35,42,47,57,90},{14,18,20,24,26,39,56,58},{18,20,24,26,39,43,58,74},{6,14,18,20,26,39,43,58},{6,10,14,18,20,23,26,43},{6,10,14,18,20,23,35,42},{6,14,20,23,35,42,47,66},{12,20,22,24,28,30,52,62},{8,12,20,22,28,52,62,98},{7,12,20,24,28,30,52,62},{7,12,15,20,28,52,62,113},{8,12,15,17,20,28,62,98},{12,15,20,28,52,62,98,113},{10,18,20,22,24,28,30,52},{10,20,22,28,30,42,52,62},{8,20,22,28,52,57,62,98},{8,10,20,22,28,52,57,76},{10,20,22,28,42,52,57,62},{7,10,20,28,30,42,52,62},{7,15,20,28,52,62,73,113},{7,10,20,28,42,52,62,73},{8,15,20,28,52,57,86,98},{15,20,28,52,57,62,73,98},{10,20,28,42,52,57,62,73},{10,15,20,28,52,57,73,108},{12,18,20,22,24,30,35,52},{12,20,22,30,35,52,62,83},{8,12,20,22,35,62,90,98},{8,12,20,22,35,45,52,98},{12,20,22,35,52,62,83,98},{7,12,20,30,35,52,62,83},{7,12,15,20,35,62,105,113},{7,12,20,35,52,62,83,113},{8,12,15,17,20,62,90,98},{12,15,20,35,62,90,98,113},{15,20,35,52,62,73,98,113},{12,20,35,52,62,83,98,113},{12,15,20,35,52,69,98,113},{10,18,20,22,30,35,42,52},{20,22,30,35,42,52,62,83},{8,20,22,35,45,52,57,98},{20,22,35,42,52,57,62,98},{8,20,22,35,45,52,57,76},{10,20,22,35,42,52,57,76},{7,20,30,35,42,52,62,83},{7,20,35,42,52,62,73,113},{7,15,20,35,52,69,73,113},{8,20,35,45,52,57,86,98},{15,20,35,52,57,86,98,121},{20,35,42,52,57,62,73,98},{15,20,35,52,57,73,98,121},{10,20,35,42,52,57,73,108},{15,20,35,52,57,73,108,121},{12,20,22,24,30,44,62,78},{8,12,17,20,22,44,62,78},{7,12,20,24,30,44,62,78},{7,12,15,20,40,44,62,78},{12,15,17,20,40,44,62,78},{20,22,24,30,44,47,54,78},{20,22,30,44,47,62,78,95},{17,20,22,44,47,62,78,95},{7,20,30,44,47,62,78,95},{7,20,40,44,47,62,78,95},{15,17,20,40,47,62,78,105},{17,20,40,44,47,62,78,95},{12,20,22,24,30,35,54,78},{12,20,22,30,35,62,78,126},{8,12,17,20,22,62,78,90},{12,20,22,35,62,78,90,126},{7,12,20,30,35,62,78,126},{7,12,15,20,40,62,78,105},{7,12,20,35,62,78,105,126},{12,15,17,20,62,78,90,105},{12,15,20,35,62,90,105,113},{12,20,35,62,78,90,105,126},{20,22,30,35,47,54,66,78},{20,22,30,47,62,78,95,126},{20,22,30,35,47,66,78,126},{17,20,22,47,62,78,90,126},{20,22,35,42,47,62,90,126},{20,22,35,47,66,78,90,126},{7,20,30,47,62,78,95,126},{7,20,30,35,47,66,78,126},{7,20,40,47,62,78,105,126},{7,20,35,42,47,62,105,126},{15,17,20,47,62,73,90,105},{17,20,47,62,78,90,105,126},{15,20,35,62,73,90,105,113},{20,35,42,47,62,73,90,105},{20,35,42,47,62,90,105,126},{20,22,30,42,47,62,95,126},{20,22,30,35,42,62,83,126},{20,22,30,35,42,47,66,126},{8,17,20,22,57,62,90,98},{17,20,22,42,47,57,62,90},{8,20,22,35,45,57,90,98},{20,22,35,42,57,62,90,98},{7,20,30,42,47,62,95,126},{7,20,30,35,42,62,83,126},{7,20,30,35,42,47,66,126},{7,15,20,40,62,73,105,113},{7,20,40,42,47,62,73,105},{15,17,20,40,47,62,73,105},{7,20,35,42,62,73,105,113},{7,15,20,35,69,73,105,113},{8,15,17,20,57,86,90,98},{15,17,20,57,62,73,90,98},{17,20,42,47,57,62,73,90},{15,17,20,23,47,57,73,90},{8,20,35,45,57,86,90,98},{15,20,35,57,86,90,98,121},{20,35,42,57,62,73,90,98},{15,20,35,57,73,90,98,121},{15,20,35,62,73,90,98,113},{20,23,35,42,47,57,73,90},{15,20,23,35,57,73,90,121},{10,20,23,35,42,57,73,108},{10,15,20,23,57,73,93,108},{15,20,23,35,57,73,108,121},{7,18,20,24,26,43,48,58},{7,14,18,20,24,26,32,58},{7,14,18,20,23,26,43,58},{7,14,18,20,24,26,30,32},{7,10,18,20,24,26,28,30},{7,10,14,18,20,26,30,42},{7,10,14,18,20,23,26,42},{7,14,18,20,24,30,32,54},{7,12,18,20,24,30,35,54},{7,14,18,20,30,35,54,66},{7,14,18,20,30,35,42,66},{7,14,18,20,23,35,42,66},{7,14,20,24,30,32,54,85},{7,20,24,30,44,47,54,85},{7,14,20,30,47,54,71,85},{7,14,20,30,47,54,66,71},{7,14,20,30,42,47,66,71},{7,14,20,23,42,47,66,71},{7,15,20,23,69,73,93,108},{7,10,20,23,42,73,93,108},{7,10,15,20,28,73,93,108},{7,20,23,35,42,69,73,108},{15,20,23,35,69,73,108,121},{7,15,20,23,40,69,73,105},{7,20,23,40,42,47,73,105},{15,17,20,23,40,47,73,105},{7,20,23,35,42,69,73,105},{15,20,23,35,69,73,90,105},{20,23,35,42,47,73,90,105},{15,17,20,23,47,73,90,105},{8,20,31,43,48,63,96,104},{6,8,20,31,60,63,96,104},{6,20,23,31,43,63,96,104},{6,10,20,23,31,60,96,104},{6,10,18,20,23,43,96,104},{6,8,20,31,45,60,76,96},{6,10,20,23,31,60,76,96},{6,20,23,31,35,45,76,96},{6,10,18,20,23,35,76,96},{6,8,20,31,45,57,60,76},{6,10,20,23,31,57,60,76},{6,20,23,31,35,45,57,76},{6,10,20,23,35,42,57,76},{6,8,17,20,31,45,57,90},{6,17,20,23,31,47,57,90},{6,20,23,31,35,45,57,90},{6,20,23,35,42,47,57,90},{8,20,31,45,57,86,101,116},{15,20,23,31,57,86,101,116},{8,15,20,28,57,86,101,116},{8,20,31,45,57,76,101,116},{10,20,23,31,57,76,101,116},{8,10,20,28,57,76,101,116},{10,15,20,23,57,93,101,116},{10,15,20,28,57,93,101,116},{20,23,31,35,45,57,86,116},{15,20,23,35,57,86,108,116},{20,23,31,35,45,57,76,116},{10,20,23,35,57,76,108,116},{10,15,20,23,57,93,108,116},{8,17,20,31,45,57,86,90},{15,17,20,23,31,57,86,90},{20,23,31,35,45,57,86,90},{15,20,23,35,57,86,90,121},{4,8,16,21,24,33,48,74},{4,18,21,24,33,43,48,74},{4,8,21,33,43,48,63,74},{4,8,12,16,21,24,33,48},{4,12,18,21,24,33,48,72},{4,8,12,21,33,45,48,72},{4,18,21,33,43,48,72,96},{4,8,21,33,43,48,63,96},{4,8,21,33,45,48,72,96},{4,8,12,16,21,24,44,48},{4,7,12,15,21,24,44,48},{4,8,12,15,17,21,44,48},{4,7,12,18,21,24,48,72},{4,7,12,15,21,48,69,72},{4,8,12,15,17,21,48,86},{4,8,12,21,45,48,72,86},{4,12,15,21,48,69,72,86},{4,7,18,21,24,43,48,58},{4,7,18,21,23,43,48,72},{4,7,15,21,23,48,69,72},{4,8,21,31,43,48,63,96},{4,8,21,31,45,48,72,96},{4,21,23,31,43,48,72,96},{4,8,15,17,21,31,48,86},{4,8,21,31,45,48,72,86},{4,15,21,23,31,48,72,86},{4,8,12,16,21,24,33,41},{2,4,12,18,21,24,33,41},{2,4,8,12,21,33,41,45},{2,4,12,18,21,33,45,72},{2,4,18,21,29,33,43,96},{2,4,18,21,23,43,72,96},{2,4,18,21,33,45,72,96},{4,8,21,29,33,43,63,96},{2,4,8,21,29,33,45,96},{2,4,7,12,18,21,24,64},{2,4,7,12,18,21,69,72},{2,4,7,12,15,21,49,69},{4,8,12,15,17,21,25,86},{2,4,8,12,21,25,45,86},{2,4,12,15,21,25,69,86},{2,4,12,21,45,69,72,86},{2,4,15,21,23,69,72,86},{2,4,7,18,21,23,69,72},{2,4,21,23,31,45,72,96},{2,4,21,23,31,45,72,86},{4,8,12,16,24,33,37,41},{2,4,12,18,24,33,37,41},{2,4,8,12,33,37,41,45},{2,4,12,18,33,35,37,45},{2,4,12,18,35,45,69,72},{2,4,6,18,29,33,43,96},{2,4,6,18,33,35,45,96},{2,4,18,23,35,45,72,96},{4,6,8,29,33,43,63,96},{2,4,6,8,29,33,45,96},{2,4,7,12,18,24,54,64},{2,4,7,12,18,35,54,66},{2,4,7,12,18,35,66,69},{2,4,7,12,15,49,69,105},{2,7,12,15,35,69,105,113},{2,4,7,12,35,66,69,105},{4,8,12,15,17,25,86,90},{2,4,8,12,25,45,86,90},{2,4,12,15,25,69,86,90},{2,8,12,35,45,86,90,98},{2,12,15,35,69,86,90,98},{2,4,12,35,45,69,86,90},{2,4,23,35,45,69,72,86},{2,4,7,18,23,35,66,69},{2,4,18,23,35,45,69,72},{5,8,12,24,28,33,48,72},{5,12,18,24,28,33,52,72},{5,8,12,28,33,45,52,72},{5,10,18,28,33,52,72,76},{5,8,28,33,45,52,72,76},{5,8,10,28,33,72,76,124},{2,5,12,18,33,45,52,72},{2,5,18,33,45,52,72,76},{2,5,10,18,52,72,76,108},{2,12,18,22,33,35,45,52},{2,18,22,33,35,45,52,76},{2,10,18,22,35,42,52,76},{2,12,18,35,45,52,69,72},{2,18,35,45,52,72,76,108},{2,10,18,35,42,52,76,108},{2,6,10,13,18,33,76,96},{2,6,18,33,35,45,76,96},{2,10,18,23,72,76,96,111},{2,18,23,35,45,72,76,96},{10,18,33,72,76,96,111,124},{2,10,13,18,33,76,96,111},{2,18,33,45,72,76,96,111},{6,8,10,13,33,60,76,96},{2,6,8,13,33,45,76,96},{8,10,33,60,76,96,111,124},{8,33,45,72,76,96,111,124},{8,10,13,33,60,76,96,111},{2,8,13,33,45,76,96,111},{5,7,12,15,24,28,48,72},{5,8,12,15,28,48,72,86},{5,7,12,18,24,28,52,72},{5,7,12,15,28,52,69,72},{5,8,12,28,45,52,72,86},{5,12,15,28,52,69,72,86},{5,7,10,18,28,52,72,108},{5,7,15,28,52,69,72,108},{5,7,10,15,28,72,93,108},{5,8,28,45,52,72,86,116},{5,8,15,28,72,86,101,116},{5,15,28,52,72,86,108,116},{5,8,28,45,52,72,76,116},{5,8,10,28,72,76,101,116},{5,10,28,52,72,76,108,116},{5,10,15,28,72,93,101,116},{5,10,15,28,72,93,108,116},{2,5,7,12,18,52,69,72},{2,5,12,45,52,69,72,86},{2,5,15,52,69,72,86,108},{2,5,7,10,18,42,52,108},{2,5,7,18,52,69,72,108},{2,5,45,52,72,86,108,116},{2,5,15,38,72,86,108,116},{2,5,45,52,72,76,108,116},{2,5,10,38,72,76,108,116},{5,10,15,38,72,93,108,116},{2,7,12,18,30,35,52,83},{2,7,12,18,35,52,69,83},{2,7,12,35,52,69,83,113},{2,12,35,45,52,69,86,98},{2,15,35,52,69,86,98,121},{2,35,45,52,69,72,86,108},{2,15,35,52,69,86,108,121},{2,7,18,30,35,42,52,83},{2,7,18,35,42,52,69,108},{2,18,35,45,52,69,72,108},{2,7,35,42,52,69,73,108},{2,15,35,52,69,73,108,121},{2,35,45,52,57,86,108,116},{2,15,35,52,57,86,108,121},{2,35,45,52,57,76,108,116},{2,10,35,42,52,57,76,108},{2,23,35,45,72,86,108,116},{2,15,23,38,72,86,108,116},{2,23,35,45,72,76,108,116},{2,10,23,38,72,76,108,116},{10,15,23,38,72,93,108,116},{7,10,18,23,38,72,93,108},{2,7,18,23,38,69,72,108},{2,10,18,23,38,72,76,108},{2,7,18,23,35,42,69,108},{2,10,18,23,35,42,76,108},{2,18,23,35,45,69,72,108},{2,18,23,35,45,72,76,108},{7,15,23,38,69,72,93,108},{2,15,23,38,69,72,86,108},{2,15,23,35,69,86,108,121},{2,23,35,45,69,72,86,108},{8,10,31,60,76,96,111,124},{8,31,45,72,76,96,111,124},{10,23,31,72,76,96,111,124},{8,10,13,31,60,76,96,111},{2,8,13,31,45,76,96,111},{2,10,13,23,31,76,96,111},{2,23,31,45,72,76,96,111},{8,31,45,55,72,86,101,116},{8,15,31,48,55,72,86,101},{15,23,31,55,72,86,101,116},{8,31,45,55,72,76,101,116},{8,10,31,55,72,76,101,124},{10,23,31,55,72,76,101,116},{10,15,23,38,55,72,101,116},{2,23,31,45,55,72,86,116},{2,15,23,38,55,72,86,116},{2,23,31,45,55,72,76,116},{2,10,23,38,55,72,76,116},{4,16,18,24,33,39,74,94},{4,6,8,16,33,39,74,94},{4,18,24,39,43,58,74,94},{4,6,18,33,39,43,74,94},{4,6,8,29,33,43,74,94},{4,16,18,24,33,39,41,94},{4,6,8,16,33,39,41,94},{2,4,6,18,33,39,41,94},{2,4,6,8,29,33,41,94},{2,4,6,18,29,33,43,94},{4,16,18,24,33,37,39,41},{4,6,8,16,33,37,39,41},{2,4,18,24,37,39,41,80},{2,4,6,18,33,37,39,41},{2,4,6,8,33,37,41,45},{2,4,6,18,33,35,37,45},{4,8,24,37,41,44,68,92},{4,24,37,39,41,68,80,92},{4,6,8,37,39,41,68,92},{4,24,37,44,47,68,85,92},{4,8,17,37,44,47,68,92},{4,14,24,37,39,68,80,92},{4,14,24,37,47,68,85,92},{4,6,14,37,39,47,68,92},{4,6,8,17,37,47,68,92},{2,4,24,37,41,64,80,92},{2,4,6,37,39,41,80,92},{2,4,6,8,25,37,41,92},{2,4,14,24,37,64,80,92},{2,4,6,14,37,39,80,92},{4,14,24,37,47,85,92,100},{2,4,14,24,37,64,92,100},{2,4,14,37,47,88,92,100},{2,4,6,14,37,47,88,92},{4,6,8,17,25,37,47,92},{2,4,6,25,37,47,88,92},{4,14,18,24,37,39,56,80},{2,4,14,18,24,37,64,80},{2,4,6,14,18,37,39,80},{2,4,14,18,24,37,54,64},{2,4,14,18,35,37,54,66},{2,4,6,14,18,35,37,66},{4,14,24,37,47,54,85,100},{2,4,14,24,37,54,64,100},{2,4,14,37,47,54,88,100},{2,4,14,37,47,54,66,88},{2,4,6,14,37,47,66,88},{4,6,8,17,25,37,47,90},{2,4,6,8,25,37,45,90},{2,4,6,25,37,47,66,90},{2,4,6,35,37,45,66,90},{4,14,18,24,39,56,58,61},{4,6,14,18,39,43,58,61},{4,14,18,24,39,56,61,80},{2,4,14,18,24,61,64,80},{2,4,18,24,39,41,61,80},{2,4,6,14,18,39,61,80},{2,4,6,14,18,23,43,61},{2,4,6,14,18,23,35,66},{2,4,6,14,23,47,66,88},{4,8,12,24,37,41,44,59},{4,12,24,37,44,54,59,78},{4,8,12,17,37,44,59,78},{4,7,12,24,44,54,59,78},{4,7,12,15,40,44,59,78},{4,12,15,17,40,44,59,78},{4,24,37,44,47,54,59,100},{4,37,44,47,54,59,78,110},{4,17,37,44,47,59,78,110},{4,7,44,47,54,59,78,110},{4,7,40,44,47,59,78,110},{4,15,17,40,47,49,59,78},{4,17,40,44,47,59,78,110},{2,4,12,24,37,41,59,64},{2,4,8,12,25,37,41,59},{2,4,12,24,37,54,59,64},{2,4,12,37,54,59,78,118},{4,8,12,17,25,37,59,78},{2,4,12,25,37,59,78,118},{2,4,7,12,24,54,59,64},{2,4,7,12,54,59,78,118},{4,7,12,15,40,49,59,78},{2,4,7,12,49,59,78,118},{4,12,15,17,25,49,59,78},{2,4,12,15,25,49,78,105},{2,4,12,25,49,59,78,118},{2,4,24,37,54,59,64,100},{2,4,37,47,54,59,88,100},{4,37,47,54,59,78,110,118},{2,4,37,47,54,59,88,118},{4,17,25,37,47,59,78,118},{2,4,25,37,47,66,78,118},{2,4,25,37,47,59,88,118},{4,7,47,54,59,78,110,118},{2,4,7,47,54,59,88,118},{4,7,40,47,49,59,78,118},{2,4,7,47,49,66,78,118},{4,15,17,25,47,49,78,105},{4,17,25,47,49,59,78,118},{2,4,25,47,49,66,78,105},{2,4,25,47,49,66,78,118},{2,12,18,22,24,35,37,54},{2,12,22,35,37,54,66,78},{2,8,12,22,25,37,78,90},{2,8,12,22,35,37,45,90},{2,12,22,35,37,66,78,90},{2,4,12,18,24,37,54,64},{2,4,12,18,35,37,54,66},{2,4,12,37,54,66,78,118},{4,8,12,17,25,37,78,90},{2,4,8,12,25,37,45,90},{2,4,12,25,37,66,78,90},{2,4,12,35,37,45,66,90},{2,7,12,30,35,54,66,78},{2,4,7,12,54,66,78,118},{4,7,12,15,40,49,78,105},{2,4,7,12,49,66,78,105},{2,7,12,35,66,78,105,126},{4,12,15,17,25,78,90,105},{2,4,12,25,66,78,90,105},{2,4,12,15,25,69,90,105},{2,12,35,66,78,90,105,126},{2,4,12,35,66,69,90,105},{2,12,15,35,69,90,105,113},{2,22,37,47,54,66,78,118},{8,17,22,25,37,47,78,90},{2,22,25,37,47,66,78,90},{4,37,47,54,66,78,110,118},{2,4,37,47,54,66,88,118},{4,17,25,37,47,66,78,90},{2,7,30,47,54,66,78,118},{4,7,47,54,66,78,110,118},{2,4,7,47,54,66,88,118},{4,7,40,47,49,66,78,105},{4,15,17,40,47,49,78,105},{2,7,47,49,66,78,105,126},{2,7,35,42,47,66,105,126},{4,17,25,47,66,78,90,105},{4,15,17,23,25,47,90,105},{2,25,47,66,78,90,105,126},{2,4,23,25,47,66,90,105},{2,4,15,23,25,69,90,105},{2,35,42,47,66,90,105,126},{2,4,23,35,66,69,90,105},{2,23,35,42,47,66,90,105},{4,7,14,18,24,32,58,61},{4,7,14,18,23,43,58,61},{4,7,14,18,24,32,61,64},{2,4,7,9,14,18,61,64},{2,4,7,9,14,18,23,61},{4,7,14,18,24,32,54,64},{2,4,7,9,14,18,54,64},{2,4,7,9,14,18,54,66},{2,4,7,9,14,18,23,66},{4,7,14,24,54,64,85,100},{4,7,24,44,47,54,85,100},{4,7,14,47,54,71,85,100},{2,4,7,9,14,54,64,100},{4,7,14,47,54,71,88,100},{2,4,7,9,14,54,88,100},{4,7,14,47,54,66,71,88},{2,4,7,9,14,54,66,88},{4,7,14,23,47,66,71,88},{2,4,7,9,14,23,66,88},{4,7,15,23,40,49,69,105},{4,7,23,40,47,49,66,105},{4,15,17,23,40,47,49,105},{2,4,7,23,49,66,69,105},{2,4,15,23,25,49,69,105},{2,4,23,25,47,49,66,105},{4,15,17,23,25,47,49,105},{2,7,23,35,42,66,69,105},{4,6,8,29,31,45,63,96},{4,6,23,29,31,43,63,96},{2,4,6,23,29,31,45,96},{2,4,6,18,23,29,43,96},{2,4,6,18,23,35,45,96},{4,6,8,17,25,31,45,90},{4,6,17,23,25,31,47,90},{2,4,6,23,25,31,45,90},{2,4,6,23,25,47,66,90},{2,4,6,23,35,45,66,90},{2,6,23,35,42,47,66,90},{4,8,17,25,31,45,86,90},{4,15,17,23,25,31,86,90},{2,4,23,25,31,45,86,90},{2,4,15,23,25,69,86,90},{2,4,23,35,45,69,86,90},{2,15,23,35,69,86,90,121},{8,12,16,22,24,33,37,41},{16,18,22,24,33,37,39,41},{6,8,16,22,33,37,39,41},{2,12,18,22,24,33,37,41},{2,8,12,22,33,37,41,45},{2,6,18,22,33,37,39,41},{2,6,8,22,33,37,41,45},{2,12,18,22,33,35,37,45},{2,6,18,22,33,35,37,45},{2,6,10,13,18,22,33,76},{2,6,10,18,22,35,42,76},{2,6,18,22,33,35,45,76},{6,8,10,13,22,33,60,76},{2,6,8,13,22,33,45,76},{14,18,22,24,37,39,56,80},{2,14,18,22,24,37,64,80},{2,6,14,18,22,37,39,80},{2,14,18,22,24,37,54,64},{2,14,18,22,35,37,54,66},{2,6,14,18,22,35,37,66},{14,22,24,37,47,54,85,100},{2,14,22,24,37,54,64,100},{2,14,22,37,47,54,88,100},{2,14,22,37,47,54,66,88},{2,6,14,22,37,47,66,88},{6,8,17,22,25,37,47,90},{2,6,8,22,25,37,45,90},{2,6,22,25,37,47,66,90},{2,6,22,35,37,45,66,90},{2,6,22,35,42,47,66,90},{2,14,18,22,24,30,54,64},{2,12,18,22,24,30,35,54},{2,14,18,22,30,35,54,66},{2,14,18,22,30,35,42,66},{2,6,14,18,22,35,42,66},{2,14,22,30,47,54,66,88},{2,6,22,35,42,45,57,76},{2,6,22,35,42,45,57,90},{2,6,14,18,23,35,42,66},{2,6,10,18,23,35,42,76},{2,12,18,22,30,35,52,83},{2,12,22,30,35,62,83,126},{2,8,12,22,35,45,90,98},{2,12,22,35,62,83,90,98},{2,12,22,35,45,52,83,98},{2,22,35,42,52,62,83,98},{2,7,12,30,35,62,83,126},{2,7,12,35,62,83,105,113},{2,7,35,42,52,62,83,113},{2,12,35,62,83,90,98,113},{2,12,15,35,69,90,98,113},{2,35,42,52,62,73,98,113},{2,15,35,52,69,73,98,113},{2,35,42,52,62,83,98,113},{2,12,35,52,69,83,98,113},{2,18,22,30,35,42,52,83},{2,22,35,42,45,52,57,98},{2,22,35,42,45,52,57,76},{2,7,35,42,52,69,73,113},{2,35,45,52,57,86,98,121},{2,35,42,52,57,73,98,121},{2,15,35,52,69,73,98,121},{2,35,42,52,57,73,108,121},{2,12,22,30,35,54,66,78},{2,12,22,30,62,78,103,126},{2,12,22,30,35,66,78,126},{8,12,17,22,25,62,78,90},{2,12,22,25,62,78,90,126},{2,12,22,35,62,83,90,126},{2,12,22,35,66,78,90,126},{2,7,12,30,62,78,103,126},{2,7,12,30,35,66,78,126},{7,12,15,40,49,62,78,105},{2,7,12,49,62,78,105,126},{2,7,12,35,62,83,105,126},{12,15,17,25,62,78,90,105},{2,12,15,25,62,90,105,113},{2,12,25,62,78,90,105,126},{2,12,35,62,83,90,105,113},{2,12,35,62,83,90,105,126},{2,22,30,47,54,66,78,118},{22,30,47,62,78,95,103,126},{2,22,30,47,66,78,103,126},{17,22,25,47,62,78,90,126},{2,22,25,47,66,78,90,126},{2,22,35,42,62,83,90,126},{2,22,35,42,47,66,90,126},{7,30,47,62,78,95,103,126},{2,7,30,47,66,78,103,126},{7,40,47,49,62,78,105,126},{15,17,40,47,49,62,78,105},{2,7,35,42,62,83,105,126},{17,25,47,62,78,90,105,126},{2,25,42,47,62,90,105,126},{2,35,42,62,73,90,105,113},{2,15,35,69,73,90,105,113},{2,35,42,62,83,90,105,126},{2,22,30,35,42,66,83,126},{2,22,35,42,45,57,90,98},{2,22,35,42,62,83,90,98},{2,7,30,35,42,66,83,126},{2,7,35,42,69,73,105,113},{2,7,35,42,62,83,105,113},{2,35,45,57,86,90,98,121},{2,15,35,69,86,90,98,121},{2,35,42,57,73,90,98,121},{2,35,42,62,73,90,98,113},{2,15,35,69,73,90,98,121},{2,15,35,69,73,90,98,113},{2,23,35,42,57,73,90,121},{2,15,23,35,69,73,90,121},{2,23,35,42,57,73,108,121},{2,10,23,35,42,57,76,108},{2,15,23,35,57,86,108,121},{7,14,18,24,30,32,54,64},{2,7,12,18,24,30,54,64},{2,7,9,14,18,30,54,64},{2,7,12,18,30,35,54,66},{2,7,9,14,18,30,54,66},{2,7,9,14,18,30,42,66},{2,7,18,30,35,42,66,83},{2,7,9,14,18,23,42,66},{2,7,18,23,35,42,66,69},{7,14,30,47,54,66,71,88},{2,7,9,14,30,54,66,88},{2,7,30,47,54,66,88,118},{2,23,35,42,69,73,108,121},{2,23,35,42,69,73,90,105},{2,15,23,25,69,73,90,105},{2,23,25,42,47,73,90,105},{15,17,23,25,47,73,90,105},{6,8,13,31,45,60,76,96},{6,10,13,23,31,60,76,96},{2,6,13,23,31,45,76,96},{2,6,10,13,18,23,76,96},{2,6,18,23,35,45,76,96},{2,6,23,35,42,45,57,76},{2,6,23,35,42,45,57,90},{2,23,35,45,57,86,108,116},{2,15,23,38,57,86,108,116},{2,23,35,45,57,76,108,116},{2,10,23,38,57,76,108,116},{10,15,23,38,57,93,108,116},{2,23,35,45,57,86,90,121},{5,8,24,28,33,48,50,81},{8,16,20,24,28,33,48,50},{18,20,24,28,33,48,50,81},{8,20,28,33,48,50,60,81},{18,20,33,43,48,50,81,104},{8,20,33,43,48,50,63,104},{8,20,33,48,50,60,81,104},{3,8,16,24,48,50,74,106},{3,24,26,43,48,50,74,106},{3,8,43,48,50,63,74,106},{3,16,20,24,26,48,50,74},{3,8,16,20,48,50,63,74},{18,20,24,26,43,48,50,74},{3,20,26,43,48,50,63,74},{3,5,8,16,24,28,48,50},{3,5,24,26,28,48,50,81},{3,5,8,28,48,50,60,81},{3,16,20,24,26,28,48,50},{3,8,16,20,28,48,50,60},{18,20,24,26,28,48,50,81},{3,20,26,28,48,50,60,81},{18,20,26,43,48,50,81,104},{3,20,26,43,48,50,63,104},{3,20,23,26,43,48,81,104},{3,20,26,48,50,60,81,104},{3,8,43,48,50,63,104,127},{3,8,20,48,50,60,63,104},{3,8,48,50,60,81,104,119},{3,5,7,24,26,28,48,81},{3,5,7,15,28,48,81,93},{3,5,8,15,17,28,48,101},{3,5,8,28,48,60,81,101},{3,5,15,28,48,81,93,101},{8,12,16,20,24,28,44,48},{7,12,15,20,24,28,44,48},{8,12,15,17,20,28,44,48},{3,16,20,24,28,32,44,48},{3,8,16,17,20,28,44,48},{3,7,20,24,28,32,44,48},{3,7,15,20,28,40,44,48},{3,15,17,20,28,40,44,48},{7,18,20,24,26,28,48,81},{3,7,20,24,26,28,32,48},{3,7,20,26,28,48,81,93},{3,7,15,20,28,40,48,93},{8,15,17,20,28,48,86,101},{3,8,17,20,28,48,60,101},{3,15,17,20,28,48,93,101},{8,20,28,48,60,81,101,124},{3,20,28,48,60,81,93,101},{3,15,20,23,48,81,93,101},{7,18,20,23,26,43,48,81},{3,7,24,26,43,48,58,91},{3,7,20,24,26,32,48,58},{3,7,20,23,26,43,48,58},{3,7,20,23,26,48,81,93},{3,7,15,23,38,48,81,93},{3,7,15,20,23,40,48,93},{8,20,31,48,60,81,96,104},{20,23,31,43,48,81,96,104},{3,8,31,43,48,63,104,127},{3,8,20,31,48,60,63,104},{3,20,23,31,43,48,63,104},{3,8,31,48,60,81,104,119},{3,20,23,31,48,60,81,104},{3,8,31,48,55,60,81,101},{3,15,23,31,48,55,81,101},{8,15,17,20,31,48,86,101},{3,8,17,20,31,48,60,101},{3,15,17,20,23,31,48,101},{8,20,31,48,60,81,101,124},{3,20,23,31,48,60,81,101},{5,10,18,24,28,33,50,81},{5,8,10,28,33,50,60,81},{10,18,20,28,33,50,60,81},{10,18,20,33,50,60,81,104},{8,10,33,50,60,81,104,119},{5,10,18,24,26,28,50,81},{3,5,10,26,28,50,60,81},{3,16,20,22,24,26,28,50},{3,8,16,20,22,28,50,60},{10,18,20,22,24,26,28,50},{3,10,20,22,26,28,50,60},{10,18,20,26,28,50,60,81},{3,10,20,26,28,60,81,93},{6,10,18,20,26,43,50,104},{10,18,20,23,26,43,81,104},{10,18,20,26,50,60,81,104},{3,6,20,26,43,50,63,104},{3,6,10,20,26,50,60,104},{3,10,20,23,26,60,81,104},{3,10,26,50,60,81,104,119},{3,6,8,20,50,60,63,104},{3,6,8,10,13,50,60,104},{3,8,10,13,50,60,104,119},{5,7,10,18,24,26,28,81},{3,5,7,10,26,28,81,93},{5,8,10,28,60,81,101,124},{3,5,10,28,60,81,93,101},{3,5,10,15,38,81,93,101},{7,10,18,20,26,28,81,93},{3,7,20,24,26,28,30,32},{3,7,10,20,26,28,30,42},{3,7,10,20,26,28,42,93},{3,7,15,20,28,40,73,93},{3,7,10,20,28,42,73,93},{8,15,17,20,28,57,86,101},{3,8,17,20,28,57,60,101},{3,15,17,20,28,57,93,101},{8,10,20,28,57,60,76,101},{3,10,20,28,57,60,93,101},{8,10,20,28,60,76,101,124},{10,20,28,60,81,93,101,124},{3,10,20,23,60,81,93,101},{3,10,15,23,38,81,93,101},{7,10,18,20,23,26,81,93},{3,7,10,23,26,38,81,93},{3,7,10,20,23,26,42,93},{3,10,20,23,26,60,81,93},{8,10,31,60,81,96,104,119},{10,20,23,31,60,81,96,104},{10,18,20,23,43,81,96,104},{3,8,10,13,31,60,104,119},{3,10,23,31,60,81,104,119},{8,10,31,55,60,81,101,124},{3,10,23,31,55,60,81,101},{3,10,15,23,38,55,81,101},{8,10,20,31,60,76,101,124},{10,20,23,31,60,81,101,124},{3,16,20,24,26,48,58,74},{3,11,16,20,24,32,48,58},{3,11,16,20,48,58,63,74},{3,6,8,11,16,20,63,74},{3,8,11,16,17,20,48,63},{3,24,26,43,48,58,74,91},{18,20,24,26,43,48,58,74},{3,20,26,43,48,58,63,74},{3,6,11,20,43,58,63,74},{3,11,20,23,43,48,58,63},{1,3,11,16,20,32,44,48},{1,3,11,16,17,20,44,48},{1,3,7,11,20,32,44,48},{1,3,7,11,20,40,44,48},{1,3,11,17,20,40,44,48},{3,11,15,17,20,23,40,48},{1,3,7,11,20,32,48,58},{1,3,7,11,20,23,48,58},{1,3,7,11,20,23,40,48},{3,8,17,20,31,48,60,63},{3,11,17,20,23,31,48,63},{3,11,16,20,24,39,56,58},{3,16,20,24,26,39,58,74},{3,6,11,16,20,39,58,74},{3,24,26,39,43,58,74,122},{3,6,20,26,39,43,58,74},{3,11,16,20,24,32,56,68},{3,6,11,16,20,39,56,68},{3,6,8,11,16,17,20,68},{3,11,14,20,24,32,56,68},{3,6,11,14,20,39,56,68},{3,11,14,20,24,32,68,85},{3,11,14,20,47,68,71,85},{3,6,11,14,20,47,68,71},{3,6,11,17,20,47,68,71},{3,11,14,20,24,32,56,58},{3,6,11,14,20,39,56,58},{3,6,11,14,20,23,43,58},{3,6,11,14,20,23,47,71},{3,16,20,22,24,32,44,68},{3,8,16,17,20,22,44,68},{1,3,11,16,20,32,44,68},{1,3,11,16,17,20,44,68},{3,20,22,24,32,44,68,85},{3,20,22,44,47,68,71,85},{3,17,20,22,44,47,68,71},{1,3,11,20,32,44,68,85},{1,3,11,20,44,68,71,85},{1,3,11,17,20,44,68,71},{3,7,20,24,30,32,44,85},{1,3,7,11,20,32,44,85},{3,7,20,30,44,47,71,85},{1,3,7,11,20,44,71,85},{1,3,7,11,20,40,44,71},{3,7,20,40,44,47,71,95},{1,3,11,17,20,40,44,71},{3,17,20,40,44,47,71,95},{3,11,17,20,23,40,47,71},{1,3,7,11,14,20,32,58},{1,3,7,11,14,20,23,58},{1,3,7,11,14,20,32,85},{1,3,7,11,14,20,71,85},{1,3,7,11,14,20,23,71},{1,3,7,11,20,23,40,71},{3,7,20,23,40,42,47,71},{3,6,8,17,20,31,60,63},{3,6,11,17,20,23,31,63},{3,6,8,11,16,17,20,63},{3,6,11,20,23,43,58,63},{3,6,11,17,20,23,47,71},{16,18,20,24,26,39,50,74},{3,6,16,20,26,39,50,74},{3,6,8,16,20,50,63,74},{6,18,20,26,39,43,50,74},{3,6,20,26,43,50,63,74},{3,6,8,43,50,63,74,114},{16,18,20,22,24,26,39,50},{3,16,20,22,24,26,39,56},{3,6,16,20,22,26,39,50},{3,6,8,16,20,22,50,60},{6,10,18,20,22,26,39,50},{3,6,10,20,22,26,50,60},{3,6,8,10,13,22,50,60},{3,16,20,22,24,32,56,68},{3,6,16,20,22,39,56,68},{3,6,8,16,17,20,22,68},{3,14,20,22,24,32,56,68},{3,6,14,20,22,39,56,68},{3,14,20,22,24,32,68,85},{3,14,20,22,47,68,71,85},{3,6,14,20,22,47,68,71},{3,6,17,20,22,47,68,71},{3,14,20,22,24,26,32,56},{3,6,14,20,22,26,39,56},{3,14,20,22,24,26,30,32},{3,10,14,20,22,26,30,42},{3,6,10,14,20,22,26,42},{3,14,20,22,24,30,32,85},{3,14,20,22,30,47,71,85},{3,14,20,22,30,42,47,71},{3,6,14,20,22,42,47,71},{3,6,8,17,20,22,57,60},{3,6,10,20,22,42,57,60},{3,6,17,20,22,42,47,57},{3,14,20,24,26,32,56,58},{3,16,20,24,26,39,56,58},{3,6,14,20,26,39,56,58},{3,6,14,20,23,26,43,58},{3,6,10,14,20,23,26,42},{3,6,14,20,23,42,47,71},{8,12,16,20,22,24,28,44},{12,20,22,24,28,30,44,62},{8,12,17,20,22,28,44,62},{7,12,20,24,28,30,44,62},{7,12,15,20,28,40,44,62},{12,15,17,20,28,40,44,62},{3,16,20,22,24,28,32,44},{3,8,16,17,20,22,28,44},{3,20,22,24,28,30,32,44},{3,20,22,28,30,44,62,95},{3,17,20,22,28,44,62,95},{3,7,20,24,28,30,32,44},{3,7,20,28,30,44,62,95},{3,7,20,28,40,44,62,95},{3,15,17,20,28,40,62,73},{3,17,20,28,40,44,62,95},{10,18,20,22,24,26,28,30},{3,20,22,24,26,28,30,32},{3,10,20,22,26,28,30,42},{3,20,22,28,30,42,62,95},{8,17,20,22,28,57,62,98},{3,8,17,20,22,28,57,60},{3,17,20,22,28,42,57,62},{8,10,20,22,28,57,60,76},{3,10,20,22,28,42,57,60},{3,7,20,28,30,42,62,95},{7,15,20,28,40,62,73,113},{3,7,20,28,40,42,62,73},{8,15,17,20,28,57,86,98},{15,17,20,28,57,62,73,98},{3,17,20,28,42,57,62,73},{3,15,17,20,28,57,73,93},{3,10,20,28,42,57,73,93},{10,15,20,28,57,73,93,108},{20,22,24,30,44,47,54,85},{3,20,22,24,30,32,44,85},{3,20,22,30,44,47,71,85},{3,20,22,30,44,47,71,95},{3,17,20,22,42,47,62,95},{3,17,20,22,44,47,71,95},{3,7,20,30,44,47,71,95},{3,7,20,40,42,47,62,95},{3,17,20,40,42,47,62,73},{3,17,20,40,42,47,62,95},{3,20,22,30,42,47,71,95},{3,7,20,30,42,47,71,95},{3,17,20,23,42,47,57,73},{3,15,17,20,23,57,73,93},{3,10,20,23,42,57,73,93},{1,3,7,14,20,26,32,58},{1,3,7,14,20,23,26,58},{1,3,7,14,20,26,30,32},{1,3,7,14,20,26,30,42},{1,3,7,14,20,23,26,42},{1,3,7,14,20,30,32,85},{1,3,7,14,20,30,71,85},{1,3,7,14,20,30,42,71},{1,3,7,14,20,23,42,71},{7,15,20,23,40,69,73,93},{3,7,20,23,40,42,73,93},{3,15,17,20,23,40,73,93},{3,17,20,23,40,42,47,73},{3,6,8,13,31,60,63,104},{3,6,20,23,31,60,63,104},{3,6,20,23,26,43,63,104},{3,6,10,13,23,31,60,104},{3,6,10,20,23,26,60,104},{6,10,18,20,23,26,43,104},{6,8,17,20,31,45,57,60},{3,6,17,20,23,31,57,60},{3,6,10,20,23,42,57,60},{3,6,17,20,23,42,47,57},{8,17,20,31,45,57,86,101},{15,17,20,23,31,57,86,101},{8,17,20,31,45,57,60,101},{3,17,20,23,31,57,60,101},{3,15,17,20,23,57,93,101},{8,20,31,45,57,60,76,101},{10,20,23,31,57,60,76,101},{3,10,20,23,57,60,93,101},{3,10,15,23,38,57,93,101},{3,5,8,16,24,48,50,106},{3,5,24,26,48,50,67,106},{3,5,8,48,50,67,79,106},{18,24,26,43,48,50,67,106},{3,26,43,48,50,67,106,127},{3,8,43,48,50,63,106,127},{3,8,48,50,67,79,106,127},{5,18,24,33,48,50,67,81},{5,8,33,48,50,67,81,119},{18,33,43,48,50,67,81,104},{8,33,43,48,50,67,104,127},{8,33,48,50,67,81,104,119},{5,18,24,26,48,50,67,81},{3,5,26,48,50,67,81,119},{3,5,8,48,50,67,79,119},{3,5,8,48,50,60,81,119},{18,26,43,48,50,67,81,104},{3,26,43,48,50,67,104,127},{3,23,26,43,48,67,81,104},{3,26,48,50,67,81,104,119},{3,8,48,50,67,79,104,127},{3,8,48,50,67,79,104,119},{3,5,7,24,26,48,67,91},{5,7,18,24,26,48,67,81},{3,5,7,26,38,48,67,81},{3,5,7,15,38,48,81,93},{3,5,8,15,17,48,55,101},{3,5,8,48,55,60,81,101},{3,5,15,38,48,55,81,101},{3,5,8,48,55,67,79,119},{5,8,48,55,67,81,111,119},{3,5,8,48,55,60,81,119},{3,5,38,48,55,67,81,119},{3,15,23,38,48,55,67,81},{3,7,23,26,43,48,67,91},{7,18,23,26,43,48,67,81},{3,7,23,26,38,48,67,81},{3,8,31,48,67,79,104,127},{3,23,31,43,48,67,104,127},{8,31,48,67,81,96,104,119},{23,31,43,48,67,81,96,104},{3,8,31,48,67,79,104,119},{3,23,31,48,67,81,104,119},{3,8,31,48,55,67,79,119},{8,31,48,55,67,81,111,119},{3,8,31,48,55,60,81,119},{3,23,31,48,55,67,81,119},{5,10,18,33,50,67,81,119},{5,8,10,33,50,60,81,119},{10,18,33,50,67,81,104,119},{8,10,13,33,50,67,104,119},{5,10,18,26,50,67,81,119},{3,5,10,13,26,50,67,119},{3,5,10,26,50,60,81,119},{3,5,10,26,38,67,81,119},{3,5,8,10,13,50,60,119},{3,5,8,13,50,67,79,119},{10,18,26,43,50,67,84,104},{10,18,23,26,43,67,81,104},{10,18,26,50,67,81,104,119},{3,26,43,50,67,84,104,127},{3,10,13,26,50,67,84,104},{3,10,23,26,67,81,104,119},{3,10,13,26,50,67,104,119},{3,8,43,50,63,84,104,127},{3,8,13,50,67,84,104,127},{3,8,13,50,67,79,104,119},{5,7,10,18,26,38,67,81},{3,5,7,10,26,38,81,93},{5,8,10,55,60,81,101,124},{3,5,10,38,55,60,81,101},{5,8,10,55,60,81,111,119},{5,10,38,55,67,81,111,119},{3,5,10,38,55,60,81,119},{3,10,23,38,55,67,81,119},{7,10,18,23,26,38,67,81},{3,10,23,26,38,67,81,119},{10,23,31,67,81,96,104,119},{10,18,23,43,67,81,96,104},{3,8,13,31,67,79,104,119},{3,10,13,23,31,67,104,119},{8,10,31,55,60,81,111,119},{10,23,31,55,67,81,111,119},{3,10,23,31,55,60,81,119},{3,16,24,36,48,74,91,106},{3,8,16,36,48,63,74,106},{3,24,26,43,48,74,91,106},{3,36,43,48,63,74,91,106},{3,8,36,43,63,74,106,114},{3,5,16,24,36,48,91,106},{3,5,8,16,36,48,79,106},{3,5,24,26,48,67,91,106},{3,5,36,48,67,79,91,106},{3,5,8,13,36,67,79,106},{18,24,26,43,48,67,91,106},{3,26,43,48,67,91,106,127},{3,36,43,67,84,91,106,127},{3,36,43,48,63,91,106,127},{3,23,36,43,48,67,91,127},{3,36,48,67,79,91,106,127},{3,8,36,43,63,84,106,127},{3,8,13,36,67,84,106,127},{3,8,36,48,63,79,106,127},{3,8,13,36,67,79,106,127},{3,5,16,24,32,36,44,48},{3,5,8,16,17,36,44,48},{3,5,7,24,32,36,44,48},{3,5,7,15,36,40,44,48},{3,5,15,17,36,40,44,48},{3,5,7,24,32,36,48,91},{3,5,7,36,38,48,67,91},{3,5,7,15,36,38,40,48},{3,5,8,17,36,48,55,79},{3,5,15,17,36,38,48,55},{3,5,36,38,48,55,67,79},{3,15,23,36,38,48,55,67},{3,7,24,32,36,48,58,91},{3,7,23,36,43,48,58,91},{3,7,23,36,38,48,67,91},{3,7,15,23,36,38,40,48},{3,8,31,36,48,63,79,127},{3,23,31,36,43,48,63,127},{3,8,13,31,36,67,79,127},{3,23,31,36,48,67,79,127},{3,8,17,31,36,48,55,79},{3,15,17,23,31,36,48,55},{3,23,31,36,48,55,67,79},{3,16,24,36,70,74,91,106},{3,8,16,36,70,74,106,114},{3,24,36,43,70,74,91,122},{3,24,26,43,70,74,91,106},{3,36,43,70,74,91,106,114},{3,8,36,43,53,70,74,114},{3,5,16,24,36,70,91,106},{3,5,8,13,16,36,70,106},{3,5,24,26,67,70,91,106},{3,5,13,36,67,70,91,106},{3,26,43,67,70,84,91,106},{3,36,43,70,84,91,106,114},{3,13,36,67,70,84,91,106},{3,8,36,43,63,84,106,114},{3,8,13,36,70,84,106,114},{3,16,24,36,70,74,109,122},{3,8,16,36,53,70,74,109},{3,36,43,53,70,74,109,122},{3,16,24,36,65,70,87,109},{3,8,16,36,53,65,70,109},{3,24,36,46,65,70,87,109},{3,19,36,46,53,65,70,109},{3,8,13,19,36,53,65,70},{3,24,36,43,46,58,109,122},{3,24,36,46,70,87,109,122},{3,36,43,46,53,70,109,122},{3,5,16,24,36,65,70,87},{3,5,8,13,16,36,65,70},{3,5,24,36,46,65,70,87},{3,5,19,24,36,46,65,89},{3,5,13,19,36,46,65,70},{3,5,8,13,17,19,36,65},{3,5,24,36,46,70,87,91},{3,5,13,36,46,67,70,91},{3,5,13,19,36,38,46,67},{3,24,36,43,46,58,91,122},{3,24,36,46,70,87,91,122},{3,36,43,46,70,91,99,122},{3,36,43,46,70,84,91,99},{3,23,36,43,46,67,84,91},{3,13,36,46,67,70,84,91},{3,36,43,46,53,70,84,99},{3,19,23,36,43,46,53,84},{3,13,19,36,46,53,70,84},{3,13,19,23,36,46,67,84},{3,8,36,43,53,63,84,114},{3,8,13,36,53,70,84,114},{3,36,43,53,70,84,99,114},{3,5,16,24,32,36,44,65},{3,5,8,16,17,36,44,65},{3,5,24,32,36,44,65,89},{3,5,19,34,36,44,65,89},{3,5,17,19,34,36,44,65},{3,5,7,24,32,36,44,89},{3,5,7,19,34,36,44,89},{3,5,7,19,34,36,40,44},{3,5,15,17,19,36,38,40},{3,5,17,19,34,36,40,44},{3,5,7,24,32,36,46,91},{3,5,7,36,38,46,67,91},{3,5,7,24,32,36,46,89},{3,5,7,19,34,36,46,89},{3,5,7,19,34,36,38,46},{3,5,7,19,34,36,38,40},{3,5,8,13,17,36,55,79},{3,5,13,17,19,36,38,55},{3,15,17,19,23,36,38,55},{3,5,13,36,38,55,67,79},{3,13,19,23,36,38,55,67},{3,7,24,32,36,46,58,91},{3,7,23,36,43,46,58,91},{3,7,23,36,38,46,67,91},{3,7,24,32,36,46,58,77},{3,7,23,36,43,46,58,77},{3,7,24,32,36,46,77,89},{3,19,24,36,46,65,77,89},{3,7,19,34,36,46,77,89},{3,7,19,23,34,36,46,77},{3,19,23,36,43,46,53,77},{3,7,19,23,34,36,38,46},{3,13,19,23,36,38,46,67},{3,7,19,23,34,36,38,40},{3,15,17,19,23,36,38,40},{3,8,13,31,36,63,84,127},{3,23,31,36,43,63,84,127},{3,13,23,31,36,67,84,127},{3,23,36,43,67,84,91,127},{3,8,13,31,36,53,63,84},{3,23,31,36,43,53,63,84},{3,13,19,23,31,36,53,84},{3,8,13,17,31,36,55,79},{3,13,17,19,23,31,36,55},{3,13,23,31,36,55,67,79},{3,16,24,26,50,70,74,106},{3,8,16,50,70,74,106,114},{18,24,26,43,50,70,74,106},{3,26,43,50,70,74,106,114},{3,8,43,50,63,74,106,114},{3,5,16,24,26,50,70,106},{3,5,8,13,16,50,70,106},{5,18,24,26,50,67,70,106},{3,5,13,26,50,67,70,106},{3,5,8,13,50,67,79,106},{18,26,43,50,67,70,84,106},{3,26,43,50,70,84,106,114},{3,26,43,50,67,84,106,127},{3,13,26,50,67,70,84,106},{3,8,43,50,63,84,106,114},{3,8,13,50,70,84,106,114},{3,8,43,50,63,84,106,127},{3,8,13,50,67,84,106,127},{3,5,16,22,24,26,50,70},{3,5,8,13,16,22,50,70},{5,10,18,22,24,26,50,70},{3,5,10,13,22,26,50,70},{3,5,8,10,13,22,50,60},{5,10,13,18,26,50,67,70},{6,10,18,26,43,50,70,84},{10,13,18,26,50,67,70,84},{3,6,26,43,50,70,84,114},{3,6,10,13,26,50,70,84},{3,6,8,43,50,63,84,114},{3,6,8,13,50,70,84,114},{3,5,16,22,24,65,70,87},{3,5,8,13,16,22,65,70},{3,5,22,24,46,65,70,87},{3,5,19,22,24,46,65,89},{3,5,13,19,22,46,65,70},{3,5,8,13,17,19,22,65},{3,5,22,24,26,46,70,87},{3,5,10,13,22,26,46,70},{3,5,10,13,19,22,42,46},{3,5,24,26,46,70,87,91},{3,5,13,26,46,67,70,91},{3,5,10,13,26,38,46,67},{3,5,10,13,19,38,42,46},{3,24,26,43,46,58,91,122},{3,24,26,46,70,87,91,122},{3,24,26,43,70,74,91,122},{3,26,43,46,70,91,99,122},{3,26,43,46,70,84,91,99},{3,23,26,43,46,67,84,91},{3,13,26,46,67,70,84,91},{3,6,26,43,46,70,84,99},{3,6,10,13,26,46,70,84},{3,10,13,23,26,46,67,84},{3,6,43,46,53,70,84,99},{3,6,13,19,46,53,70,84},{3,6,8,13,53,70,84,114},{3,6,43,53,70,84,99,114},{3,6,8,43,53,70,74,114},{3,6,8,13,19,53,65,70},{3,5,7,24,26,30,32,46},{3,5,7,10,26,30,42,46},{3,5,7,24,26,32,46,91},{3,5,7,26,38,46,67,91},{3,5,7,10,26,38,42,46},{3,5,7,24,30,32,46,89},{3,5,7,19,30,34,46,89},{3,5,7,19,30,34,42,46},{3,5,7,19,34,38,42,46},{3,5,7,15,38,40,73,93},{3,5,7,10,38,42,73,93},{3,5,7,19,38,40,42,73},{3,5,15,17,19,38,40,73},{5,8,15,17,55,57,86,101},{3,5,8,17,55,57,60,101},{3,5,15,17,38,55,57,101},{5,8,10,55,57,60,76,101},{3,5,10,38,55,57,60,101},{3,5,10,15,38,57,93,101},{3,5,8,13,17,55,57,60},{3,5,13,17,19,38,55,57},{3,5,10,13,38,55,57,60},{3,5,10,13,19,38,42,57},{3,5,8,13,55,60,79,119},{3,5,10,13,38,55,60,119},{3,5,13,38,55,67,79,119},{3,10,13,23,38,55,67,119},{3,5,10,13,26,38,67,119},{3,7,24,26,32,46,58,91},{3,7,23,26,43,46,58,91},{3,7,23,26,38,46,67,91},{3,7,10,23,26,38,42,46},{3,10,13,23,26,38,46,67},{3,7,19,23,34,38,42,46},{3,10,13,19,23,38,42,46},{3,8,13,31,63,84,104,127},{3,23,31,43,63,84,104,127},{3,8,13,31,67,79,104,127},{3,13,23,31,67,84,104,127},{3,23,26,43,67,84,104,127},{3,10,13,23,26,67,84,104},{10,18,23,26,43,67,84,104},{3,8,13,31,55,60,79,119},{3,10,13,23,31,55,60,119},{3,13,23,31,55,67,79,119},{11,16,21,24,36,48,58,74},{8,11,16,21,36,48,63,74},{21,24,36,43,48,58,74,91},{11,21,36,43,48,58,63,74},{8,11,21,36,43,53,63,74},{11,16,21,24,32,36,44,48},{8,11,16,17,21,36,44,48},{7,11,21,24,32,36,44,48},{7,11,15,21,36,40,44,48},{11,15,17,21,36,40,44,48},{7,11,21,24,32,36,48,58},{7,11,21,23,36,43,48,58},{7,11,15,21,23,36,40,48},{8,11,17,21,31,36,48,63},{11,21,23,31,36,43,48,63},{11,15,17,21,23,31,36,48},{3,16,24,36,48,58,74,91},{3,11,16,24,32,36,48,58},{3,11,16,36,48,58,63,74},{3,8,11,16,36,53,63,74},{3,8,11,16,17,36,48,63},{3,24,36,43,58,74,91,122},{3,36,43,48,58,63,74,91},{3,11,36,43,53,58,63,74},{3,11,23,36,43,48,58,63},{3,8,36,43,53,63,74,114},{1,3,11,16,32,36,44,48},{1,3,11,16,17,36,44,48},{1,3,7,11,32,36,44,48},{1,3,7,11,36,40,44,48},{1,3,11,17,36,40,44,48},{3,11,15,17,23,36,40,48},{1,3,7,11,32,36,48,58},{1,3,7,11,23,36,48,58},{1,3,7,11,23,36,40,48},{3,8,17,31,36,48,63,79},{3,11,17,23,31,36,48,63},{11,16,21,24,36,58,74,109},{8,11,16,21,36,53,74,109},{21,24,36,43,58,74,109,122},{11,21,36,43,53,58,74,109},{8,11,21,29,43,53,74,109},{11,16,21,24,36,65,109,117},{8,11,16,21,36,53,65,109},{11,21,24,36,65,77,109,117},{19,21,24,36,46,65,77,109},{11,19,21,24,36,65,77,89},{11,19,21,36,53,65,77,109},{8,11,19,21,29,53,65,109},{8,11,17,19,21,36,53,65},{21,24,36,43,46,58,77,109},{11,21,24,36,58,77,109,117},{11,21,36,43,53,58,77,109},{19,21,36,43,46,53,77,109},{11,19,21,29,43,53,77,109},{11,19,21,23,36,43,53,77},{11,16,21,24,32,36,44,65},{8,11,16,17,21,36,44,65},{11,21,24,32,36,44,65,89},{11,19,21,34,36,44,65,89},{11,17,19,21,34,36,44,65},{7,11,21,24,32,36,44,89},{7,11,19,21,34,36,44,89},{7,11,19,21,34,36,40,44},{11,17,19,21,34,36,40,44},{11,15,17,19,21,23,36,40},{7,11,21,24,32,36,58,77},{7,11,21,23,36,43,58,77},{7,11,21,24,32,36,77,89},{7,11,19,21,34,36,77,89},{7,11,19,21,23,34,36,77},{7,11,19,21,23,34,36,40},{8,11,17,21,31,36,53,63},{11,21,23,31,36,43,53,63},{8,13,17,19,21,31,36,53},{11,17,19,21,23,31,36,53},{3,11,16,24,36,58,109,117},{3,16,24,36,58,74,109,122},{3,11,16,36,53,58,74,109},{3,6,8,11,16,53,74,109},{3,36,43,53,58,74,109,122},{3,6,11,43,53,58,74,109},{6,8,11,29,43,53,74,109},{3,16,24,36,65,87,109,117},{3,11,16,24,32,36,65,117},{3,11,16,36,53,65,109,117},{3,6,8,11,16,53,65,109},{3,8,11,16,17,36,53,65},{3,24,36,46,65,77,109,117},{3,11,24,32,36,65,77,117},{3,11,36,53,65,77,109,117},{3,19,36,46,53,65,77,109},{3,11,24,32,36,65,77,89},{3,11,19,24,65,77,89,112},{3,11,19,34,36,65,77,89},{3,6,11,19,53,65,77,109},{3,11,19,34,36,53,65,77},{6,8,11,19,29,53,65,109},{3,8,13,17,19,36,53,65},{3,11,17,19,34,36,53,65},{3,24,36,46,58,77,109,117},{3,36,43,46,53,58,77,109},{3,11,24,32,36,58,77,117},{3,11,36,53,58,77,109,117},{3,6,11,43,53,58,77,109},{3,11,23,36,43,53,58,77},{3,6,19,43,46,53,77,109},{6,11,19,29,43,53,77,109},{3,11,19,23,34,36,53,77},{1,3,11,16,32,36,44,65},{1,3,11,16,17,36,44,65},{1,3,11,32,36,44,65,89},{1,3,11,34,36,44,65,89},{1,3,11,17,34,36,44,65},{1,3,7,11,32,36,44,89},{1,3,7,11,34,36,44,89},{1,3,7,11,34,36,40,44},{1,3,11,17,34,36,40,44},{3,11,17,19,23,34,36,40},{1,3,7,11,32,36,58,77},{1,3,7,11,23,36,58,77},{1,3,7,11,32,36,77,89},{1,3,7,11,34,36,77,89},{1,3,7,11,23,34,36,77},{1,3,7,11,23,34,36,40},{3,8,13,17,31,36,53,63},{3,11,17,23,31,36,53,63},{3,8,11,16,17,36,53,63},{3,11,23,36,43,53,58,63},{3,13,17,19,23,31,36,53},{3,11,17,19,23,34,36,53},{11,16,24,39,58,74,94,109},{6,8,11,16,39,74,94,109},{6,11,39,43,58,74,94,109},{6,8,11,29,43,74,94,109},{3,11,16,24,39,58,109,117},{3,16,24,39,58,74,109,122},{3,6,11,16,39,58,74,109},{3,6,39,43,58,74,109,122},{11,16,24,39,65,94,109,117},{6,8,11,16,39,65,94,109},{11,24,39,65,77,94,109,117},{11,19,24,39,65,77,94,125},{6,11,19,39,65,77,94,109},{6,8,11,19,29,65,94,109},{11,24,39,58,77,94,109,117},{6,11,39,43,58,77,94,109},{6,11,19,29,43,77,94,109},{3,11,16,24,39,56,65,117},{3,16,24,39,65,87,109,117},{3,6,11,16,39,65,109,117},{3,11,24,39,56,65,77,117},{3,24,39,46,65,77,109,117},{3,6,11,39,65,77,109,117},{3,11,24,39,56,65,77,112},{11,19,24,39,65,77,112,125},{3,6,11,19,39,65,77,112},{3,6,19,39,46,65,77,109},{3,24,39,46,58,77,109,117},{3,6,39,43,46,58,77,109},{3,11,24,39,56,58,77,117},{3,6,11,39,58,77,109,117},{8,16,24,39,41,65,68,82},{11,16,24,39,56,65,68,82},{6,8,11,16,39,65,68,82},{3,11,16,24,32,56,65,68},{3,6,11,16,39,56,65,68},{3,6,8,11,16,17,65,68},{19,24,39,41,65,68,82,112},{6,8,19,39,41,65,68,82},{11,24,39,56,65,68,82,112},{11,19,24,65,68,82,89,112},{11,19,24,39,65,82,112,125},{6,11,19,39,65,68,82,112},{6,8,11,17,19,65,68,82},{3,11,24,32,56,65,68,112},{3,6,11,39,56,65,68,112},{3,11,24,32,65,68,89,112},{3,11,19,34,65,68,89,112},{3,6,11,19,34,65,68,112},{3,6,11,17,19,34,65,68},{11,14,24,39,56,68,112,120},{3,11,14,24,32,56,68,112},{3,6,11,14,39,56,68,112},{14,19,24,39,68,80,112,120},{11,14,19,24,68,89,112,120},{6,11,14,19,39,68,112,120},{3,11,14,24,32,68,89,112},{3,11,14,19,34,68,89,112},{3,6,11,14,19,34,68,112},{3,11,14,24,32,68,85,89},{11,14,19,24,68,85,89,97},{3,11,14,19,34,68,85,89},{3,11,14,19,34,68,71,85},{3,6,11,14,19,34,68,71},{3,6,11,17,19,34,68,71},{11,14,24,39,56,58,61,77},{6,11,14,39,43,58,61,77},{3,11,14,24,32,56,58,77},{3,6,11,14,39,56,58,77},{3,6,11,14,23,43,58,77},{11,14,24,39,56,61,77,112},{11,14,19,24,61,77,89,112},{11,19,24,39,61,77,112,125},{6,11,14,19,39,61,77,112},{6,11,14,19,23,43,61,77},{3,11,14,24,32,56,77,112},{3,6,11,14,39,56,77,112},{3,11,14,24,32,77,89,112},{3,11,14,19,34,77,89,112},{3,6,11,14,19,34,77,112},{3,6,11,14,19,23,34,77},{3,6,11,14,19,23,34,71},{8,16,24,41,44,65,68,82},{11,16,24,32,44,65,68,82},{8,11,16,17,44,65,68,82},{8,16,22,24,41,44,65,68},{3,16,22,24,32,44,65,68},{3,8,16,17,22,44,65,68},{1,3,11,16,32,44,65,68},{1,3,11,16,17,44,65,68},{19,24,41,44,65,68,82,89},{8,17,19,41,44,65,68,82},{11,24,32,44,65,68,82,89},{11,19,34,44,65,68,82,89},{11,17,19,34,44,65,68,82},{19,22,24,41,44,65,68,89},{8,17,19,22,41,44,65,68},{3,22,24,32,44,65,68,89},{3,19,22,34,44,65,68,89},{3,17,19,22,34,44,65,68},{1,3,11,32,44,65,68,89},{1,3,11,34,44,65,68,89},{1,3,11,17,34,44,65,68},{3,22,24,32,44,68,85,89},{19,22,24,44,68,85,89,128},{3,19,22,34,44,68,85,89},{3,19,22,34,44,68,71,85},{3,17,19,22,34,44,68,71},{11,24,32,44,68,85,89,97},{1,3,11,32,44,68,85,89},{19,24,44,68,85,89,97,128},{11,19,34,44,68,85,89,97},{1,3,11,34,44,68,85,89},{1,3,11,34,44,68,71,85},{11,19,34,44,51,68,71,85},{1,3,11,17,34,44,68,71},{11,17,19,34,44,51,68,71},{7,11,24,32,44,85,89,97},{3,7,24,30,32,44,85,89},{1,3,7,11,32,44,85,89},{7,19,24,44,64,85,89,97},{7,11,19,34,44,85,89,97},{7,19,24,30,44,64,85,89},{3,7,19,30,34,44,85,89},{1,3,7,11,34,44,85,89},{3,7,19,30,34,44,71,85},{1,3,7,11,34,44,71,85},{7,11,19,34,44,51,71,85},{1,3,7,11,34,40,44,71},{7,11,19,34,40,44,51,71},{3,7,19,34,40,44,71,95},{7,19,40,44,47,71,95,123},{3,7,19,40,42,47,71,95},{1,3,11,17,34,40,44,71},{11,17,19,34,40,44,51,71},{3,17,19,34,40,44,71,95},{3,11,17,19,23,34,40,71},{17,19,40,44,47,71,95,123},{3,17,19,40,42,47,71,95},{3,17,19,23,40,42,47,71},{7,11,14,24,32,58,61,77},{7,11,14,23,43,58,61,77},{1,3,7,11,14,32,58,77},{1,3,7,11,14,23,58,77},{7,11,14,24,32,61,77,89},{7,11,14,19,34,61,77,89},{7,11,14,19,23,34,61,77},{1,3,7,11,14,32,77,89},{1,3,7,11,14,34,77,89},{1,3,7,11,14,23,34,77},{7,11,14,24,32,85,89,97},{1,3,7,11,14,32,85,89},{7,14,19,24,64,85,89,97},{7,11,14,19,34,85,89,97},{1,3,7,11,14,34,85,89},{1,3,7,11,14,34,71,85},{7,11,14,19,34,51,71,85},{1,3,7,11,14,23,34,71},{7,11,14,19,23,34,51,71},{1,3,7,11,23,34,40,71},{7,11,19,23,34,40,51,71},{3,7,19,23,34,40,42,71},{6,8,11,17,29,31,53,63},{6,11,23,29,31,43,53,63},{6,8,11,29,43,53,63,74},{3,6,8,13,17,31,53,63},{3,6,11,17,23,31,53,63},{3,6,8,11,16,17,53,63},{3,6,11,23,43,53,58,63},{3,6,8,43,53,63,74,114},{3,6,8,11,16,53,63,74},{3,6,11,43,53,58,63,74},{6,11,17,19,23,29,31,53},{6,8,11,17,19,29,53,65},{6,11,19,23,29,43,53,77},{3,6,13,17,19,23,31,53},{3,6,8,13,17,19,53,65},{3,6,11,17,19,23,34,53},{3,6,8,11,16,17,53,65},{3,6,11,17,19,34,53,65},{3,6,11,23,43,53,58,77},{3,6,19,23,43,46,53,77},{3,6,11,19,23,34,53,77},{3,6,11,17,19,23,34,71},{3,6,17,19,23,42,47,71},{3,16,24,26,39,70,74,122},{16,18,24,26,39,50,70,74},{3,6,16,26,39,50,70,74},{3,6,8,16,50,70,74,114},{3,6,26,39,43,70,74,122},{6,18,26,39,43,50,70,74},{3,6,26,43,50,70,74,114},{3,16,22,24,26,39,70,87},{16,18,22,24,26,39,50,70},{3,6,16,22,26,39,50,70},{3,6,8,13,16,22,50,70},{6,10,18,22,26,39,50,70},{3,6,10,13,22,26,50,70},{3,16,24,39,70,87,109,122},{3,6,16,39,70,74,109,122},{3,6,8,16,53,70,74,109},{3,6,43,53,70,74,109,122},{6,8,29,43,53,70,74,109},{3,6,16,39,65,70,87,109},{3,6,8,16,53,65,70,109},{3,24,39,46,65,87,109,117},{3,6,39,46,65,70,87,109},{3,6,19,46,53,65,70,109},{6,8,19,29,53,65,70,109},{3,24,39,46,58,87,109,122},{3,6,39,43,46,58,109,122},{3,6,39,46,70,87,109,122},{3,6,43,46,53,70,109,122},{6,19,29,43,46,53,70,109},{3,16,22,24,39,56,65,87},{3,6,16,22,39,65,70,87},{3,6,8,13,16,22,65,70},{3,22,24,39,46,56,65,87},{3,6,22,39,46,65,70,87},{3,22,24,39,46,56,65,112},{3,19,22,24,46,65,89,112},{3,6,19,22,39,46,65,112},{3,6,13,19,22,46,65,70},{3,6,8,13,17,19,22,65},{3,22,24,26,39,46,56,87},{3,6,22,26,39,46,70,87},{3,6,10,13,22,26,46,70},{3,6,10,13,19,22,42,46},{3,24,26,39,46,58,87,122},{3,6,26,39,43,46,58,122},{3,16,24,26,39,70,87,122},{3,6,26,39,46,70,87,122},{3,6,26,43,46,70,99,122},{16,22,24,39,41,56,65,68},{6,8,16,22,39,41,65,68},{3,16,22,24,32,56,65,68},{3,6,16,22,39,56,65,68},{3,6,8,16,17,22,65,68},{22,24,39,41,56,65,68,112},{19,22,24,41,65,68,89,112},{6,19,22,39,41,65,68,112},{6,8,17,19,22,41,65,68},{3,22,24,32,56,65,68,112},{3,6,22,39,56,65,68,112},{3,22,24,32,65,68,89,112},{3,19,22,34,65,68,89,112},{3,6,19,22,34,65,68,112},{3,6,17,19,22,34,65,68},{14,22,24,39,56,68,80,112},{3,14,22,24,32,56,68,112},{3,6,14,22,39,56,68,112},{14,19,22,24,68,80,89,112},{6,14,19,22,39,68,80,112},{3,14,22,24,32,68,89,112},{3,14,19,22,34,68,89,112},{3,6,14,19,22,34,68,112},{3,14,22,24,32,68,85,89},{14,19,22,24,68,85,89,128},{3,14,19,22,34,68,85,89},{3,14,19,22,34,68,71,85},{3,6,14,19,22,34,68,71},{3,6,17,19,22,34,68,71},{3,6,17,19,22,42,47,71},{3,14,22,24,26,32,46,56},{3,6,14,22,26,39,46,56},{3,14,22,24,26,30,32,46},{3,10,14,22,26,30,42,46},{3,6,10,14,22,26,42,46},{3,14,22,24,32,46,56,112},{3,6,14,22,39,46,56,112},{3,14,22,24,32,46,89,112},{3,14,19,22,34,46,89,112},{3,6,14,19,22,34,46,112},{3,14,22,24,30,32,46,89},{3,14,19,22,30,34,46,89},{3,14,19,22,30,34,42,46},{3,6,14,19,22,34,42,46},{3,14,22,24,30,32,85,89},{14,19,22,24,30,64,85,89},{3,14,19,22,30,34,85,89},{3,14,19,22,30,34,71,85},{3,14,19,22,30,34,42,71},{3,6,14,19,22,34,42,71},{3,6,8,13,17,22,57,60},{3,6,10,13,22,42,57,60},{3,6,13,17,19,22,42,57},{3,14,24,26,32,46,56,58},{3,24,26,39,46,56,58,87},{3,6,14,26,39,46,56,58},{3,6,14,23,26,43,46,58},{3,6,10,14,23,26,42,46},{3,14,24,32,46,56,58,77},{3,24,39,46,56,58,77,117},{3,6,14,39,46,56,58,77},{3,6,14,23,43,46,58,77},{3,14,24,32,46,56,77,112},{3,24,39,46,56,65,77,112},{3,6,14,39,46,56,77,112},{3,14,24,32,46,77,89,112},{3,19,24,46,65,77,89,112},{3,14,19,34,46,77,89,112},{19,24,39,46,65,77,112,125},{3,6,19,39,46,65,77,112},{3,6,14,19,34,46,77,112},{3,6,14,19,23,34,46,77},{3,6,14,19,23,34,42,46},{3,6,10,13,19,23,42,46},{3,6,14,19,23,34,42,71},{5,8,12,16,22,24,28,44},{5,12,22,24,28,30,44,62},{5,8,12,17,22,28,44,62},{5,8,12,16,24,28,44,48},{5,7,12,15,24,28,44,48},{5,8,12,15,17,28,44,48},{5,7,12,24,28,30,44,62},{5,7,12,15,28,40,44,62},{5,12,15,17,28,40,44,62},{3,5,16,22,24,28,32,44},{3,5,8,16,17,22,28,44},{3,5,22,24,28,30,32,44},{3,5,22,28,30,44,62,95},{3,5,17,22,28,44,62,95},{3,5,16,24,28,32,44,48},{3,5,8,16,17,28,44,48},{3,5,7,24,28,32,44,48},{3,5,7,15,28,40,44,48},{3,5,15,17,28,40,44,48},{3,5,7,24,28,30,32,44},{3,5,7,28,30,44,62,95},{3,5,7,28,40,44,62,95},{3,5,15,17,28,40,62,73},{3,5,17,28,40,44,62,95},{5,8,16,22,24,28,33,50},{5,10,18,22,24,28,33,50},{5,8,10,22,28,33,50,60},{3,5,16,22,24,26,28,50},{3,5,8,16,22,28,50,60},{5,10,18,22,24,26,28,50},{3,5,10,22,26,28,50,60},{5,10,18,22,24,26,28,30},{3,5,22,24,26,28,30,32},{3,5,10,22,26,28,30,42},{3,5,22,28,30,42,62,95},{5,8,17,22,28,57,62,98},{3,5,8,17,22,28,57,60},{3,5,17,22,28,42,57,62},{5,8,10,22,28,57,60,76},{3,5,10,22,28,42,57,60},{5,7,10,18,24,26,28,30},{3,5,7,24,26,28,30,32},{3,5,7,10,26,28,30,42},{3,5,7,28,30,42,62,95},{5,7,15,28,40,62,73,113},{3,5,7,28,40,42,62,73},{3,5,7,15,28,40,73,93},{3,5,7,10,28,42,73,93},{5,7,10,15,28,73,93,108},{5,8,15,17,28,57,86,98},{5,15,17,28,57,62,73,98},{5,8,15,17,28,57,86,101},{3,5,8,17,28,57,60,101},{3,5,15,17,28,57,93,101},{3,5,17,28,42,57,62,73},{3,5,15,17,28,57,73,93},{5,8,15,28,57,86,101,116},{5,8,10,28,57,76,101,116},{5,10,15,28,57,93,101,116},{5,8,10,28,57,60,76,101},{3,5,10,28,57,60,93,101},{3,5,10,28,42,57,73,93},{5,10,15,28,57,73,93,108},{5,8,16,22,24,41,44,65},{3,5,16,22,24,32,44,65},{3,5,8,16,17,22,44,65},{5,19,22,24,41,44,65,89},{5,8,17,19,22,41,44,65},{3,5,22,24,32,44,65,89},{3,5,19,22,34,44,65,89},{3,5,17,19,22,34,44,65},{3,5,22,24,30,32,44,89},{5,19,22,24,30,44,64,89},{3,5,19,22,30,34,44,89},{3,5,19,22,30,34,44,95},{3,5,17,19,22,42,62,95},{3,5,17,19,22,34,44,95},{3,5,7,24,30,32,44,89},{5,7,19,24,30,44,64,89},{3,5,7,19,30,34,44,89},{3,5,7,19,30,34,44,95},{3,5,7,19,40,42,62,95},{3,5,7,19,34,40,44,95},{3,5,17,19,40,42,62,73},{3,5,17,19,40,42,62,95},{3,5,17,19,34,40,44,95},{3,5,22,24,26,30,32,46},{3,5,10,22,26,30,42,46},{3,5,22,24,30,32,46,89},{3,5,19,22,30,34,46,89},{3,5,19,22,30,34,42,46},{3,5,19,22,30,34,42,95},{3,5,8,13,17,22,57,60},{3,5,13,17,19,22,42,57},{3,5,10,13,22,42,57,60},{3,5,7,19,30,34,42,95},{3,5,17,19,38,42,57,73},{3,5,15,17,38,57,73,93},{3,5,10,38,42,57,73,93},{22,24,30,44,47,54,85,100},{19,22,24,30,44,64,85,100},{19,22,30,44,47,71,85,100},{3,22,24,30,32,44,85,89},{19,22,24,30,44,64,85,89},{3,19,22,30,34,44,85,89},{3,19,22,30,34,44,71,85},{19,22,30,44,47,71,95,123},{3,19,22,30,34,44,71,95},{3,17,19,22,42,47,71,95},{17,19,22,44,47,71,95,123},{3,17,19,22,34,44,71,95},{7,19,30,44,47,71,95,123},{3,7,19,30,34,44,71,95},{17,19,40,42,47,62,95,103},{19,22,30,42,47,71,88,95},{3,19,22,30,34,42,71,95},{3,7,19,30,34,42,71,95},{3,17,19,23,38,42,57,73},{3,15,17,23,38,57,73,93},{3,10,23,38,42,57,73,93},{3,10,13,19,23,38,42,57},{1,3,7,14,26,32,46,58},{1,3,7,14,23,26,46,58},{1,3,7,14,26,30,32,46},{1,3,7,14,26,30,42,46},{1,3,7,14,23,26,42,46},{1,3,7,14,32,46,58,77},{1,3,7,14,23,46,58,77},{1,3,7,14,32,46,77,89},{1,3,7,14,34,46,77,89},{1,3,7,14,23,34,46,77},{1,3,7,14,30,32,46,89},{1,3,7,14,30,34,46,89},{1,3,7,14,30,34,42,46},{1,3,7,14,23,34,42,46},{7,14,24,30,32,64,85,89},{1,3,7,14,30,32,85,89},{7,14,19,30,34,64,85,89},{1,3,7,14,30,34,85,89},{1,3,7,14,30,34,71,85},{7,14,19,30,34,71,85,115},{1,3,7,14,30,34,42,71},{7,9,14,19,30,34,42,71},{1,3,7,14,23,34,42,71},{7,9,14,19,23,34,42,71},{7,15,23,38,40,69,73,93},{3,7,23,38,40,42,73,93},{3,7,15,23,38,40,48,93},{3,15,17,23,38,40,73,93},{3,7,10,23,26,38,42,93},{3,7,19,23,34,38,40,42},{3,17,19,23,38,40,42,73},{3,6,13,23,31,63,84,104},{3,6,8,13,50,63,84,104},{3,6,23,26,43,63,84,104},{6,8,33,43,50,63,84,104},{3,6,26,43,50,63,84,104},{3,6,10,13,23,26,84,104},{6,8,10,13,33,50,84,104},{3,6,10,13,26,50,84,104},{6,10,18,23,26,43,84,104},{6,10,18,33,43,50,84,104},{6,10,18,26,43,50,84,104},{3,6,13,23,31,53,63,84},{3,6,8,13,53,63,84,114},{3,6,23,43,53,63,84,99},{3,6,43,53,63,84,99,114},{3,6,13,19,23,46,53,84},{3,6,23,43,46,53,84,99},{3,6,10,13,23,26,46,84},{3,6,23,26,43,46,84,99},{6,8,13,17,31,45,57,60},{3,6,8,13,17,31,60,63},{3,6,13,17,23,31,57,60},{3,6,10,13,23,42,57,60},{3,6,13,17,19,23,42,57},{8,17,31,45,55,57,86,101},{8,15,17,31,48,55,86,101},{15,17,23,31,55,57,86,101},{8,17,31,45,55,57,60,101},{3,8,17,31,48,55,60,101},{3,17,23,31,55,57,60,101},{3,15,17,23,31,48,55,101},{3,15,17,23,38,55,57,101},{8,31,45,55,57,60,76,101},{8,10,31,55,60,76,101,124},{10,23,31,55,57,60,76,101},{3,10,23,38,55,57,60,101},{8,13,17,31,45,55,57,60},{3,8,13,17,31,55,60,79},{3,13,17,23,31,55,57,60},{3,13,17,19,23,38,55,57},{3,10,13,23,38,55,57,60},{5,18,24,28,33,48,72,81},{5,8,28,33,48,72,81,124},{5,18,33,48,67,72,81,111},{5,8,33,48,67,81,111,119},{5,8,33,48,72,81,111,124},{18,33,43,48,67,81,96,104},{18,23,43,48,67,72,81,96},{18,33,48,67,72,81,96,111},{8,33,43,48,67,96,104,127},{8,33,48,67,81,96,104,119},{8,33,48,67,81,96,111,119},{8,33,48,72,81,96,111,124},{5,7,18,24,28,48,72,81},{5,7,15,28,48,72,81,93},{5,8,15,28,48,72,86,101},{5,8,28,48,72,81,101,124},{5,15,28,48,72,81,93,101},{5,7,18,38,48,67,72,81},{5,7,15,38,48,72,81,93},{5,8,15,48,55,72,86,101},{5,8,48,55,72,81,101,124},{5,15,38,48,55,72,81,101},{5,8,48,55,72,81,111,124},{5,38,48,55,67,72,81,111},{15,23,38,48,55,67,72,81},{7,18,23,38,48,67,72,81},{7,15,23,38,48,72,81,93},{8,31,48,67,81,96,111,119},{8,31,48,72,81,96,111,124},{23,31,48,67,72,81,96,111},{8,31,48,55,72,81,101,124},{15,23,31,48,55,72,81,101},{8,31,48,55,72,81,111,124},{23,31,48,55,67,72,81,111},{5,10,18,28,33,72,81,124},{5,8,10,28,33,60,81,124},{5,10,18,33,67,81,111,119},{5,10,18,33,72,81,111,124},{5,10,18,38,67,72,81,111},{5,8,10,33,60,81,111,119},{5,8,10,33,60,81,111,124},{10,18,33,67,81,96,104,119},{10,18,23,67,72,81,96,111},{10,18,33,67,81,96,111,119},{10,18,33,72,81,96,111,124},{8,10,13,33,67,96,104,119},{8,10,33,60,81,96,104,119},{8,10,33,60,81,96,111,119},{8,10,33,60,81,96,111,124},{5,7,10,18,28,72,81,93},{5,8,10,28,72,76,101,124},{5,10,28,72,81,93,101,124},{5,10,15,38,72,81,93,101},{5,7,10,18,38,72,81,93},{5,8,10,55,72,76,101,124},{5,10,38,55,72,81,101,124},{10,15,23,38,55,72,81,101},{5,8,10,55,60,81,111,124},{5,10,38,55,72,81,111,124},{10,23,38,55,67,72,81,111},{7,10,18,23,38,72,81,93},{10,18,23,38,67,72,81,111},{10,15,23,38,72,81,93,101},{8,10,31,60,81,96,111,119},{10,23,31,67,81,96,111,119},{8,10,31,60,81,96,111,124},{10,23,31,72,81,96,111,124},{10,23,31,55,72,81,101,124},{8,10,31,55,60,81,111,124},{10,23,31,55,72,81,111,124},{8,16,21,24,33,48,74,106},{18,21,24,33,43,48,74,106},{8,21,33,43,48,63,74,106},{5,8,16,21,24,33,48,106},{5,18,21,24,33,48,67,106},{5,8,21,33,48,67,79,106},{18,21,33,43,48,67,106,127},{8,21,33,43,48,63,106,127},{8,21,33,48,67,79,106,127},{5,8,12,16,21,24,33,48},{5,12,18,21,24,33,48,72},{5,8,12,21,33,45,48,72},{5,18,21,33,48,67,72,111},{5,8,21,33,48,67,79,111},{5,8,21,33,45,48,72,111},{18,21,33,43,48,67,96,127},{18,21,23,43,48,67,72,96},{18,21,33,48,67,72,96,111},{8,21,33,43,48,63,96,127},{8,21,33,48,67,79,96,127},{8,21,33,48,67,79,96,111},{8,21,33,45,48,72,96,111},{5,8,12,16,21,24,44,48},{5,7,12,15,21,24,44,48},{5,8,12,15,17,21,44,48},{5,7,12,18,21,24,48,72},{5,7,12,15,21,48,69,72},{5,8,12,15,17,21,48,86},{5,8,12,21,45,48,72,86},{5,12,15,21,48,69,72,86},{5,7,18,21,24,48,67,91},{5,7,18,21,38,48,67,72},{5,7,15,21,38,48,69,72},{5,8,15,17,21,48,55,86},{5,8,21,45,48,55,72,86},{5,15,21,38,48,55,72,86},{5,8,21,48,55,67,79,111},{5,8,21,45,48,55,72,111},{5,21,38,48,55,67,72,111},{15,21,23,38,48,55,67,72},{7,18,21,24,43,48,58,91},{7,18,21,23,43,48,67,91},{7,18,21,23,38,48,67,72},{7,15,21,23,38,48,69,72},{8,21,31,43,48,63,96,127},{8,21,31,48,67,79,96,127},{21,23,31,43,48,67,96,127},{8,21,31,48,67,79,96,111},{8,21,31,45,48,72,96,111},{21,23,31,48,67,72,96,111},{8,15,17,21,31,48,55,86},{8,21,31,45,48,55,72,86},{15,21,23,31,48,55,72,86},{8,21,31,48,55,67,79,111},{8,21,31,45,48,55,72,111},{21,23,31,48,55,67,72,111},{5,8,12,16,21,24,33,41},{2,5,12,18,21,24,33,41},{2,5,8,12,21,33,41,45},{2,5,12,18,21,33,45,72},{2,5,13,18,21,33,67,111},{2,5,18,21,33,45,72,111},{2,5,18,21,38,67,72,111},{5,8,13,21,33,67,79,111},{2,5,8,13,21,33,45,111},{18,21,33,43,67,84,96,127},{2,18,21,29,33,43,84,96},{2,13,18,21,33,67,84,96},{2,18,21,23,67,72,96,111},{2,13,18,21,33,67,96,111},{2,18,21,33,45,72,96,111},{8,21,33,43,63,84,96,127},{8,13,21,33,67,84,96,127},{8,21,29,33,43,63,84,96},{2,8,13,21,29,33,84,96},{8,13,21,33,67,79,96,111},{2,8,13,21,33,45,96,111},{2,5,7,12,18,21,24,64},{2,5,7,12,18,21,69,72},{2,5,7,12,15,21,49,69},{5,8,12,15,17,21,25,86},{2,5,8,12,21,25,45,86},{2,5,12,15,21,25,69,86},{2,5,12,21,45,69,72,86},{2,5,15,21,38,69,72,86},{2,5,7,18,21,38,69,72},{2,5,21,38,45,55,72,86},{2,15,21,23,38,55,72,86},{2,5,21,38,45,55,72,111},{2,21,23,38,55,67,72,111},{2,7,18,21,23,38,69,72},{2,18,21,23,38,67,72,111},{2,15,21,23,38,69,72,86},{8,13,21,31,67,79,96,111},{2,8,13,21,31,45,96,111},{2,13,21,23,31,67,96,111},{2,21,23,31,45,72,96,111},{2,21,23,31,45,55,72,86},{2,21,23,31,45,55,72,111},{5,10,13,18,33,67,111,119},{2,5,10,13,18,33,76,111},{5,10,18,33,72,76,111,124},{2,5,18,33,45,72,76,111},{2,5,10,18,38,72,76,111},{5,8,10,13,33,60,111,119},{5,8,13,33,67,79,111,119},{5,8,10,13,33,60,76,111},{2,5,8,13,33,45,76,111},{5,8,10,33,60,76,111,124},{5,8,33,45,72,76,111,124},{18,33,43,67,84,96,104,127},{10,13,18,33,67,84,96,104},{2,10,13,18,23,67,96,111},{10,13,18,33,67,96,111,119},{8,33,43,63,84,96,104,127},{8,13,33,67,84,96,104,127},{8,10,13,33,60,96,111,119},{8,13,33,67,79,96,111,119},{2,5,7,10,18,38,42,108},{5,7,10,18,38,72,93,108},{2,5,7,18,38,69,72,108},{2,5,10,18,38,72,76,108},{5,7,15,38,69,72,93,108},{2,5,15,38,69,72,86,108},{5,8,45,55,72,86,101,116},{5,15,38,55,72,86,101,116},{5,8,45,55,72,76,101,116},{5,10,38,55,72,76,101,116},{5,10,15,38,72,93,101,116},{2,5,38,45,55,72,86,116},{2,5,38,45,55,72,76,116},{5,8,10,55,60,76,111,124},{5,8,45,55,72,76,111,124},{5,10,38,55,72,76,111,124},{2,5,38,45,55,72,76,111},{2,10,23,38,55,72,76,111},{2,10,13,18,23,38,67,111},{2,10,18,23,38,72,76,111},{8,10,13,31,60,96,111,119},{8,13,31,67,79,96,111,119},{10,13,23,31,67,96,111,119},{8,10,31,55,60,76,111,124},{8,31,45,55,72,76,111,124},{10,23,31,55,72,76,111,124},{2,23,31,45,55,72,76,111},{16,21,24,36,48,74,91,106},{8,16,21,36,48,63,74,106},{18,21,24,43,48,74,91,106},{21,36,43,48,63,74,91,106},{8,21,36,43,63,74,106,114},{5,16,21,24,36,48,91,106},{5,8,16,21,36,48,79,106},{5,18,21,24,48,67,91,106},{5,21,36,48,67,79,91,106},{5,8,13,21,36,67,79,106},{18,21,43,48,67,91,106,127},{21,36,43,67,84,91,106,127},{21,36,43,48,63,91,106,127},{21,23,36,43,48,67,91,127},{21,36,48,67,79,91,106,127},{8,21,36,43,63,84,106,127},{8,13,21,36,67,84,106,127},{8,21,36,48,63,79,106,127},{8,13,21,36,67,79,106,127},{5,16,21,24,32,36,44,48},{5,8,16,17,21,36,44,48},{5,7,21,24,32,36,44,48},{5,7,15,21,36,40,44,48},{5,15,17,21,36,40,44,48},{5,7,21,24,32,36,48,91},{5,7,21,36,38,48,67,91},{5,7,15,21,36,38,40,48},{5,8,17,21,36,48,55,79},{5,15,17,21,36,38,48,55},{5,21,36,38,48,55,67,79},{15,21,23,36,38,48,55,67},{7,21,24,32,36,48,58,91},{7,21,23,36,43,48,58,91},{7,21,23,36,38,48,67,91},{7,15,21,23,36,38,40,48},{8,21,31,36,48,63,79,127},{21,23,31,36,43,48,63,127},{8,13,21,31,36,67,79,127},{21,23,31,36,48,67,79,127},{8,17,21,31,36,48,55,79},{15,17,21,23,31,36,48,55},{21,23,31,36,48,55,67,79},{16,21,24,36,70,74,91,106},{8,16,21,36,70,74,106,114},{21,24,36,43,70,74,91,122},{18,21,24,43,70,74,91,106},{21,36,43,70,74,91,106,114},{8,21,36,43,53,70,74,114},{5,16,21,24,36,70,91,106},{5,8,13,16,21,36,70,106},{5,18,21,24,67,70,91,106},{5,13,21,36,67,70,91,106},{18,21,43,67,70,84,91,106},{21,36,43,70,84,91,106,114},{13,21,36,67,70,84,91,106},{8,21,36,43,63,84,106,114},{8,13,21,36,70,84,106,114},{16,21,24,36,70,74,109,122},{8,16,21,36,53,70,74,109},{21,36,43,53,70,74,109,122},{8,21,29,43,53,70,74,109},{16,21,24,36,65,70,87,109},{8,16,21,36,53,65,70,109},{21,24,36,46,65,70,87,109},{19,21,36,46,53,65,70,109},{8,19,21,29,53,65,70,109},{8,13,19,21,36,53,65,70},{21,24,36,43,46,58,109,122},{21,24,36,46,70,87,109,122},{21,36,43,46,53,70,109,122},{19,21,29,43,46,53,70,109},{5,16,21,24,36,65,70,87},{5,8,13,16,21,36,65,70},{5,21,24,36,46,65,70,87},{5,19,21,24,36,46,65,89},{5,13,19,21,36,46,65,70},{5,8,13,17,19,21,36,65},{5,21,24,36,46,70,87,91},{5,13,21,36,46,67,70,91},{5,13,19,21,36,38,46,67},{21,24,36,43,46,58,91,122},{21,24,36,46,70,87,91,122},{21,36,43,46,70,91,99,122},{21,36,43,46,70,84,91,99},{21,23,36,43,46,67,84,91},{13,21,36,46,67,70,84,91},{21,36,43,46,53,70,84,99},{19,21,23,36,43,46,53,84},{13,19,21,36,46,53,70,84},{13,19,21,23,36,46,67,84},{8,21,36,43,53,63,84,114},{8,13,21,36,53,70,84,114},{21,36,43,53,70,84,99,114},{5,8,16,21,24,41,44,65},{5,16,21,24,32,36,44,65},{5,8,16,17,21,36,44,65},{5,19,21,24,41,44,65,89},{5,8,17,19,21,41,44,65},{5,21,24,32,36,44,65,89},{5,19,21,34,36,44,65,89},{5,17,19,21,34,36,44,65},{5,7,21,24,32,36,44,89},{5,7,19,21,24,44,64,89},{5,7,19,21,34,36,44,89},{5,7,19,21,34,36,40,44},{5,15,17,19,21,36,38,40},{5,17,19,21,34,36,40,44},{5,7,21,24,32,36,46,91},{5,7,21,36,38,46,67,91},{5,7,21,24,32,36,46,89},{5,7,19,21,34,36,46,89},{5,7,19,21,34,36,38,46},{5,7,19,21,34,36,38,40},{5,8,13,17,21,36,55,79},{5,13,17,19,21,36,38,55},{15,17,19,21,23,36,38,55},{5,13,21,36,38,55,67,79},{13,19,21,23,36,38,55,67},{7,21,24,32,36,46,58,91},{7,21,23,36,43,46,58,91},{7,21,23,36,38,46,67,91},{7,21,24,32,36,46,58,77},{7,21,23,36,43,46,58,77},{7,21,24,32,36,46,77,89},{19,21,24,36,46,65,77,89},{7,19,21,34,36,46,77,89},{7,19,21,23,34,36,46,77},{19,21,23,36,43,46,53,77},{7,19,21,23,34,36,38,46},{13,19,21,23,36,38,46,67},{7,19,21,23,34,36,38,40},{15,17,19,21,23,36,38,40},{8,13,21,31,36,63,84,127},{21,23,31,36,43,63,84,127},{13,21,23,31,36,67,84,127},{21,23,36,43,67,84,91,127},{8,13,21,31,36,53,63,84},{21,23,31,36,43,53,63,84},{13,19,21,23,31,36,53,84},{8,13,17,21,31,36,55,79},{13,17,19,21,23,31,36,55},{13,21,23,31,36,55,67,79},{16,18,21,24,33,70,74,106},{8,16,21,33,70,74,106,114},{18,21,33,43,70,74,106,114},{8,21,29,33,43,70,74,114},{8,21,33,43,63,74,106,114},{5,16,18,21,24,33,70,106},{5,8,13,16,21,33,70,106},{5,13,18,21,33,67,70,106},{5,8,13,21,33,67,79,106},{18,21,33,43,70,84,106,114},{18,21,33,43,67,84,106,127},{13,18,21,33,67,70,84,106},{8,21,33,43,63,84,106,114},{8,13,21,33,70,84,106,114},{8,21,33,43,63,84,106,127},{8,13,21,33,67,84,106,127},{16,18,21,24,33,70,74,94},{8,16,21,29,33,70,74,94},{18,21,24,43,70,74,94,122},{18,21,29,33,43,70,74,94},{16,18,21,24,33,41,70,94},{8,16,21,29,33,41,70,94},{2,18,21,29,33,41,70,94},{2,8,13,21,29,33,41,70},{5,16,18,21,24,33,41,70},{5,8,13,16,21,33,41,70},{2,5,13,18,21,33,41,70},{2,5,8,13,21,33,41,45},{18,21,29,33,43,70,84,114},{2,13,18,21,29,33,70,84},{8,21,29,33,43,63,84,114},{8,13,21,29,33,70,84,114},{16,21,24,70,74,94,109,122},{8,16,21,29,70,74,94,109},{21,24,43,58,74,94,109,122},{21,29,43,70,74,94,109,122},{16,21,24,65,70,87,94,109},{8,16,21,29,65,70,94,109},{21,24,46,65,70,87,94,109},{19,21,24,46,65,77,94,109},{19,21,29,46,65,70,94,109},{21,24,43,46,58,94,109,122},{21,24,46,70,87,94,109,122},{21,29,43,46,70,94,109,122},{21,24,43,46,58,77,94,109},{19,21,29,43,46,77,94,109},{16,21,24,41,65,70,87,94},{8,16,21,29,41,65,70,94},{21,24,41,46,65,70,87,94},{19,21,24,41,46,65,94,125},{19,21,29,41,46,65,70,94},{8,13,19,21,29,41,65,70},{18,21,24,41,46,70,87,94},{2,18,21,29,41,46,70,94},{2,13,19,21,29,41,46,70},{18,21,24,43,46,58,94,122},{18,21,24,46,70,87,94,122},{18,21,29,43,46,70,94,122},{5,16,21,24,41,65,70,87},{5,8,13,16,21,41,65,70},{5,21,24,41,46,65,70,87},{5,19,21,24,41,46,65,89},{5,13,19,21,41,46,65,70},{5,8,13,17,19,21,41,65},{5,18,21,24,41,46,70,87},{2,5,18,21,24,41,46,64},{2,5,13,18,21,41,46,70},{5,19,21,24,41,46,64,89},{2,5,9,19,21,41,46,64},{2,5,9,13,19,21,41,46},{2,5,8,13,21,25,41,45},{5,8,13,17,19,21,25,41},{2,5,9,13,19,21,25,41},{5,18,21,24,46,70,87,91},{5,13,18,21,46,67,70,91},{2,5,13,18,21,38,46,67},{2,5,9,13,19,21,38,46},{18,21,24,43,46,58,91,122},{18,21,24,46,70,87,91,122},{18,21,24,43,70,74,91,122},{18,21,43,46,70,91,99,122},{18,21,43,46,70,84,91,99},{18,21,23,43,46,67,84,91},{13,18,21,46,67,70,84,91},{18,21,29,43,46,70,84,99},{2,18,21,23,29,43,46,84},{2,13,18,21,29,46,70,84},{2,13,18,21,23,46,67,84},{21,29,43,46,53,70,84,99},{19,21,23,29,43,46,53,84},{13,19,21,29,46,53,70,84},{2,13,19,21,23,29,46,84},{8,21,29,43,53,63,84,114},{8,13,21,29,53,70,84,114},{21,29,43,53,70,84,99,114},{8,21,29,43,53,70,74,114},{8,13,19,21,29,53,65,70},{5,8,12,16,21,24,41,44},{5,12,21,24,41,44,59,64},{5,8,12,17,21,41,44,59},{5,7,12,21,24,44,59,64},{5,7,12,15,21,40,44,59},{5,12,15,17,21,40,44,59},{2,5,12,18,21,24,41,64},{2,5,9,12,21,41,59,64},{5,8,12,17,21,25,41,59},{2,5,8,12,21,25,41,45},{2,5,9,12,21,25,41,59},{2,5,7,9,12,21,59,64},{5,7,12,15,21,40,49,59},{2,5,7,9,12,21,49,59},{5,12,15,17,21,25,49,59},{2,5,12,15,21,25,49,69},{2,5,9,12,21,25,49,59},{5,19,21,24,41,44,64,89},{5,19,21,41,44,59,64,75},{5,17,19,21,41,44,59,75},{5,7,19,21,44,59,64,75},{5,7,19,21,40,44,59,75},{5,15,17,19,21,40,49,59},{5,17,19,21,40,44,59,75},{5,9,19,21,41,59,64,75},{5,9,17,19,21,25,41,59},{5,7,9,19,21,59,64,75},{5,7,9,19,21,40,49,59},{5,15,17,19,21,25,38,49},{5,9,17,19,21,25,49,59},{2,5,15,21,25,38,49,69},{2,5,9,19,21,25,38,49},{5,7,18,21,24,32,46,91},{5,7,18,21,38,46,67,91},{5,7,18,21,24,32,46,64},{2,5,7,9,18,21,46,64},{2,5,7,9,18,21,38,46},{5,7,21,24,32,46,64,89},{5,7,19,21,34,46,64,89},{5,7,9,19,21,34,46,64},{5,7,9,19,21,34,38,46},{5,7,15,21,38,40,49,69},{2,5,7,9,21,38,49,69},{5,7,9,19,21,38,40,49},{5,15,17,19,21,38,40,49},{2,5,7,9,19,38,42,49},{5,8,17,21,25,45,55,86},{5,15,17,21,25,38,55,86},{2,5,21,25,38,45,55,86},{2,15,21,23,25,38,55,86},{2,5,15,21,25,38,69,86},{5,8,13,17,21,25,45,55},{5,13,17,19,21,25,38,55},{15,17,19,21,23,25,38,55},{2,5,13,21,25,38,45,55},{2,13,19,21,23,25,38,55},{2,5,9,13,19,21,25,38},{5,8,13,21,45,55,79,111},{5,13,21,38,55,67,79,111},{2,5,13,21,38,45,55,111},{2,13,21,23,38,55,67,111},{2,5,13,18,21,38,67,111},{7,18,21,24,32,46,58,91},{7,18,21,23,43,46,58,91},{7,18,21,23,38,46,67,91},{7,18,21,24,32,46,58,61},{7,18,21,23,43,46,58,61},{7,18,21,24,32,46,61,64},{2,18,21,24,41,46,61,64},{2,7,9,18,21,46,61,64},{2,7,9,18,21,23,46,61},{2,18,21,23,29,43,46,61},{2,7,9,18,21,23,38,46},{2,13,18,21,23,38,46,67},{7,21,24,32,46,58,61,77},{7,21,23,43,46,58,61,77},{7,21,24,32,46,61,77,89},{19,21,24,46,61,77,89,125},{7,19,21,34,46,61,77,89},{7,19,21,23,34,46,61,77},{19,21,23,29,43,46,61,77},{7,21,24,32,46,61,64,89},{19,21,24,41,46,61,64,89},{7,19,21,34,46,61,64,89},{2,9,19,21,41,46,61,64},{7,9,19,21,34,46,61,64},{7,9,19,21,23,34,46,61},{2,9,19,21,23,29,46,61},{7,9,19,21,23,34,38,46},{2,9,13,19,21,23,38,46},{7,15,21,23,38,40,49,69},{2,7,9,21,23,38,49,69},{2,15,21,23,25,38,49,69},{7,9,19,21,23,38,40,49},{15,17,19,21,23,38,40,49},{2,9,19,21,23,25,38,49},{15,17,19,21,23,25,38,49},{8,13,21,31,63,84,96,127},{21,23,31,43,63,84,96,127},{8,13,21,31,67,79,96,127},{13,21,23,31,67,84,96,127},{18,21,23,43,67,84,96,127},{8,13,21,29,31,63,84,96},{21,23,29,31,43,63,84,96},{2,8,13,21,29,31,45,96},{2,13,21,23,29,31,84,96},{2,18,21,23,29,43,84,96},{2,13,18,21,23,67,84,96},{8,13,21,29,31,53,63,84},{21,23,29,31,43,53,63,84},{8,13,17,19,21,29,31,53},{13,19,21,23,29,31,53,84},{8,17,21,25,31,45,55,86},{15,17,21,23,25,31,55,86},{2,21,23,25,31,45,55,86},{8,13,17,21,25,31,45,55},{13,17,19,21,23,25,31,55},{2,13,21,23,25,31,45,55},{8,13,21,31,45,55,79,111},{13,21,23,31,55,67,79,111},{2,13,21,23,31,45,55,111},{8,16,24,33,48,50,74,106},{18,24,33,43,48,50,74,106},{8,33,43,48,50,63,74,106},{16,18,24,33,50,70,74,106},{8,16,33,50,70,74,106,114},{18,33,43,50,70,74,106,114},{8,33,43,50,63,74,106,114},{5,8,16,24,33,48,50,106},{5,18,24,33,48,50,67,106},{5,8,33,48,50,67,79,106},{18,33,43,48,50,67,106,127},{8,33,43,48,50,63,106,127},{8,33,48,50,67,79,106,127},{5,16,18,24,33,50,70,106},{5,8,13,16,33,50,70,106},{5,13,18,33,50,67,70,106},{5,8,13,33,50,67,79,106},{18,33,43,50,70,84,106,114},{18,33,43,50,67,84,106,127},{13,18,33,50,67,70,84,106},{8,33,43,50,63,84,106,114},{8,13,33,50,70,84,106,114},{8,33,43,50,63,84,106,127},{8,13,33,50,67,84,106,127},{5,16,18,22,24,33,50,70},{5,8,13,16,22,33,50,70},{5,10,13,18,22,33,50,70},{5,8,10,13,22,33,50,60},{5,10,13,18,33,50,67,119},{5,8,10,13,33,50,60,119},{5,8,13,33,50,67,79,119},{6,18,33,43,50,70,84,114},{6,10,13,18,33,50,70,84},{18,33,43,50,67,84,104,127},{10,13,18,33,50,67,84,104},{6,8,33,43,50,63,84,114},{6,8,13,33,50,70,84,114},{8,33,43,50,63,84,104,127},{8,13,33,50,67,84,104,127},{5,8,12,16,22,24,33,41},{5,16,18,22,24,33,41,70},{5,8,13,16,22,33,41,70},{2,5,12,18,22,24,33,41},{2,5,8,12,22,33,41,45},{2,5,13,18,22,33,41,70},{2,5,8,13,22,33,41,45},{2,5,10,13,18,22,33,76},{5,8,10,13,22,33,60,76},{2,5,8,13,22,33,45,76},{6,18,29,33,43,70,84,114},{2,6,13,18,29,33,70,84},{6,8,29,33,43,63,84,114},{6,8,13,29,33,70,84,114},{6,8,29,33,43,70,74,114},{2,6,8,13,29,33,41,70},{5,16,22,24,41,65,70,87},{5,8,13,16,22,41,65,70},{5,22,24,41,46,65,70,87},{5,19,22,24,41,46,65,89},{5,13,19,22,41,46,65,70},{5,8,13,17,19,22,41,65},{5,18,22,24,41,46,70,87},{2,5,18,22,24,41,46,64},{2,5,13,18,22,41,46,70},{5,19,22,24,41,46,64,89},{2,5,9,19,22,41,46,64},{2,5,9,13,19,22,41,46},{2,5,8,13,22,25,41,45},{5,8,13,17,19,22,25,41},{2,5,9,13,19,22,25,41},{5,18,22,24,26,46,70,87},{5,10,13,18,22,26,46,70},{2,5,10,13,18,22,42,46},{2,5,9,13,19,22,42,46},{5,18,24,26,46,70,87,91},{5,18,24,26,67,70,91,106},{5,13,18,26,46,67,70,91},{5,10,13,18,26,38,46,67},{2,5,10,13,18,38,42,46},{2,5,9,13,19,38,42,46},{18,24,26,43,46,58,91,122},{18,24,26,46,70,87,91,122},{18,24,26,43,70,74,91,122},{18,26,43,46,70,91,99,122},{18,24,26,43,70,74,91,106},{18,26,43,67,70,84,91,106},{18,26,43,46,70,84,91,99},{18,23,26,43,46,67,84,91},{13,18,26,46,67,70,84,91},{6,18,26,43,46,70,84,99},{6,10,13,18,26,46,70,84},{10,13,18,23,26,46,67,84},{6,18,29,43,46,70,84,99},{2,6,13,18,29,46,70,84},{6,29,43,46,53,70,84,99},{6,13,19,29,46,53,70,84},{2,6,13,19,29,41,46,70},{6,8,13,29,53,70,84,114},{6,29,43,53,70,84,99,114},{6,8,29,43,53,70,74,114},{6,8,13,19,29,53,65,70},{6,8,13,19,29,41,65,70},{5,7,18,24,26,30,32,46},{5,7,10,18,26,30,42,46},{5,7,18,24,26,32,46,91},{5,7,18,24,26,48,67,91},{5,7,18,26,38,46,67,91},{5,7,10,18,26,38,42,46},{5,7,18,24,30,32,46,64},{2,5,7,12,18,24,30,64},{2,5,7,9,18,30,46,64},{2,5,7,9,18,30,42,46},{2,5,7,9,18,38,42,46},{5,7,24,30,32,46,64,89},{5,7,19,30,34,46,64,89},{5,7,9,19,30,34,46,64},{5,7,9,19,30,34,42,46},{5,7,9,19,34,38,42,46},{5,7,15,38,69,73,93,108},{5,7,10,38,42,73,93,108},{2,5,7,38,42,69,73,108},{2,5,15,38,69,73,108,121},{5,7,15,38,40,49,69,73},{2,5,7,38,42,49,69,73},{2,5,15,25,38,49,69,73},{5,7,19,38,40,42,49,73},{5,15,17,19,38,40,49,73},{2,5,19,25,38,42,49,73},{5,15,17,19,25,38,49,73},{5,8,45,55,57,86,101,116},{5,15,38,55,57,86,101,116},{5,8,45,55,57,76,101,116},{5,10,38,55,57,76,101,116},{5,10,15,38,57,93,101,116},{2,5,38,45,55,57,86,116},{2,5,15,38,57,86,108,116},{2,5,38,45,55,57,76,116},{2,5,10,38,57,76,108,116},{5,10,15,38,57,93,108,116},{5,8,17,25,45,55,57,86},{5,15,17,25,38,55,57,86},{2,5,25,38,45,55,57,86},{2,5,15,25,38,57,86,121},{5,8,13,17,25,45,55,57},{5,13,17,19,25,38,55,57},{2,5,13,25,38,45,55,57},{2,5,13,19,25,38,42,57},{5,8,13,45,55,57,60,76},{5,10,13,38,55,57,60,76},{2,5,13,38,45,55,57,76},{2,5,10,13,38,42,57,76},{5,8,13,55,60,79,111,119},{5,10,13,38,55,60,111,119},{5,8,48,55,67,79,111,119},{5,13,38,55,67,79,111,119},{10,13,23,38,55,67,111,119},{5,10,13,18,38,67,111,119},{5,8,13,45,55,60,76,111},{5,10,13,38,55,60,76,111},{2,5,13,38,45,55,76,111},{2,10,13,23,38,55,76,111},{2,5,10,13,18,38,76,111},{7,18,24,26,43,48,58,91},{7,18,24,26,32,46,58,91},{7,18,23,26,43,46,58,91},{7,18,23,26,43,48,67,91},{7,18,23,26,38,46,67,91},{7,10,18,23,26,38,42,46},{10,13,18,23,26,38,46,67},{2,7,9,18,23,38,42,46},{2,10,13,18,23,38,42,46},{7,9,19,23,34,38,42,46},{2,9,13,19,23,38,42,46},{8,31,43,48,63,96,104,127},{8,13,31,63,84,96,104,127},{23,31,43,63,84,96,104,127},{8,31,48,67,79,96,104,127},{23,31,43,48,67,96,104,127},{8,13,31,67,79,96,104,127},{13,23,31,67,84,96,104,127},{18,23,43,67,84,96,104,127},{8,10,13,31,60,96,104,119},{8,13,31,67,79,96,104,119},{10,13,23,31,67,96,104,119},{10,13,18,23,67,84,96,104},{8,13,31,55,60,79,111,119},{10,13,23,31,55,60,111,119},{8,31,48,55,67,79,111,119},{13,23,31,55,67,79,111,119},{8,13,31,45,55,60,76,111},{10,13,23,31,55,60,76,111},{2,13,23,31,45,55,76,111},{4,11,16,21,24,48,58,74},{4,8,11,16,21,48,63,74},{4,18,21,24,43,48,58,74},{4,11,21,43,48,58,63,74},{4,8,11,21,29,43,63,74},{4,11,16,21,24,32,44,48},{4,8,11,16,17,21,44,48},{4,7,11,21,24,32,44,48},{4,7,11,15,21,40,44,48},{4,11,15,17,21,40,44,48},{4,7,11,21,24,32,48,58},{4,7,11,21,23,43,48,58},{4,7,11,15,21,23,40,48},{4,8,11,17,21,31,48,63},{4,11,21,23,31,43,48,63},{4,11,15,17,21,23,31,48},{4,11,16,21,24,58,74,94},{4,8,11,16,21,29,74,94},{4,18,21,24,43,58,74,94},{4,11,21,29,43,58,74,94},{4,6,8,11,29,43,74,94},{4,11,16,21,24,82,94,102},{4,8,11,16,21,29,82,94},{4,11,21,24,61,82,94,102},{4,11,21,24,27,61,82,97},{4,11,21,27,29,61,82,94},{4,6,8,11,27,29,82,94},{4,8,11,17,21,27,29,82},{4,11,21,24,58,61,94,102},{4,11,21,29,43,58,61,94},{4,6,11,27,29,43,61,94},{4,11,21,23,27,29,43,61},{4,8,16,21,24,41,44,82},{4,21,24,27,41,44,82,97},{4,8,17,21,27,41,44,82},{4,11,16,21,24,32,44,82},{4,8,11,16,17,21,44,82},{4,11,21,24,32,44,82,97},{4,11,21,27,44,51,82,97},{4,11,17,21,27,44,51,82},{4,7,21,24,27,44,64,97},{4,7,11,21,24,32,44,97},{4,7,11,21,27,44,51,97},{4,7,11,21,27,40,44,51},{4,11,17,21,27,40,44,51},{4,11,15,17,21,23,27,40},{4,7,11,21,24,32,58,61},{4,7,11,21,23,43,58,61},{4,7,11,21,24,32,61,97},{4,7,11,21,27,51,61,97},{4,7,11,21,23,27,51,61},{4,7,11,21,23,27,40,51},{4,8,11,17,21,29,31,63},{4,11,21,23,29,31,43,63},{4,11,17,21,23,27,29,31},{4,11,16,24,39,58,74,94},{4,6,8,11,16,39,74,94},{4,6,11,39,43,58,74,94},{4,11,16,24,39,82,94,102},{4,6,8,11,16,39,82,94},{4,11,24,27,39,61,82,120},{4,11,24,39,61,82,94,102},{4,6,11,27,39,61,82,94},{4,11,24,39,58,61,94,102},{4,6,11,39,43,58,61,94},{4,8,16,24,39,41,68,82},{4,24,27,39,41,68,82,120},{4,6,8,27,39,41,68,82},{4,11,16,24,39,56,68,82},{4,6,8,11,16,39,68,82},{4,11,24,39,56,68,82,120},{4,11,24,27,68,82,97,120},{4,6,11,27,39,68,82,120},{4,6,8,11,17,27,68,82},{4,14,24,27,39,68,80,120},{4,11,14,24,39,56,68,120},{4,11,14,24,27,68,97,120},{4,6,11,14,27,39,68,120},{4,11,14,24,27,68,85,97},{4,11,14,27,47,68,71,85},{4,6,11,14,27,47,68,71},{4,6,11,17,27,47,68,71},{4,11,14,24,39,56,58,61},{4,6,11,14,39,43,58,61},{4,11,14,24,39,56,61,120},{4,11,14,24,27,61,97,120},{4,6,11,14,27,39,61,120},{4,6,11,14,23,27,43,61},{4,6,11,14,23,27,47,71},{4,24,27,41,44,68,92,128},{4,8,17,27,41,44,68,92},{4,24,27,44,68,85,92,128},{4,27,44,47,68,71,85,92},{4,17,27,44,47,68,71,92},{4,8,16,24,41,44,68,82},{4,24,27,41,44,68,82,97},{4,8,17,27,41,44,68,82},{4,11,16,24,32,44,68,82},{4,8,11,16,17,44,68,82},{4,11,24,32,44,68,82,97},{4,11,27,44,51,68,82,97},{4,11,17,27,44,51,68,82},{4,24,27,44,68,85,97,128},{4,11,24,32,44,68,85,97},{4,11,27,44,51,68,85,97},{4,11,27,44,51,68,71,85},{4,11,17,27,44,51,68,71},{4,7,24,27,44,64,85,100},{4,7,27,44,47,71,85,100},{4,7,24,27,44,64,85,97},{4,7,11,24,32,44,85,97},{4,7,11,27,44,51,85,97},{4,7,11,27,44,51,71,85},{4,7,27,40,44,47,71,123},{4,7,11,27,40,44,51,71},{4,17,27,40,44,47,71,123},{4,11,17,27,40,44,51,71},{4,11,17,23,27,40,47,71},{4,7,11,14,24,32,58,61},{4,7,11,14,23,43,58,61},{4,7,11,14,24,32,61,97},{4,7,11,14,27,51,61,97},{4,7,11,14,23,27,51,61},{4,7,14,24,27,64,85,97},{4,7,11,14,24,32,85,97},{4,7,11,14,27,51,85,97},{4,7,11,14,27,51,71,85},{4,7,11,14,23,27,51,71},{4,7,23,27,40,47,71,88},{4,7,11,23,27,40,51,71},{4,6,8,11,17,29,31,63},{4,6,11,23,29,31,43,63},{4,6,8,11,29,43,63,74},{4,6,11,17,23,27,29,31},{4,6,8,11,17,27,29,82},{4,6,11,23,27,29,43,61},{4,6,11,17,23,27,47,71},{4,16,18,21,24,33,74,94},{4,8,16,21,29,33,74,94},{4,18,21,29,33,43,74,94},{4,8,21,29,33,43,63,74},{4,16,18,21,24,33,41,94},{4,8,16,21,29,33,41,94},{2,4,18,21,29,33,41,94},{2,4,8,21,29,33,41,45},{4,16,21,24,41,82,94,102},{4,8,16,21,29,41,82,94},{4,21,24,41,61,82,94,102},{4,21,24,27,41,61,82,97},{4,21,27,29,41,61,82,94},{4,6,8,27,29,41,82,94},{4,8,17,21,27,29,41,82},{4,18,21,24,41,61,94,102},{2,4,18,21,24,41,61,64},{2,4,18,21,29,41,61,94},{4,21,24,27,41,61,64,97},{2,4,24,27,41,61,64,80},{2,4,9,21,27,41,61,64},{2,4,6,27,29,41,61,94},{2,4,9,21,27,29,41,61},{4,8,17,21,25,27,29,41},{2,4,8,21,25,29,41,45},{2,4,9,21,25,27,29,41},{4,18,21,24,58,61,94,102},{4,18,21,29,43,58,61,94},{2,4,6,18,29,43,61,94},{2,4,18,21,23,29,43,61},{2,4,9,21,23,27,29,61},{4,8,12,16,21,24,41,44},{4,12,21,24,41,44,59,64},{4,8,12,17,21,41,44,59},{4,7,12,21,24,44,59,64},{4,7,12,15,21,40,44,59},{4,12,15,17,21,40,44,59},{4,21,24,27,41,44,64,97},{4,21,27,41,44,59,64,75},{4,17,21,27,41,44,59,75},{4,7,21,27,44,59,64,75},{4,7,21,27,40,44,59,75},{4,15,17,21,27,40,49,59},{4,17,21,27,40,44,59,75},{2,4,12,18,21,24,41,64},{2,4,9,12,21,41,59,64},{4,8,12,17,21,25,41,59},{2,4,8,12,21,25,41,45},{2,4,9,12,21,25,41,59},{2,4,7,9,12,21,59,64},{4,7,12,15,21,40,49,59},{2,4,7,9,12,21,49,59},{4,12,15,17,21,25,49,59},{2,4,9,12,21,25,49,59},{2,4,12,15,21,25,49,69},{4,9,21,27,41,59,64,75},{4,9,17,21,25,27,41,59},{4,7,9,21,27,59,64,75},{4,7,9,21,27,40,49,59},{4,9,17,21,25,27,49,59},{4,15,17,21,23,25,27,49},{2,4,9,21,23,25,27,49},{2,4,15,21,23,25,49,69},{4,7,18,21,24,32,58,61},{4,7,18,21,23,43,58,61},{4,7,18,21,24,32,61,64},{2,4,7,9,18,21,61,64},{2,4,7,9,18,21,23,61},{4,7,21,24,32,61,64,97},{4,7,21,27,51,61,64,97},{4,7,9,21,27,51,61,64},{4,7,9,21,23,27,51,61},{4,7,15,21,23,40,49,69},{4,7,9,21,23,27,40,49},{4,15,17,21,23,27,40,49},{2,4,7,9,21,23,49,69},{4,8,21,29,31,45,63,96},{4,21,23,29,31,43,63,96},{2,4,21,23,29,31,45,96},{2,4,18,21,23,29,43,96},{4,8,17,21,25,29,31,45},{4,17,21,23,25,27,29,31},{2,4,21,23,25,29,31,45},{2,4,9,21,23,25,27,29},{4,8,17,21,25,31,45,86},{4,15,17,21,23,25,31,86},{2,4,21,23,25,31,45,86},{2,4,15,21,23,25,69,86},{4,16,24,39,41,82,94,102},{4,6,8,16,39,41,82,94},{4,24,27,39,41,61,82,120},{4,24,39,41,61,82,94,102},{4,6,27,39,41,61,82,94},{4,24,27,39,41,61,80,120},{2,4,6,27,39,41,61,80},{4,18,24,39,41,61,94,102},{2,4,6,18,39,41,61,94},{4,18,24,39,58,61,94,102},{4,6,18,39,43,58,61,94},{4,24,27,41,68,80,92,128},{4,24,27,39,41,68,80,120},{4,6,27,39,41,68,80,92},{4,6,8,17,27,41,68,92},{4,14,24,27,68,80,92,128},{4,6,14,27,39,68,80,92},{4,14,24,27,68,85,92,128},{4,14,27,47,68,71,85,92},{4,6,14,27,47,68,71,92},{4,6,17,27,47,68,71,92},{4,24,27,41,64,80,92,128},{2,4,9,27,41,64,80,92},{2,4,6,9,27,41,80,92},{4,6,8,17,25,27,41,92},{2,4,6,9,25,27,41,92},{4,14,24,27,64,80,92,128},{2,4,9,14,27,64,80,92},{2,4,6,9,14,27,80,92},{4,14,24,27,64,85,92,100},{4,14,27,47,71,85,92,100},{2,4,9,14,27,64,92,100},{4,14,27,47,71,88,92,100},{2,4,9,14,27,88,92,100},{4,6,14,27,47,71,88,92},{2,4,6,9,14,27,88,92},{4,6,17,25,27,47,88,92},{2,4,6,9,25,27,88,92},{4,14,24,39,56,61,80,120},{4,14,24,27,61,80,97,120},{4,6,14,27,39,61,80,120},{4,14,24,27,61,64,80,97},{2,4,9,14,27,61,64,80},{2,4,6,9,14,27,61,80},{2,4,6,9,14,23,27,61},{4,6,14,23,27,47,71,88},{2,4,6,9,14,23,27,88},{4,24,37,41,44,59,64,92},{4,8,17,37,41,44,59,92},{4,24,27,41,44,64,92,128},{4,27,41,44,59,64,75,92},{4,17,27,41,44,59,75,92},{4,24,37,44,59,64,92,100},{4,24,37,44,47,85,92,100},{4,37,44,47,59,92,100,123},{4,17,37,44,47,59,92,123},{4,24,27,44,64,85,92,100},{4,27,44,59,64,75,92,100},{4,27,44,47,71,85,92,100},{4,27,44,59,75,92,100,123},{4,27,44,47,71,92,100,123},{4,17,27,47,59,88,92,123},{4,17,27,44,59,75,92,123},{4,17,27,44,47,71,92,123},{4,7,24,44,54,59,64,100},{4,7,27,44,59,64,75,100},{4,7,44,47,54,59,100,123},{4,7,27,44,59,75,100,123},{4,7,27,44,47,71,100,123},{4,7,27,40,47,59,88,123},{4,7,27,40,44,59,75,123},{4,7,40,44,47,59,110,123},{4,17,27,40,47,49,59,88},{4,17,27,40,47,59,88,123},{4,17,27,40,44,59,75,123},{4,17,40,44,47,59,110,123},{2,4,9,37,41,59,64,92},{4,8,17,25,37,41,59,92},{2,4,9,25,37,41,59,92},{4,9,27,41,59,64,75,92},{4,9,17,25,27,41,59,92},{2,4,9,37,59,64,92,100},{4,37,47,59,88,92,100,123},{2,4,9,37,59,88,92,100},{4,17,25,37,47,59,88,92},{2,4,9,25,37,59,88,92},{4,9,27,59,64,75,92,100},{4,9,27,59,88,92,100,123},{4,27,47,71,88,92,100,123},{4,9,17,25,27,59,88,92},{2,4,7,9,54,59,64,100},{4,7,9,27,59,64,75,100},{4,7,47,54,59,88,100,123},{2,4,7,9,54,59,88,100},{4,7,9,27,59,88,100,123},{4,7,27,47,71,88,100,123},{4,7,9,27,40,49,59,88},{4,7,40,47,49,59,88,118},{2,4,7,9,49,59,88,118},{2,4,7,47,49,66,88,118},{4,9,17,25,27,49,59,88},{4,17,25,47,49,59,88,118},{4,17,23,25,27,47,49,88},{2,4,9,25,49,59,88,118},{2,4,9,23,25,27,49,88},{2,4,25,47,49,66,88,118},{2,4,23,25,47,49,66,88},{4,7,14,24,32,61,64,97},{4,7,14,27,51,61,64,97},{4,7,9,14,27,51,61,64},{4,7,9,14,23,27,51,61},{4,7,14,27,64,85,100,115},{4,7,14,27,71,85,100,115},{4,7,9,14,27,64,100,115},{4,7,9,14,27,71,88,100},{4,7,9,14,23,27,71,88},{4,7,9,23,27,40,49,88},{4,7,23,40,47,49,66,88},{4,17,23,27,40,47,49,88},{2,4,7,9,23,49,66,88},{4,6,8,17,25,29,31,45},{4,6,17,23,25,27,29,31},{4,6,8,17,25,27,29,41},{2,4,6,23,25,29,31,45},{2,4,6,8,25,29,41,45},{2,4,6,9,23,25,27,29},{2,4,6,9,25,27,29,41},{2,4,6,18,23,29,43,61},{2,4,6,9,23,27,29,61},{4,6,17,23,25,27,47,88},{2,4,6,9,23,25,27,88},{2,4,6,23,25,47,66,88},{11,16,21,24,58,74,94,109},{8,11,16,21,29,74,94,109},{11,21,29,43,58,74,94,109},{11,16,21,24,65,94,109,117},{8,11,16,21,29,65,94,109},{11,21,24,65,77,94,109,117},{11,19,21,24,65,77,94,125},{11,19,21,29,65,77,94,109},{11,21,24,58,77,94,109,117},{11,21,29,43,58,77,94,109},{11,16,21,24,65,82,94,102},{8,11,16,21,29,65,82,94},{11,21,24,65,82,94,102,125},{11,19,21,24,65,82,89,125},{11,19,21,29,65,82,94,125},{6,8,11,19,29,65,82,94},{8,11,17,19,21,29,65,82},{11,21,24,61,82,94,102,125},{11,19,21,24,61,82,89,125},{11,19,21,29,61,82,94,125},{11,19,24,27,61,82,97,120},{11,19,21,24,61,82,89,97},{11,19,21,27,51,61,82,97},{6,11,19,27,29,61,82,94},{11,19,21,27,29,51,61,82},{11,17,19,21,27,29,51,82},{11,21,24,58,61,77,94,102},{11,21,29,43,58,61,77,94},{11,21,24,61,77,94,102,125},{11,19,21,24,61,77,89,125},{11,19,21,29,61,77,94,125},{6,11,19,29,43,61,77,94},{11,19,21,23,29,43,61,77},{11,19,21,23,27,29,51,61},{8,16,21,24,41,44,65,82},{19,21,24,41,44,65,82,89},{8,17,19,21,41,44,65,82},{19,21,24,41,44,82,89,97},{19,21,27,41,44,51,82,97},{17,19,21,27,41,44,51,82},{11,16,21,24,32,44,65,82},{8,11,16,17,21,44,65,82},{11,21,24,32,44,65,82,89},{11,19,21,34,44,65,82,89},{11,17,19,21,34,44,65,82},{11,21,24,32,44,82,89,97},{11,19,21,34,44,82,89,97},{11,19,21,34,44,51,82,97},{11,17,19,21,34,44,51,82},{7,19,21,24,44,64,89,97},{7,19,21,27,44,51,64,97},{7,11,21,24,32,44,89,97},{7,11,19,21,34,44,89,97},{7,11,19,21,34,44,51,97},{7,19,21,27,40,44,51,75},{7,11,19,21,34,40,44,51},{17,19,21,27,40,44,51,75},{11,17,19,21,34,40,44,51},{11,17,19,21,23,27,40,51},{7,11,21,24,32,58,61,77},{7,11,21,23,43,58,61,77},{7,11,21,24,32,61,77,89},{7,11,19,21,34,61,77,89},{7,11,19,21,23,34,61,77},{7,11,21,24,32,61,89,97},{7,11,19,21,34,61,89,97},{7,11,19,21,34,51,61,97},{7,11,19,21,23,34,51,61},{7,9,19,21,23,27,40,51},{7,11,19,21,23,34,40,51},{8,11,17,21,29,31,53,63},{11,21,23,29,31,43,53,63},{8,11,21,29,43,53,63,74},{11,17,19,21,23,29,31,53},{8,11,17,19,21,29,53,65},{11,19,21,23,29,43,53,77},{11,17,19,21,23,27,29,51},{11,16,24,39,65,82,94,102},{6,8,11,16,39,65,82,94},{11,24,39,65,82,94,102,125},{6,11,19,39,65,82,94,125},{11,19,24,39,61,82,112,120},{6,11,19,27,39,61,82,120},{11,24,39,61,82,94,102,125},{11,19,24,39,61,82,112,125},{6,11,19,39,61,82,94,125},{11,24,39,58,61,77,94,102},{6,11,39,43,58,61,77,94},{11,24,39,61,77,94,102,125},{6,11,19,39,61,77,94,125},{19,24,39,41,68,82,112,120},{19,24,27,41,68,82,97,120},{6,19,27,39,41,68,82,120},{6,8,17,19,27,41,68,82},{11,24,39,56,68,82,112,120},{11,19,24,68,82,89,112,120},{6,11,19,39,68,82,112,120},{11,19,24,68,82,89,97,120},{11,19,27,51,68,82,97,120},{6,11,19,27,51,68,82,120},{6,11,17,19,27,51,68,82},{14,19,24,27,68,80,97,120},{6,14,19,27,39,68,80,120},{11,14,19,24,68,89,97,120},{11,14,19,27,51,68,97,120},{6,11,14,19,27,51,68,120},{14,19,24,27,68,85,97,128},{11,14,19,27,51,68,85,97},{11,14,19,27,51,68,71,85},{6,11,14,19,27,51,68,71},{6,11,17,19,27,51,68,71},{11,14,24,39,56,61,112,120},{11,14,19,24,61,89,112,120},{6,11,14,19,39,61,112,120},{11,14,19,24,61,89,97,120},{11,14,19,27,51,61,97,120},{6,11,14,19,27,51,61,120},{6,11,14,19,23,27,51,61},{6,11,14,19,23,27,51,71},{19,24,27,41,44,68,97,128},{19,27,41,44,68,92,107,128},{17,19,27,41,44,68,92,107},{19,24,27,44,64,85,92,128},{19,27,44,68,85,92,107,128},{19,27,44,68,71,85,92,107},{17,19,27,44,68,71,92,107},{19,24,41,44,68,82,89,97},{19,27,41,44,51,68,82,97},{17,19,27,41,44,51,68,82},{11,24,32,44,68,82,89,97},{11,19,34,44,68,82,89,97},{11,19,34,44,51,68,82,97},{11,17,19,34,44,51,68,82},{19,24,27,44,64,85,97,128},{19,27,44,51,68,85,97,128},{11,19,34,44,51,68,85,97},{19,27,44,51,68,71,85,107},{17,19,27,44,51,68,71,107},{7,19,27,44,64,85,100,115},{7,19,27,44,71,85,100,115},{7,19,27,44,51,64,85,97},{7,11,19,34,44,51,85,97},{7,19,27,44,51,71,85,115},{7,19,27,40,44,71,75,123},{7,19,27,40,47,71,88,123},{7,19,27,40,44,51,71,75},{17,19,27,40,44,71,75,123},{17,19,27,40,47,71,88,123},{17,19,27,40,44,51,71,75},{11,17,19,23,27,40,51,71},{17,19,23,27,40,47,71,88},{7,11,14,24,32,61,89,97},{7,11,14,19,34,61,89,97},{7,11,14,19,34,51,61,97},{7,11,14,19,23,34,51,61},{14,19,24,27,64,85,97,128},{7,14,19,27,51,64,85,97},{7,11,14,19,34,51,85,97},{7,14,19,27,51,71,85,115},{7,9,14,19,23,27,51,71},{7,9,19,23,27,40,71,88},{7,9,19,23,27,40,51,71},{6,11,17,19,23,27,29,51},{6,8,17,19,27,29,41,82},{6,8,11,17,19,29,65,82},{6,11,17,19,27,29,51,82},{6,11,19,23,29,43,61,77},{6,11,19,23,27,29,51,61},{6,17,19,23,27,47,71,88},{6,11,17,19,23,27,51,71},{16,21,24,41,65,82,94,102},{8,16,21,29,41,65,82,94},{21,24,41,65,82,94,102,125},{19,21,24,41,65,82,89,125},{19,21,29,41,65,82,94,125},{6,8,19,29,41,65,82,94},{8,17,19,21,29,41,65,82},{21,24,41,61,82,94,102,125},{19,21,24,41,61,82,89,125},{19,21,29,41,61,82,94,125},{19,24,27,41,61,82,97,120},{19,21,24,41,61,82,89,97},{19,21,27,41,51,61,82,97},{6,19,27,29,41,61,82,94},{19,21,27,29,41,51,61,82},{17,19,21,27,29,41,51,82},{18,21,24,41,46,61,94,102},{2,18,21,29,41,46,61,94},{21,24,41,46,61,94,102,125},{19,21,24,41,46,61,89,125},{19,21,29,41,46,61,94,125},{2,6,19,29,41,46,61,94},{2,9,19,21,29,41,46,61},{19,24,27,41,61,64,80,97},{19,21,24,41,61,64,89,97},{19,21,27,41,51,61,64,97},{2,9,19,27,41,61,64,80},{9,19,21,27,41,51,61,64},{2,6,9,19,27,29,41,61},{9,19,21,27,29,41,51,61},{8,13,17,19,21,25,29,41},{9,17,19,21,25,27,29,41},{2,8,13,21,25,29,41,45},{2,9,13,19,21,25,29,41},{18,21,24,46,58,61,94,102},{18,21,29,43,46,58,61,94},{2,6,18,29,43,46,61,94},{21,24,46,58,61,77,94,102},{21,29,43,46,58,61,77,94},{21,24,46,61,77,94,102,125},{19,21,24,46,65,77,94,125},{19,21,29,46,61,77,94,125},{6,19,29,43,46,61,77,94},{9,19,21,23,27,29,51,61},{19,24,27,41,44,64,97,128},{19,21,24,41,44,64,89,97},{19,21,27,41,44,51,64,97},{19,21,27,41,44,51,64,75},{9,17,19,21,27,41,59,75},{17,19,21,27,41,44,51,75},{7,19,21,27,44,51,64,75},{7,9,19,21,27,40,59,75},{9,17,19,21,27,40,49,59},{9,17,19,21,27,40,59,75},{9,19,21,27,41,51,64,75},{7,9,19,21,27,51,64,75},{9,17,19,21,23,25,27,49},{7,21,24,32,61,64,89,97},{7,19,21,34,61,64,89,97},{7,19,21,34,51,61,64,97},{7,9,19,21,34,51,61,64},{7,9,19,21,23,34,51,61},{9,17,19,21,23,27,40,49},{8,13,17,21,25,29,31,45},{13,17,19,21,23,25,29,31},{9,17,19,21,23,25,27,29},{2,13,21,23,25,29,31,45},{2,9,13,19,21,23,25,29},{16,24,39,41,65,82,94,102},{6,8,16,39,41,65,82,94},{24,39,41,65,82,94,102,125},{19,24,39,41,65,82,112,125},{6,19,39,41,65,82,94,125},{19,24,39,41,61,82,112,120},{6,19,27,39,41,61,82,120},{24,39,41,61,82,94,102,125},{19,24,39,41,61,82,112,125},{6,19,39,41,61,82,94,125},{19,24,39,41,61,80,112,120},{19,24,27,41,61,80,97,120},{6,19,27,39,41,61,80,120},{2,6,9,19,27,41,61,80},{18,24,39,41,46,61,94,102},{2,6,18,39,41,46,61,94},{24,39,41,46,61,94,102,125},{19,24,39,41,46,61,112,125},{6,19,39,41,46,61,94,125},{18,24,39,46,58,61,94,102},{6,18,39,43,46,58,61,94},{24,39,46,58,61,77,94,102},{6,39,43,46,58,61,77,94},{24,39,46,61,77,94,102,125},{19,24,39,46,65,77,94,125},{6,19,39,46,61,77,94,125},{19,24,27,41,68,80,97,128},{19,27,41,68,80,92,107,128},{19,24,39,41,68,80,112,120},{19,24,27,41,68,80,97,120},{6,19,27,39,41,68,80,120},{6,19,27,41,68,80,92,107},{6,17,19,27,41,68,92,107},{14,19,24,27,68,80,97,128},{14,19,27,68,80,92,107,128},{6,14,19,27,68,80,92,107},{14,19,24,27,64,85,92,128},{14,19,27,68,85,92,107,128},{14,19,27,68,71,85,92,107},{6,14,19,27,68,71,92,107},{6,17,19,27,47,71,88,92},{6,17,19,27,68,71,92,107},{19,24,27,41,64,80,97,128},{19,27,41,64,80,92,107,128},{9,19,27,41,64,80,92,107},{6,9,19,27,41,80,92,107},{6,9,17,19,25,27,41,92},{14,19,24,27,64,80,97,128},{14,19,27,64,80,92,107,128},{9,14,19,27,64,80,92,107},{6,9,14,19,27,80,92,107},{14,19,27,64,85,92,100,115},{14,19,27,71,85,92,100,115},{9,14,19,27,64,92,100,115},{9,14,19,27,71,88,92,100},{6,9,14,19,27,71,88,92},{6,9,17,19,25,27,88,92},{14,24,39,56,61,80,112,120},{14,19,24,61,80,89,112,120},{6,14,19,39,61,80,112,120},{14,19,24,61,80,89,97,120},{14,19,27,51,61,80,97,120},{6,14,19,27,51,61,80,120},{14,19,24,61,64,80,89,97},{14,19,27,51,61,64,80,97},{9,14,19,27,51,61,64,80},{6,9,14,19,27,51,61,80},{6,9,14,19,23,27,51,61},{6,9,14,19,23,27,71,88},{8,12,22,24,37,41,44,59},{22,24,37,41,44,59,64,92},{8,17,22,37,41,44,59,92},{19,22,24,41,44,64,92,128},{19,22,41,44,59,64,75,92},{17,19,22,41,44,59,75,92},{19,27,41,44,64,92,107,128},{19,27,41,44,64,75,92,107},{9,17,19,27,41,59,75,92},{17,19,27,41,44,75,92,107},{22,24,37,44,59,64,92,100},{22,24,37,44,47,54,59,100},{22,24,37,44,47,85,92,100},{22,37,44,47,59,92,100,123},{17,22,37,44,47,59,92,123},{19,22,24,44,64,85,92,100},{19,22,44,59,64,75,92,100},{19,22,44,47,71,85,92,100},{19,22,44,59,75,92,100,123},{19,22,44,47,71,92,100,123},{17,19,22,47,59,88,92,123},{17,19,22,44,59,75,92,123},{17,19,22,44,47,71,92,123},{19,27,44,64,85,92,100,115},{19,27,44,64,75,92,100,115},{19,27,44,71,85,92,100,115},{9,19,27,59,75,92,100,123},{19,27,44,71,75,92,100,123},{9,17,19,27,59,88,92,123},{17,19,27,47,71,88,92,123},{9,17,19,27,59,75,92,123},{17,19,27,44,71,75,92,123},{7,24,30,44,54,59,64,100},{7,19,30,44,59,64,75,100},{7,19,27,44,64,75,100,115},{7,30,44,47,54,59,100,123},{7,19,30,44,59,75,100,123},{7,19,30,44,47,71,100,123},{7,9,19,27,59,75,100,123},{7,19,27,44,71,75,100,123},{7,9,19,27,40,59,88,123},{7,19,40,47,59,88,95,123},{7,9,19,27,40,59,75,123},{7,19,40,44,59,75,95,123},{7,40,44,47,59,95,110,123},{9,17,19,27,40,49,59,88},{17,19,40,47,49,59,88,103},{9,17,19,27,40,59,88,123},{17,19,40,47,59,88,95,123},{9,17,19,27,40,59,75,123},{17,19,40,44,59,75,95,123},{17,40,44,47,59,95,110,123},{2,12,22,24,37,41,59,64},{2,8,12,22,25,37,41,59},{2,9,22,37,41,59,64,92},{8,17,22,25,37,41,59,92},{2,9,22,25,37,41,59,92},{9,19,22,41,59,64,75,92},{9,17,19,22,25,41,59,92},{9,19,27,41,64,75,92,107},{2,22,24,37,54,59,64,100},{2,9,22,37,59,64,92,100},{2,22,37,47,54,59,88,100},{22,37,47,59,88,92,100,123},{2,9,22,37,59,88,92,100},{17,22,25,37,47,59,88,92},{2,9,22,25,37,59,88,92},{2,22,25,37,47,59,88,118},{9,19,22,59,64,75,92,100},{9,19,22,59,88,92,100,123},{19,22,47,71,88,92,100,123},{9,17,19,22,25,59,88,92},{9,19,27,64,75,92,100,115},{9,19,27,71,88,92,100,123},{2,7,12,24,30,54,59,64},{2,7,9,30,54,59,64,100},{7,9,19,30,59,64,75,100},{7,9,19,27,64,75,100,115},{7,30,47,54,59,88,100,123},{2,7,9,30,54,59,88,100},{2,7,30,47,54,59,88,118},{7,9,19,30,59,88,100,123},{7,19,30,47,59,88,95,123},{7,9,19,27,71,88,100,123},{7,9,19,40,49,59,88,103},{7,40,47,49,59,88,103,118},{7,19,40,42,47,49,88,103},{7,19,40,47,59,88,95,103},{2,7,9,49,59,88,103,118},{2,7,9,19,42,49,88,103},{2,7,47,49,66,88,103,118},{2,7,42,47,49,66,88,103},{9,17,19,25,49,59,88,103},{9,17,19,23,25,27,49,88},{17,25,47,49,59,88,103,118},{17,19,25,42,47,49,88,103},{17,19,23,25,42,47,49,88},{2,9,25,49,59,88,103,118},{2,9,19,25,42,49,88,103},{2,9,19,23,25,42,49,88},{2,25,47,49,66,88,103,118},{2,25,42,47,49,66,88,103},{2,23,25,42,47,49,66,88},{7,14,24,32,61,64,89,97},{7,14,19,34,61,64,89,97},{7,14,19,34,51,61,64,97},{7,9,14,19,27,51,64,115},{7,9,14,19,34,51,61,64},{7,9,14,19,23,34,51,61},{7,14,19,27,51,64,85,115},{7,9,14,19,27,71,100,115},{7,9,19,23,40,42,49,88},{9,17,19,23,27,40,49,88},{7,23,40,42,47,49,66,88},{17,19,23,40,42,47,49,88},{2,7,9,23,42,49,66,88},{6,8,13,17,25,29,31,45},{6,13,17,19,23,25,29,31},{6,8,13,17,19,25,29,41},{6,9,17,19,23,25,27,29},{6,9,17,19,25,27,29,41},{2,6,13,23,25,29,31,45},{2,6,8,13,25,29,41,45},{2,6,9,13,19,23,25,29},{2,6,9,13,19,25,29,41},{2,6,18,23,29,43,46,61},{6,19,23,29,43,46,61,77},{2,6,9,19,23,29,46,61},{6,9,19,23,27,29,51,61},{6,9,17,19,23,25,27,88},{6,17,19,23,25,42,47,88},{2,6,9,19,23,25,42,88},{2,6,23,25,42,47,66,88},{6,16,18,33,39,50,70,74},{6,8,16,33,50,70,74,114},{6,18,33,43,50,70,74,114},{6,8,33,43,50,63,74,114},{6,16,18,22,33,39,50,70},{6,8,13,16,22,33,50,70},{6,10,13,18,22,33,50,70},{6,8,10,13,22,33,50,60},{16,18,24,39,70,74,94,122},{6,16,18,33,39,70,74,94},{6,8,16,29,33,70,74,94},{18,24,39,43,58,74,94,122},{6,18,39,43,70,74,94,122},{6,18,29,33,43,70,74,94},{16,18,24,39,41,70,87,94},{6,16,18,33,39,41,70,94},{6,8,16,29,33,41,70,94},{2,6,18,29,33,41,70,94},{16,18,22,24,39,41,70,87},{6,16,18,22,33,39,41,70},{6,8,13,16,22,33,41,70},{2,6,13,18,22,33,41,70},{2,6,8,13,22,33,41,45},{16,24,39,70,87,94,109,122},{16,24,39,58,74,94,109,122},{6,16,39,70,74,94,109,122},{6,8,16,29,70,74,94,109},{6,39,43,58,74,94,109,122},{6,29,43,70,74,94,109,122},{16,24,39,65,87,94,109,117},{6,16,39,65,70,87,94,109},{6,8,16,29,65,70,94,109},{24,39,46,65,87,94,109,117},{6,39,46,65,70,87,94,109},{24,39,46,65,77,94,109,117},{6,19,39,46,65,77,94,109},{6,19,29,46,65,70,94,109},{24,39,46,58,87,94,109,122},{6,39,43,46,58,94,109,122},{6,39,46,70,87,94,109,122},{6,29,43,46,70,94,109,122},{24,39,46,58,77,94,109,117},{6,39,43,46,58,77,94,109},{6,19,29,43,46,77,94,109},{16,24,39,41,65,87,94,102},{6,16,39,41,65,70,87,94},{6,8,16,29,41,65,70,94},{24,39,41,46,65,87,94,102},{6,39,41,46,65,70,87,94},{24,39,41,46,65,94,102,125},{19,24,39,41,46,65,112,125},{6,19,39,41,46,65,94,125},{6,19,29,41,46,65,70,94},{18,24,39,41,46,87,94,102},{6,18,39,41,46,70,87,94},{2,6,18,29,41,46,70,94},{18,24,39,46,58,87,94,122},{6,18,39,43,46,58,94,122},{16,18,24,39,70,87,94,122},{6,18,39,46,70,87,94,122},{6,18,29,43,46,70,94,122},{16,22,24,39,41,56,65,87},{6,16,22,39,41,65,70,87},{6,8,13,16,22,41,65,70},{22,24,39,41,46,56,65,87},{6,22,39,41,46,65,70,87},{22,24,39,41,46,56,65,112},{19,22,24,41,46,65,89,112},{6,19,22,39,41,46,65,112},{6,13,19,22,41,46,65,70},{6,8,13,17,19,22,41,65},{18,22,24,39,41,46,56,87},{6,18,22,39,41,46,70,87},{18,22,24,39,41,46,56,80},{2,18,22,24,41,46,64,80},{2,6,18,22,39,41,46,80},{2,6,13,18,22,41,46,70},{22,24,39,41,46,56,80,112},{19,22,24,41,46,80,89,112},{6,19,22,39,41,46,80,112},{19,22,24,41,46,64,80,89},{2,9,19,22,41,46,64,80},{2,6,9,19,22,41,46,80},{2,6,9,13,19,22,41,46},{2,6,8,13,22,25,41,45},{6,8,13,17,19,22,25,41},{2,6,9,13,19,22,25,41},{18,22,24,26,39,46,56,87},{16,18,22,24,26,39,70,87},{6,18,22,26,39,46,70,87},{6,10,13,18,22,26,46,70},{2,6,10,13,18,22,42,46},{2,6,9,13,19,22,42,46},{18,24,26,39,46,58,87,122},{18,24,26,39,43,58,74,122},{6,18,26,39,43,46,58,122},{16,18,24,26,39,70,87,122},{6,18,26,39,46,70,87,122},{16,18,24,26,39,70,74,122},{6,18,26,39,43,70,74,122},{6,18,26,43,46,70,99,122},{8,16,22,24,37,41,44,68},{16,22,24,37,39,41,56,68},{6,8,16,22,37,39,41,68},{22,24,37,41,44,68,92,128},{8,17,22,37,41,44,68,92},{22,24,37,39,41,56,68,80},{22,24,37,41,68,80,92,128},{6,22,37,39,41,68,80,92},{6,8,17,22,37,41,68,92},{22,24,37,44,68,85,92,128},{22,37,44,47,68,71,85,92},{17,22,37,44,47,68,71,92},{14,22,24,37,39,56,68,80},{14,22,24,37,68,80,92,128},{6,14,22,37,39,68,80,92},{14,22,24,37,68,85,92,128},{14,22,37,47,68,71,85,92},{6,14,22,37,47,68,71,92},{6,17,22,37,47,68,71,92},{18,22,24,37,39,41,56,80},{2,18,22,24,37,41,64,80},{2,6,18,22,37,39,41,80},{22,24,37,41,64,80,92,128},{2,9,22,37,41,64,80,92},{2,6,9,22,37,41,80,92},{6,8,17,22,25,37,41,92},{2,6,8,22,25,37,41,45},{2,6,9,22,25,37,41,92},{14,22,24,37,64,80,92,128},{2,9,14,22,37,64,80,92},{2,6,9,14,22,37,80,92},{14,22,24,37,64,85,92,100},{14,22,37,47,71,85,92,100},{2,9,14,22,37,64,92,100},{14,22,37,47,71,88,92,100},{2,9,14,22,37,88,92,100},{6,14,22,37,47,71,88,92},{2,6,9,14,22,37,88,92},{6,17,22,25,37,47,88,92},{2,6,9,22,25,37,88,92},{2,6,22,25,37,47,66,88},{19,22,24,41,44,68,89,128},{19,22,41,44,68,92,107,128},{17,19,22,41,44,68,92,107},{22,24,39,41,56,68,80,112},{19,22,24,41,68,80,89,112},{6,19,22,39,41,68,80,112},{19,22,24,41,68,80,89,128},{19,22,41,68,80,92,107,128},{6,19,22,41,68,80,92,107},{6,17,19,22,41,68,92,107},{19,22,24,44,64,85,92,128},{19,22,44,68,85,92,107,128},{19,22,44,68,71,85,92,107},{17,19,22,44,68,71,92,107},{14,19,22,24,68,80,89,128},{14,19,22,68,80,92,107,128},{6,14,19,22,68,80,92,107},{14,19,22,24,64,85,92,128},{14,19,22,68,85,92,107,128},{14,19,22,68,71,85,92,107},{6,14,19,22,68,71,92,107},{6,17,19,22,47,71,88,92},{6,17,19,22,68,71,92,107},{19,22,24,41,64,80,89,128},{19,22,41,64,80,92,107,128},{9,19,22,41,64,80,92,107},{6,9,19,22,41,80,92,107},{6,9,17,19,22,25,41,92},{14,19,22,24,64,80,89,128},{14,19,22,64,80,92,107,128},{9,14,19,22,64,80,92,107},{6,9,14,19,22,80,92,107},{14,19,22,64,85,92,100,115},{14,19,22,71,85,92,100,115},{9,14,19,22,64,92,100,115},{9,14,19,22,71,88,92,100},{6,9,14,19,22,71,88,92},{6,9,17,19,22,25,88,92},{6,17,19,22,25,42,47,88},{2,6,9,19,22,25,42,88},{2,6,22,25,42,47,66,88},{14,18,22,24,26,32,46,56},{6,14,18,22,26,39,46,56},{14,18,22,24,26,30,32,46},{10,14,18,22,26,30,42,46},{6,10,14,18,22,26,42,46},{14,18,22,24,32,46,56,80},{6,14,18,22,39,46,56,80},{14,18,22,24,32,46,64,80},{2,9,14,18,22,46,64,80},{2,6,9,14,18,22,46,80},{14,18,22,24,30,32,46,64},{2,9,14,18,22,30,46,64},{2,9,14,18,22,30,42,46},{2,6,9,14,18,22,42,46},{14,22,24,32,46,56,80,112},{6,14,22,39,46,56,80,112},{14,22,24,32,46,80,89,112},{14,19,22,34,46,80,89,112},{6,14,19,22,34,46,80,112},{14,22,24,32,46,64,80,89},{14,19,22,34,46,64,80,89},{9,14,19,22,34,46,64,80},{6,9,14,19,22,34,46,80},{14,22,24,30,32,46,64,89},{14,19,22,30,34,46,64,89},{9,14,19,22,30,34,46,64},{9,14,19,22,30,34,42,46},{6,9,14,19,22,34,42,46},{14,22,24,30,54,64,85,100},{14,22,30,47,54,71,85,100},{2,9,14,22,30,54,64,100},{14,22,30,47,54,71,88,100},{2,9,14,22,30,54,88,100},{14,19,22,30,64,85,100,115},{14,19,22,30,71,85,100,115},{9,14,19,22,30,64,100,115},{9,14,19,22,30,71,88,100},{19,22,30,47,71,88,100,123},{14,22,30,42,47,66,71,88},{2,9,14,22,30,42,66,88},{9,14,19,22,30,42,71,88},{6,14,22,42,47,66,71,88},{2,6,9,14,22,42,66,88},{6,9,14,19,22,42,71,88},{6,17,19,22,42,47,71,88},{6,8,13,22,45,57,60,76},{6,10,13,22,42,57,60,76},{2,6,13,22,42,45,57,76},{2,6,10,13,18,22,42,76},{6,8,13,17,22,25,45,57},{2,6,13,22,25,42,45,57},{6,13,17,19,22,25,42,57},{2,6,9,13,19,22,25,42},{6,8,17,22,25,45,57,90},{6,17,22,25,42,47,57,90},{2,6,22,25,42,45,57,90},{2,6,22,25,42,47,66,90},{14,18,24,26,32,46,56,58},{18,24,26,39,46,56,58,87},{6,14,18,26,39,46,56,58},{6,14,18,23,26,43,46,58},{6,10,14,18,23,26,42,46},{14,18,24,32,46,56,58,61},{18,24,39,46,56,58,61,102},{6,14,18,39,46,56,58,61},{6,14,18,23,43,46,58,61},{14,18,24,32,46,56,61,80},{18,24,39,41,46,56,61,80},{6,14,18,39,46,56,61,80},{14,18,24,32,46,61,64,80},{2,18,24,41,46,61,64,80},{2,9,14,18,46,61,64,80},{2,6,18,39,41,46,61,80},{2,6,9,14,18,46,61,80},{2,6,9,14,18,23,46,61},{2,6,9,14,18,23,42,46},{2,6,10,13,18,23,42,46},{14,24,32,46,56,58,61,77},{24,39,46,56,58,61,77,102},{6,14,39,46,56,58,61,77},{6,14,23,43,46,58,61,77},{14,24,32,46,56,61,77,112},{24,39,46,56,61,77,112,125},{6,14,39,46,56,61,77,112},{14,24,32,46,61,77,89,112},{19,24,46,61,77,89,112,125},{14,19,34,46,61,77,89,112},{6,19,39,46,61,77,112,125},{6,14,19,34,46,61,77,112},{6,14,19,23,34,46,61,77},{14,24,32,46,56,61,80,112},{24,39,41,46,56,61,80,112},{6,14,39,46,56,61,80,112},{14,24,32,46,61,80,89,112},{19,24,41,46,61,80,89,112},{14,19,34,46,61,80,89,112},{6,19,39,41,46,61,80,112},{6,14,19,34,46,61,80,112},{14,24,32,46,61,64,80,89},{19,24,41,46,61,64,80,89},{14,19,34,46,61,64,80,89},{2,9,19,41,46,61,64,80},{9,14,19,34,46,61,64,80},{2,6,9,19,41,46,61,80},{6,9,14,19,34,46,61,80},{6,9,14,19,23,34,46,61},{6,9,14,19,23,34,42,46},{2,6,9,13,19,23,42,46},{6,14,23,42,47,66,71,88},{2,6,9,14,23,42,66,88},{6,9,14,19,23,42,71,88},{6,17,19,23,42,47,71,88},{5,8,12,16,22,24,28,33},{5,12,18,22,24,28,33,52},{5,8,12,22,28,33,45,52},{5,12,18,22,24,28,30,52},{5,12,22,28,30,52,62,83},{5,8,12,17,22,28,62,98},{5,8,12,22,28,45,52,98},{5,12,22,28,52,62,83,98},{5,7,12,18,24,28,30,52},{5,7,12,28,30,52,62,83},{5,7,12,15,28,40,62,113},{5,7,12,28,52,62,83,113},{5,7,12,15,28,52,69,113},{5,8,12,15,17,28,86,98},{5,12,15,17,28,62,98,113},{5,8,12,28,45,52,86,98},{5,12,15,28,52,69,86,98},{5,15,28,52,62,73,98,113},{5,12,28,52,62,83,98,113},{5,12,15,28,52,69,98,113},{5,10,18,22,28,33,52,76},{5,8,10,22,28,33,60,76},{5,8,22,28,33,45,52,76},{5,10,18,22,28,30,42,52},{5,22,28,30,42,52,62,83},{5,8,22,28,45,52,57,98},{5,22,28,42,52,57,62,98},{5,8,22,28,45,52,57,76},{5,10,22,28,42,52,57,76},{5,7,10,18,28,30,42,52},{5,7,28,30,42,52,62,83},{5,7,28,42,52,62,73,113},{5,7,15,28,52,69,73,113},{5,7,10,28,42,52,73,108},{5,7,15,28,52,69,73,108},{5,8,28,45,52,57,86,98},{5,15,28,52,57,86,98,121},{5,28,42,52,57,62,73,98},{5,15,28,52,57,73,98,121},{5,8,28,45,52,57,86,116},{5,15,28,52,57,86,108,116},{5,8,28,45,52,57,76,116},{5,10,28,52,57,76,108,116},{5,10,15,28,57,93,108,116},{5,10,28,42,52,57,73,108},{5,15,28,52,57,73,108,121},{2,5,12,18,22,33,45,52},{2,5,12,18,22,24,30,64},{2,5,12,18,22,30,52,83},{2,5,12,22,30,62,83,103},{5,8,12,17,22,25,62,98},{2,5,8,12,22,25,45,98},{2,5,12,22,25,62,83,98},{2,5,12,22,45,52,83,98},{2,5,22,42,52,62,83,98},{2,5,7,12,18,30,52,83},{2,5,7,12,30,62,83,103},{5,7,12,15,40,49,62,113},{2,5,7,12,49,62,83,113},{2,5,7,12,15,49,69,113},{2,5,7,42,52,62,83,113},{2,5,7,12,52,69,83,113},{5,8,12,15,17,25,86,98},{5,12,15,17,25,62,98,113},{2,5,8,12,25,45,86,98},{2,5,12,15,25,69,86,98},{2,5,12,25,62,83,98,113},{2,5,12,15,25,69,98,113},{2,5,12,45,52,69,86,98},{2,5,15,52,69,86,98,121},{2,5,42,52,62,73,98,113},{2,5,15,52,69,73,98,113},{2,5,42,52,62,83,98,113},{2,5,12,52,69,83,98,113},{2,5,18,22,33,45,52,76},{2,5,10,18,22,42,52,76},{2,5,18,22,30,42,52,83},{2,5,22,42,45,52,57,98},{2,5,22,42,45,52,57,76},{2,5,10,42,52,57,76,108},{2,5,7,18,30,42,52,83},{2,5,7,42,52,69,73,113},{2,5,7,42,52,69,73,108},{2,5,15,52,69,73,108,121},{2,5,45,52,57,86,98,121},{2,5,15,52,57,86,108,121},{2,5,42,52,57,73,98,121},{2,5,15,52,69,73,98,121},{2,5,45,52,57,86,108,116},{2,5,45,52,57,76,108,116},{2,5,42,52,57,73,108,121},{5,8,12,16,22,24,41,44},{5,12,22,24,41,44,59,64},{5,8,12,17,22,41,44,59},{5,12,22,24,30,44,59,64},{5,12,22,30,44,59,62,95},{5,12,17,22,44,59,62,95},{5,7,12,24,30,44,59,64},{5,7,12,30,44,59,62,95},{5,7,12,40,44,59,62,95},{5,12,15,17,40,49,59,62},{5,12,17,40,44,59,62,95},{2,5,12,18,22,24,41,64},{2,5,9,12,22,41,59,64},{5,8,12,17,22,25,41,59},{2,5,8,12,22,25,41,45},{2,5,9,12,22,25,41,59},{2,12,22,24,30,54,59,64},{2,5,9,12,22,30,59,64},{5,12,22,30,59,62,95,103},{2,5,9,12,22,30,59,103},{5,12,17,22,25,59,62,103},{2,5,12,22,25,62,83,103},{2,5,9,12,22,25,59,103},{2,5,7,9,12,30,59,64},{5,7,12,30,59,62,95,103},{2,5,7,9,12,30,59,103},{5,7,12,40,49,59,62,103},{2,5,7,12,49,62,83,103},{2,5,7,9,12,49,59,103},{5,12,15,17,25,49,62,113},{5,12,17,25,49,59,62,103},{2,12,15,25,49,62,105,113},{2,5,12,25,49,62,83,113},{2,5,12,15,25,49,69,113},{2,5,12,25,49,62,83,103},{2,5,9,12,25,49,59,103},{5,19,22,24,41,44,64,89},{5,19,22,41,44,59,64,75},{5,17,19,22,41,44,59,75},{5,19,22,30,44,59,64,75},{5,19,22,30,44,59,75,95},{5,17,19,22,59,62,95,103},{5,17,19,22,44,59,75,95},{5,7,19,30,44,59,64,75},{5,7,19,30,44,59,75,95},{5,7,19,40,59,62,95,103},{5,7,19,40,44,59,75,95},{5,17,19,40,49,59,62,103},{5,17,19,40,59,62,95,103},{5,17,19,40,44,59,75,95},{5,9,19,22,41,59,64,75},{5,9,17,19,22,25,41,59},{5,9,19,22,30,59,64,75},{5,9,19,22,30,59,95,103},{5,17,19,22,25,42,62,103},{5,9,17,19,22,25,59,103},{2,5,22,25,42,62,83,103},{2,5,9,19,22,25,42,103},{5,7,9,19,30,59,64,75},{5,7,9,19,30,59,95,103},{5,7,19,40,42,49,62,103},{5,7,9,19,40,49,59,103},{2,5,7,42,49,62,83,103},{2,5,7,9,19,42,49,103},{5,15,17,25,49,62,73,113},{5,17,19,25,42,49,62,73},{5,17,19,25,42,49,62,103},{5,9,17,19,25,49,59,103},{2,5,25,42,49,62,73,113},{2,5,15,25,49,69,73,113},{2,5,25,42,49,62,83,103},{2,5,9,19,25,42,49,103},{5,18,22,24,26,30,32,46},{5,10,18,22,26,30,42,46},{5,18,22,24,30,32,46,64},{2,5,9,18,22,30,46,64},{2,5,9,18,22,30,42,46},{5,22,24,30,32,46,64,89},{5,19,22,30,34,46,64,89},{5,9,19,22,30,34,46,64},{5,9,19,22,30,34,42,46},{5,22,30,42,62,83,95,103},{2,5,9,22,30,42,83,103},{5,9,19,22,30,42,95,103},{5,17,19,22,42,62,95,103},{5,8,17,22,25,45,57,98},{5,17,22,25,42,57,62,98},{2,5,22,25,42,45,57,98},{2,5,22,25,42,62,83,98},{5,8,13,17,22,25,45,57},{5,13,17,19,22,25,42,57},{2,5,13,22,25,42,45,57},{2,5,9,13,19,22,25,42},{5,8,13,22,45,57,60,76},{5,10,13,22,42,57,60,76},{2,5,13,22,42,45,57,76},{2,5,10,13,18,22,42,76},{5,7,30,42,62,83,95,103},{2,5,7,9,30,42,83,103},{5,7,19,40,42,62,95,103},{5,7,9,19,30,42,95,103},{5,7,40,42,49,62,73,113},{5,7,15,40,49,69,73,113},{5,15,17,40,49,62,73,113},{2,5,7,42,49,69,73,113},{2,5,7,42,49,62,83,113},{5,17,19,40,42,49,62,73},{5,8,17,25,45,57,86,98},{5,15,17,25,57,86,98,121},{5,17,25,42,57,62,73,98},{5,15,17,25,57,73,98,121},{5,15,17,25,62,73,98,113},{2,5,25,45,57,86,98,121},{2,5,15,25,69,86,98,121},{2,5,25,42,57,73,98,121},{2,5,25,42,62,73,98,113},{2,5,15,25,69,73,98,121},{2,5,15,25,69,73,98,113},{5,17,19,25,38,42,57,73},{5,15,17,25,38,57,73,121},{2,5,25,38,42,57,73,121},{2,5,15,25,38,69,73,121},{5,10,38,42,57,73,93,108},{2,5,38,42,57,73,108,121},{2,5,10,38,42,57,76,108},{5,15,38,57,73,93,108,121},{2,5,15,38,57,86,108,121},{12,22,24,37,44,54,59,78},{8,12,17,22,37,44,59,78},{12,22,24,30,44,54,59,78},{12,22,30,44,59,62,78,95},{12,17,22,44,59,62,78,95},{7,12,24,30,44,54,59,78},{7,12,30,44,59,62,78,95},{7,12,40,44,59,62,78,95},{12,15,17,40,49,59,62,78},{12,17,40,44,59,62,78,95},{22,37,44,47,54,59,78,110},{17,22,37,44,47,59,78,110},{22,30,44,47,54,59,78,110},{22,30,44,47,59,78,95,110},{17,22,47,59,62,78,95,103},{17,22,44,47,59,78,95,110},{7,30,44,47,54,59,78,110},{7,30,44,47,59,78,95,110},{7,40,47,59,62,78,95,103},{7,40,44,47,59,78,95,110},{17,40,47,49,59,62,78,103},{17,40,47,59,62,78,95,103},{17,40,44,47,59,78,95,110},{2,12,22,24,37,54,59,64},{2,12,22,37,54,59,78,118},{8,12,17,22,25,37,59,78},{2,12,22,25,37,59,78,118},{2,12,22,30,54,59,78,118},{12,22,30,59,62,78,95,103},{2,12,22,30,59,78,103,118},{12,17,22,25,59,62,78,103},{2,12,22,25,62,78,103,126},{2,12,22,25,59,78,103,118},{2,7,12,30,54,59,78,118},{7,12,30,59,62,78,95,103},{2,7,12,30,59,78,103,118},{7,12,40,49,59,62,78,103},{2,7,12,49,62,78,103,126},{2,7,12,49,59,78,103,118},{12,15,17,25,49,62,78,105},{12,17,25,49,59,62,78,103},{2,12,25,49,62,78,105,126},{2,12,25,49,62,78,103,126},{2,12,25,49,59,78,103,118},{2,22,37,47,54,59,88,118},{22,37,47,54,59,78,110,118},{17,22,25,37,47,59,78,118},{2,22,25,37,47,66,78,118},{2,22,30,47,54,59,88,118},{22,30,47,54,59,78,110,118},{22,30,47,59,78,95,103,118},{2,22,30,47,66,78,103,118},{17,22,25,47,62,78,103,126},{17,22,25,47,59,78,103,118},{2,22,25,47,66,78,103,126},{2,22,25,47,66,78,103,118},{7,30,47,54,59,78,110,118},{7,30,47,59,78,95,103,118},{2,7,30,47,66,78,103,118},{7,40,47,49,62,78,103,126},{7,40,47,49,59,78,103,118},{2,7,47,49,66,78,103,126},{2,7,47,49,66,78,103,118},{17,25,47,49,62,78,105,126},{17,25,47,49,62,78,103,126},{17,25,47,49,59,78,103,118},{2,25,42,47,49,62,105,126},{2,25,47,49,66,78,105,126},{2,25,47,49,66,78,103,126},{2,25,47,49,66,78,103,118},{22,24,30,44,54,59,64,100},{22,30,44,47,54,59,100,123},{19,22,30,44,59,64,75,100},{19,22,30,44,59,75,100,123},{19,22,30,44,47,71,100,123},{22,30,44,47,59,95,110,123},{19,22,30,47,59,88,95,123},{19,22,30,44,59,75,95,123},{17,19,22,47,59,88,95,103},{17,22,44,47,59,95,110,123},{17,19,22,47,59,88,95,123},{17,19,22,44,59,75,95,123},{7,30,44,47,59,95,110,123},{7,19,30,44,59,75,95,123},{17,19,40,42,47,49,62,103},{17,19,40,47,59,88,95,103},{2,9,22,30,54,59,64,100},{22,30,47,54,59,88,100,123},{2,9,22,30,54,59,88,100},{9,19,22,30,59,64,75,100},{9,19,22,30,59,88,100,123},{22,30,47,59,88,95,103,118},{9,19,22,30,59,88,95,103},{2,9,22,30,59,88,103,118},{2,22,30,47,66,88,103,118},{17,22,25,42,47,62,103,126},{17,19,22,25,42,47,88,103},{17,22,25,47,59,88,103,118},{9,17,19,22,25,59,88,103},{2,22,25,42,62,83,103,126},{2,22,25,42,47,66,103,126},{2,22,25,42,47,66,88,103},{2,9,19,22,25,42,88,103},{2,9,22,25,59,88,103,118},{2,22,25,47,66,88,103,118},{7,30,47,59,88,95,103,118},{7,9,19,30,59,88,95,103},{2,7,9,30,59,88,103,118},{2,7,30,47,66,88,103,118},{7,40,42,47,49,62,103,126},{2,7,42,49,62,83,103,126},{2,7,42,47,49,66,103,126},{15,17,25,49,62,73,105,113},{17,25,42,47,49,62,73,105},{17,25,42,47,49,62,103,126},{2,25,42,49,62,73,105,113},{2,15,25,49,69,73,105,113},{2,25,42,49,62,83,103,126},{2,25,42,47,49,66,103,126},{22,30,42,62,83,95,103,126},{22,30,42,47,66,95,103,126},{17,22,42,47,62,95,103,126},{2,22,30,42,66,83,103,126},{2,12,22,30,62,83,103,126},{22,30,42,47,66,88,95,103},{9,19,22,30,42,88,95,103},{17,19,22,42,47,88,95,103},{2,9,22,30,42,66,88,103},{8,17,22,25,45,57,90,98},{17,22,25,42,57,62,90,98},{8,12,17,22,25,62,90,98},{17,22,25,42,47,62,90,126},{2,22,25,42,45,57,90,98},{2,8,12,22,25,45,90,98},{2,22,25,42,62,83,90,98},{2,12,22,25,62,83,90,98},{2,22,25,42,62,83,90,126},{2,22,25,42,47,66,90,126},{7,30,42,62,83,95,103,126},{7,40,42,47,62,95,103,126},{7,30,42,47,66,95,103,126},{2,7,30,42,66,83,103,126},{2,7,12,30,62,83,103,126},{7,19,40,42,47,88,95,103},{7,30,42,47,66,88,95,103},{7,9,19,30,42,88,95,103},{2,7,9,30,42,66,88,103},{7,40,42,49,62,73,105,113},{7,15,40,49,69,73,105,113},{15,17,40,49,62,73,105,113},{7,12,15,40,49,62,105,113},{17,40,42,47,49,62,73,105},{7,40,42,47,49,62,105,126},{2,7,42,49,69,73,105,113},{2,7,42,49,62,83,105,113},{2,7,12,15,49,69,105,113},{2,7,12,49,62,83,105,113},{2,7,42,49,62,83,105,126},{2,7,42,47,49,66,105,126},{8,17,25,45,57,86,90,98},{15,17,25,57,86,90,98,121},{8,12,15,17,25,86,90,98},{17,25,42,57,62,73,90,98},{15,17,25,57,73,90,98,121},{15,17,25,62,73,90,98,113},{12,15,17,25,62,90,98,113},{17,23,25,42,47,57,73,90},{17,25,42,47,62,73,90,105},{15,17,23,25,57,73,90,121},{15,17,25,62,73,90,105,113},{2,25,45,57,86,90,98,121},{2,8,12,25,45,86,90,98},{2,15,25,69,86,90,98,121},{2,12,15,25,69,86,90,98},{2,25,42,57,73,90,98,121},{2,25,42,62,73,90,98,113},{2,15,25,69,73,90,98,121},{2,15,25,69,73,90,98,113},{2,12,25,62,83,90,98,113},{2,12,15,25,69,90,98,113},{2,23,25,42,57,73,90,121},{2,25,42,62,73,90,105,113},{2,15,23,25,69,73,90,121},{2,15,25,69,73,90,105,113},{17,19,23,25,38,42,57,73},{15,17,23,25,38,57,73,121},{2,23,25,38,42,57,73,121},{2,13,19,23,25,38,42,57},{2,15,23,25,38,57,86,121},{2,15,23,25,38,69,73,121},{10,23,38,42,57,73,93,108},{2,23,38,42,57,73,108,121},{2,10,23,38,42,57,76,108},{2,10,13,23,38,42,57,76},{15,23,38,57,73,93,108,121},{2,15,23,38,57,86,108,121},{1,7,14,18,26,32,46,58},{1,7,14,18,23,26,46,58},{1,7,14,18,26,30,32,46},{1,7,14,18,26,30,42,46},{1,7,14,18,23,26,42,46},{1,7,14,18,32,46,58,61},{1,7,14,18,23,46,58,61},{1,7,14,18,32,46,61,64},{1,7,9,14,18,46,61,64},{1,7,9,14,18,23,46,61},{1,7,14,18,30,32,46,64},{1,7,9,14,18,30,46,64},{1,7,9,14,18,30,42,46},{1,7,9,14,18,23,42,46},{1,7,14,32,46,58,61,77},{1,7,14,23,46,58,61,77},{1,7,14,32,46,61,77,89},{1,7,14,34,46,61,77,89},{1,7,14,23,34,46,61,77},{1,7,14,32,46,61,64,89},{1,7,14,34,46,61,64,89},{1,7,9,14,34,46,61,64},{1,7,9,14,23,34,46,61},{1,7,14,30,32,46,64,89},{1,7,14,30,34,46,64,89},{1,7,9,14,30,34,46,64},{7,9,14,19,30,34,64,115},{1,7,9,14,30,34,42,46},{1,7,9,14,23,34,42,46},{7,14,24,30,32,54,64,85},{7,24,30,44,54,64,85,100},{7,14,30,54,64,85,100,115},{7,30,44,47,54,71,85,100},{7,14,30,54,71,85,100,115},{7,9,14,30,54,64,100,115},{7,9,14,30,54,71,88,100},{7,30,47,54,71,88,100,123},{7,19,30,44,64,85,100,115},{7,14,19,30,34,64,85,115},{7,19,30,44,71,85,100,115},{7,9,14,19,30,71,100,115},{7,9,19,30,64,75,100,115},{7,9,19,30,71,88,100,123},{7,19,30,47,71,88,95,123},{7,9,14,30,42,66,71,88},{7,30,42,47,66,71,88,95},{7,9,19,30,42,71,88,95},{7,19,40,42,47,71,88,95},{7,9,14,23,42,66,71,88},{7,23,40,42,47,66,71,88},{7,9,19,23,40,42,71,88},{17,19,23,40,42,47,71,88},{7,23,38,42,69,73,93,108},{15,23,38,69,73,93,108,121},{7,10,18,23,38,42,93,108},{2,7,18,23,38,42,69,108},{2,23,38,42,69,73,108,121},{2,15,23,38,69,86,108,121},{2,10,18,23,38,42,76,108},{7,23,38,40,42,49,69,73},{15,17,23,38,40,49,69,73},{2,7,9,23,38,42,49,69},{2,23,25,38,42,49,69,73},{15,17,23,25,38,49,69,73},{7,9,19,23,38,40,42,49},{17,19,23,38,40,42,49,73},{2,9,19,23,25,38,42,49},{17,19,23,25,38,42,49,73},{7,23,40,42,49,69,73,105},{15,17,23,40,49,69,73,105},{7,23,40,42,47,49,66,105},{17,23,40,42,47,49,73,105},{2,7,23,42,49,66,69,105},{2,23,25,42,49,69,73,105},{15,17,23,25,49,69,73,105},{2,23,25,42,47,49,66,105},{17,23,25,42,47,49,73,105},{6,8,13,31,60,63,96,104},{6,13,23,31,63,84,96,104},{6,8,13,33,63,84,96,104},{6,18,23,43,63,84,96,104},{6,18,33,43,63,84,96,104},{6,10,13,23,31,60,96,104},{6,8,10,13,33,60,96,104},{6,10,13,18,23,84,96,104},{6,10,13,18,33,84,96,104},{6,8,13,29,31,45,63,96},{6,13,23,29,31,63,84,96},{6,8,13,29,33,63,84,96},{6,18,23,29,43,63,84,96},{6,18,29,33,43,63,84,96},{2,6,13,23,29,31,45,96},{2,6,8,13,29,33,45,96},{2,6,13,18,23,29,84,96},{2,6,13,18,29,33,84,96},{6,8,13,17,29,31,53,63},{6,13,23,29,31,53,63,84},{6,8,13,29,53,63,84,114},{6,23,29,43,53,63,84,99},{6,8,29,43,53,63,74,114},{6,29,43,53,63,84,99,114},{6,13,17,19,23,29,31,53},{6,8,13,17,19,29,53,65},{6,13,19,23,29,46,53,84},{6,23,29,43,46,53,84,99},{6,19,23,29,43,46,53,77},{2,6,13,18,23,29,46,84},{2,6,9,13,19,23,29,46},{6,18,23,29,43,46,84,99},{6,10,13,18,23,26,46,84},{6,18,23,26,43,46,84,99},{6,13,23,31,45,57,60,76},{6,10,13,23,42,57,60,76},{2,6,13,23,42,45,57,76},{2,6,10,13,18,23,42,76},{6,13,17,23,25,31,45,57},{2,6,13,23,25,42,45,57},{6,13,17,19,23,25,42,57},{2,6,9,13,19,23,25,42},{6,17,23,25,31,45,57,90},{6,17,23,25,42,47,57,90},{2,6,23,25,42,45,57,90},{2,6,23,25,42,47,66,90},{23,31,45,55,57,86,101,116},{15,23,38,55,57,86,101,116},{23,31,45,55,57,76,101,116},{10,23,38,55,57,76,101,116},{10,15,23,38,57,93,101,116},{2,23,38,45,55,57,86,116},{2,23,38,45,55,57,76,116},{17,23,25,31,45,55,57,86},{15,17,23,25,38,55,57,86},{2,23,25,38,45,55,57,86},{13,17,23,25,31,45,55,57},{13,17,19,23,25,38,55,57},{2,13,23,25,38,45,55,57},{13,23,31,45,55,57,60,76},{10,13,23,38,55,57,60,76},{2,13,23,38,45,55,57,76},{17,23,25,31,45,57,86,90},{15,17,23,25,57,86,90,121},{2,23,25,45,57,86,90,121},{2,15,23,25,69,86,90,121},{8,12,16,20,24,28,33,48},{12,18,20,24,28,33,48,72},{8,12,20,28,33,45,48,72},{18,20,28,33,48,72,81,124},{8,20,28,33,45,48,72,124},{8,20,28,33,48,60,81,124},{18,20,33,43,48,81,96,104},{18,20,23,43,48,72,81,96},{18,20,33,48,72,81,96,124},{8,20,33,43,48,63,96,104},{8,20,33,48,60,81,96,104},{8,20,33,45,48,72,96,124},{8,20,33,48,60,81,96,124},{7,12,18,20,24,28,48,72},{7,12,15,20,28,48,69,72},{8,12,15,17,20,28,48,86},{8,12,20,28,45,48,72,86},{12,15,20,28,48,69,72,86},{7,18,20,28,48,72,81,93},{7,15,20,28,48,69,72,93},{8,20,28,45,48,72,86,101},{15,20,28,48,72,86,93,101},{8,20,28,45,48,72,101,124},{20,28,48,72,81,93,101,124},{15,20,23,48,72,81,93,101},{7,18,20,23,48,72,81,93},{7,15,20,23,48,69,72,93},{8,20,31,45,48,72,96,124},{8,20,31,48,60,81,96,124},{20,23,31,48,72,81,96,124},{8,20,31,45,48,72,86,101},{15,20,23,31,48,72,86,101},{8,20,31,45,48,72,101,124},{20,23,31,48,72,81,101,124},{10,18,20,28,33,72,76,124},{10,18,20,28,33,60,81,124},{10,18,20,28,72,81,93,124},{8,10,20,28,33,60,76,124},{8,20,28,33,45,72,76,124},{10,18,20,33,60,81,96,104},{10,18,20,23,72,81,96,124},{10,18,20,33,60,81,96,124},{7,10,18,20,28,72,93,108},{7,15,20,28,69,72,93,108},{8,20,28,45,72,86,101,116},{15,20,28,72,86,93,101,116},{8,20,28,45,72,76,101,116},{10,20,28,72,76,93,101,116},{8,20,28,45,72,76,101,124},{10,20,28,72,76,93,101,124},{10,20,23,72,81,93,101,124},{10,18,20,23,72,81,93,124},{10,20,23,31,60,81,96,124},{8,20,31,45,72,76,101,124},{10,20,23,31,72,76,101,124},{4,16,18,20,24,33,48,74},{4,8,16,20,33,48,63,74},{4,18,20,33,43,48,63,74},{4,12,16,18,20,24,33,48},{4,8,12,16,20,33,45,48},{4,12,18,20,33,45,48,72},{4,18,20,33,43,48,63,96},{4,18,20,23,43,48,72,96},{4,18,20,33,45,48,72,96},{4,8,20,33,45,48,63,96},{4,12,16,20,24,32,44,48},{4,8,12,16,17,20,44,48},{4,7,12,20,24,32,44,48},{4,7,12,15,20,40,44,48},{4,12,15,17,20,40,44,48},{4,7,12,18,20,24,32,48},{4,7,12,18,20,48,69,72},{4,7,12,15,20,40,48,69},{4,8,12,17,20,45,48,86},{4,12,15,17,20,48,69,86},{4,12,20,45,48,69,72,86},{4,15,20,23,48,69,72,86},{4,7,18,20,24,32,48,58},{4,7,18,20,23,43,48,58},{4,7,18,20,23,48,69,72},{4,7,15,20,23,40,48,69},{4,8,20,31,45,48,63,96},{4,20,23,31,43,48,63,96},{4,20,23,31,45,48,72,96},{4,8,17,20,31,45,48,86},{4,15,17,20,23,31,48,86},{4,20,23,31,45,48,72,86},{4,12,16,18,20,24,33,37},{4,8,12,16,20,33,37,45},{4,12,18,20,33,35,37,45},{4,12,18,20,35,45,69,72},{4,6,18,20,33,43,63,96},{4,6,18,20,33,35,45,96},{4,18,20,23,35,45,72,96},{4,6,8,20,33,45,63,96},{4,7,12,18,20,24,32,54},{4,7,12,18,20,35,54,66},{4,7,12,18,20,35,66,69},{4,7,12,15,20,40,69,105},{7,12,15,20,35,69,105,113},{4,7,12,20,35,66,69,105},{8,12,15,17,20,86,90,98},{4,8,12,17,20,45,86,90},{4,12,15,17,20,69,86,90},{8,12,20,35,45,86,90,98},{12,15,20,35,69,86,90,98},{4,12,20,35,45,69,86,90},{4,20,23,35,45,69,72,86},{4,7,18,20,23,35,66,69},{4,18,20,23,35,45,69,72},{8,12,16,20,22,24,28,33},{12,18,20,22,24,28,33,52},{8,12,20,22,28,33,45,52},{10,18,20,22,28,33,52,76},{8,20,22,28,33,45,52,76},{8,10,20,22,28,33,60,76},{12,18,20,28,33,45,52,72},{18,20,28,33,45,52,72,76},{10,18,20,28,52,72,76,108},{12,18,20,22,33,35,45,52},{18,20,22,33,35,45,52,76},{10,18,20,22,35,42,52,76},{12,18,20,35,45,52,69,72},{18,20,35,45,52,72,76,108},{10,18,20,35,42,52,76,108},{6,18,20,33,43,63,96,104},{6,10,18,20,33,60,96,104},{6,10,18,20,33,60,76,96},{6,18,20,33,35,45,76,96},{10,18,20,23,72,76,96,124},{18,20,23,35,45,72,76,96},{10,18,20,33,60,76,96,124},{18,20,33,45,72,76,96,124},{6,8,20,33,60,63,96,104},{6,8,20,33,45,60,76,96},{8,20,33,45,60,76,96,124},{7,12,18,20,24,28,30,52},{7,12,18,20,28,52,69,72},{7,12,15,20,28,52,69,113},{8,12,20,28,45,52,86,98},{8,12,15,17,20,28,86,98},{12,15,20,28,52,69,86,98},{12,20,28,45,52,69,72,86},{15,20,28,52,69,72,86,108},{7,10,18,20,28,30,42,52},{7,10,18,20,28,42,52,108},{7,18,20,28,52,69,72,108},{7,15,20,28,52,69,73,108},{7,10,20,28,42,52,73,108},{8,20,28,45,52,57,86,116},{15,20,28,52,57,86,108,116},{8,20,28,45,52,57,76,116},{10,20,28,52,57,76,108,116},{10,15,20,28,57,93,108,116},{20,28,45,52,72,86,108,116},{15,20,28,72,86,93,108,116},{20,28,45,52,72,76,108,116},{10,20,28,72,76,93,108,116},{7,12,18,20,30,35,52,83},{7,12,18,20,35,52,69,83},{7,12,20,35,52,69,83,113},{12,20,35,45,52,69,86,98},{15,20,35,52,69,86,98,121},{20,35,45,52,69,72,86,108},{15,20,35,52,69,86,108,121},{7,18,20,30,35,42,52,83},{7,18,20,35,42,52,69,108},{18,20,35,45,52,69,72,108},{7,20,35,42,52,69,73,108},{15,20,35,52,69,73,108,121},{20,35,45,52,57,86,108,116},{15,20,35,52,57,86,108,121},{20,35,45,52,57,76,108,116},{10,20,35,42,52,57,76,108},{20,23,35,45,72,86,108,116},{15,20,23,72,86,93,108,116},{20,23,35,45,72,76,108,116},{10,20,23,72,76,93,108,116},{7,10,18,20,23,42,93,108},{7,18,20,23,69,72,93,108},{10,18,20,23,72,76,93,108},{7,18,20,23,35,42,69,108},{10,18,20,23,35,42,76,108},{18,20,23,35,45,69,72,108},{18,20,23,35,45,72,76,108},{15,20,23,69,72,86,93,108},{15,20,23,35,69,86,108,121},{20,23,35,45,69,72,86,108},{8,20,31,45,60,76,96,124},{10,20,23,31,60,76,96,124},{20,23,31,45,72,76,96,124},{20,23,31,45,72,86,101,116},{15,20,23,72,86,93,101,116},{20,23,31,45,72,76,101,116},{10,20,23,72,76,93,101,116},{10,15,23,38,72,93,101,116},{4,16,18,20,24,48,58,74},{4,11,16,20,24,32,48,58},{4,11,16,20,48,58,63,74},{4,6,8,11,16,20,63,74},{4,8,11,16,17,20,48,63},{4,18,20,43,48,58,63,74},{4,6,11,20,43,58,63,74},{4,11,20,23,43,48,58,63},{1,4,11,16,20,32,44,48},{1,4,11,16,17,20,44,48},{1,4,7,11,20,32,44,48},{1,4,7,11,20,40,44,48},{1,4,11,17,20,40,44,48},{4,11,15,17,20,23,40,48},{1,4,7,11,20,32,48,58},{1,4,7,11,20,23,48,58},{1,4,7,11,20,23,40,48},{4,8,17,20,31,45,48,63},{4,11,17,20,23,31,48,63},{4,16,18,20,24,39,58,74},{4,11,16,20,24,39,56,58},{4,6,11,16,20,39,58,74},{4,6,18,20,39,43,58,74},{4,11,16,20,24,32,56,68},{4,6,11,16,20,39,56,68},{4,6,8,11,16,17,20,68},{4,11,14,20,24,32,56,68},{4,6,11,14,20,39,56,68},{4,11,14,20,24,32,68,85},{4,11,14,20,47,68,71,85},{4,6,11,14,20,47,68,71},{4,6,11,17,20,47,68,71},{4,11,14,20,24,32,56,58},{4,6,11,14,20,39,56,58},{4,6,11,14,20,23,43,58},{4,6,11,14,20,23,47,71},{4,8,16,24,37,41,44,68},{4,16,20,24,32,37,44,68},{4,8,16,17,20,37,44,68},{4,20,24,32,37,44,68,85},{4,20,37,44,47,68,71,85},{4,17,20,37,44,47,68,71},{1,4,11,16,20,32,44,68},{1,4,11,16,17,20,44,68},{1,4,11,20,32,44,68,85},{1,4,11,20,44,68,71,85},{1,4,11,17,20,44,68,71},{4,7,20,24,32,44,54,85},{4,7,20,44,47,54,71,85},{1,4,7,11,20,32,44,85},{1,4,7,11,20,44,71,85},{4,7,20,40,44,47,71,110},{1,4,7,11,20,40,44,71},{4,17,20,40,44,47,71,110},{1,4,11,17,20,40,44,71},{4,11,17,20,23,40,47,71},{1,4,7,11,14,20,32,58},{1,4,7,11,14,20,23,58},{1,4,7,11,14,20,32,85},{1,4,7,11,14,20,71,85},{1,4,7,11,14,20,23,71},{4,7,20,23,40,47,66,71},{1,4,7,11,20,23,40,71},{4,6,8,17,20,31,45,63},{4,6,11,17,20,23,31,63},{4,6,8,11,16,17,20,63},{4,6,11,20,23,43,58,63},{4,6,11,17,20,23,47,71},{4,6,16,18,20,33,39,74},{4,6,8,16,20,33,63,74},{4,6,18,20,33,43,63,74},{4,6,8,29,33,43,63,74},{4,16,18,20,24,37,39,56},{4,6,16,18,20,33,37,39},{4,6,8,16,20,33,37,45},{4,6,18,20,33,35,37,45},{4,16,24,37,39,41,56,68},{4,6,8,16,37,39,41,68},{4,16,20,24,32,37,56,68},{4,6,16,20,37,39,56,68},{4,6,8,16,17,20,37,68},{4,14,24,37,39,56,68,80},{4,14,20,24,32,37,56,68},{4,6,14,20,37,39,56,68},{4,14,20,24,32,37,68,85},{4,14,20,37,47,68,71,85},{4,6,14,20,37,47,68,71},{4,6,17,20,37,47,68,71},{4,14,18,20,24,32,37,56},{4,6,14,18,20,37,39,56},{4,14,18,20,24,32,37,54},{4,14,18,20,35,37,54,66},{4,6,14,18,20,35,37,66},{4,14,20,24,32,37,54,85},{4,14,20,37,47,54,71,85},{4,14,20,37,47,54,66,71},{4,6,14,20,37,47,66,71},{4,6,8,17,20,37,45,90},{4,6,17,20,37,47,66,90},{4,6,20,35,37,45,66,90},{4,14,18,20,24,32,56,58},{4,16,18,20,24,39,56,58},{4,6,14,18,20,39,56,58},{4,6,14,18,20,23,43,58},{4,6,14,18,20,23,35,66},{4,6,14,20,23,47,66,71},{8,12,16,20,22,24,37,44},{12,20,22,24,37,44,54,78},{8,12,17,20,22,37,44,78},{4,8,12,16,24,37,41,44},{4,12,16,20,24,32,37,44},{4,8,12,16,17,20,37,44},{4,12,20,24,32,37,44,54},{4,12,20,37,44,54,78,110},{4,12,17,20,37,44,78,110},{7,12,20,24,30,44,54,78},{4,7,12,20,24,32,44,54},{4,7,12,20,44,54,78,110},{4,7,12,20,40,44,78,110},{4,12,15,17,20,40,78,105},{4,12,17,20,40,44,78,110},{20,22,24,37,44,47,54,85},{20,22,37,44,47,54,78,110},{17,20,22,37,44,47,78,110},{4,24,37,44,47,54,85,100},{4,20,24,32,37,44,54,85},{4,20,37,44,47,54,71,85},{4,20,37,44,47,54,71,110},{4,17,20,37,47,66,78,110},{4,17,20,37,44,47,71,110},{7,20,30,44,47,54,78,110},{4,7,20,44,47,54,71,110},{4,7,20,40,47,66,78,110},{7,20,40,44,47,78,95,110},{4,17,20,40,47,66,78,105},{4,17,20,40,47,66,78,110},{17,20,40,44,47,78,95,110},{12,18,20,22,24,35,37,54},{12,20,22,35,37,54,66,78},{8,12,17,20,22,37,78,90},{8,12,20,22,35,37,45,90},{12,20,22,35,37,66,78,90},{4,12,18,20,24,32,37,54},{4,12,18,20,35,37,54,66},{4,12,20,37,54,66,78,110},{4,8,12,17,20,37,45,90},{4,12,17,20,37,66,78,90},{4,12,20,35,37,45,66,90},{7,12,20,30,35,54,66,78},{4,7,12,20,54,66,78,110},{4,7,12,20,40,66,78,105},{7,12,20,35,66,78,105,126},{4,12,17,20,66,78,90,105},{4,12,15,17,20,69,90,105},{12,20,35,66,78,90,105,126},{4,12,20,35,66,69,90,105},{12,15,20,35,69,90,105,113},{20,22,37,47,54,66,78,110},{17,20,22,37,47,66,78,90},{4,20,37,47,54,66,71,110},{7,20,30,47,54,66,78,110},{4,7,20,47,54,66,71,110},{7,20,40,47,66,78,105,126},{7,20,35,42,47,66,105,126},{17,20,47,66,78,90,105,126},{4,17,20,23,47,66,90,105},{4,15,17,20,23,69,90,105},{20,35,42,47,66,90,105,126},{4,20,23,35,66,69,90,105},{20,23,35,42,47,66,90,105},{1,4,7,14,18,20,32,58},{1,4,7,14,18,20,23,58},{1,4,7,14,18,20,32,54},{1,4,7,14,18,20,54,66},{1,4,7,14,18,20,23,66},{4,7,14,24,32,54,64,85},{1,4,7,14,20,32,54,85},{1,4,7,14,20,54,71,85},{1,4,7,14,20,54,66,71},{1,4,7,14,20,23,66,71},{4,7,20,23,40,66,69,105},{4,15,17,20,23,40,69,105},{7,20,23,40,42,47,66,105},{4,17,20,23,40,47,66,105},{7,20,23,35,42,66,69,105},{6,8,20,31,45,60,63,96},{4,6,20,23,31,45,63,96},{4,6,18,20,23,43,63,96},{4,6,18,20,23,35,45,96},{4,6,17,20,23,31,45,90},{4,6,17,20,23,47,66,90},{4,6,20,23,35,45,66,90},{6,20,23,35,42,47,66,90},{4,17,20,23,31,45,86,90},{4,15,17,20,23,69,86,90},{4,20,23,35,45,69,86,90},{15,20,23,35,69,86,90,121},{16,18,20,24,33,48,50,74},{8,16,20,33,48,50,63,74},{18,20,33,43,48,50,63,74},{6,16,18,20,33,39,50,74},{6,8,16,20,33,50,63,74},{6,18,20,33,43,50,63,74},{16,18,20,22,24,28,33,50},{8,16,20,22,28,33,50,60},{6,16,18,20,22,33,39,50},{6,8,16,20,22,33,50,60},{10,18,20,22,28,33,50,60},{6,10,18,20,22,33,50,60},{6,18,20,33,43,50,63,104},{6,10,18,20,33,50,60,104},{6,8,20,33,50,60,63,104},{6,8,10,13,33,50,60,104},{12,16,18,20,22,24,33,37},{8,12,16,20,22,33,37,45},{16,18,20,22,24,37,39,56},{6,16,18,20,22,33,37,39},{6,8,16,20,22,33,37,45},{12,18,20,22,33,35,37,45},{6,18,20,22,33,35,37,45},{6,10,18,20,22,33,60,76},{6,10,18,20,22,35,42,76},{6,18,20,22,33,35,45,76},{6,8,20,22,33,45,60,76},{16,20,22,24,32,37,44,68},{8,16,17,20,22,37,44,68},{16,20,22,24,32,37,56,68},{6,16,20,22,37,39,56,68},{6,8,16,17,20,22,37,68},{20,22,24,32,37,44,68,85},{20,22,37,44,47,68,71,85},{17,20,22,37,44,47,68,71},{14,20,22,24,32,37,56,68},{6,14,20,22,37,39,56,68},{14,20,22,24,32,37,68,85},{14,20,22,37,47,68,71,85},{6,14,20,22,37,47,68,71},{6,17,20,22,37,47,68,71},{14,18,20,22,24,32,37,56},{6,14,18,20,22,37,39,56},{14,18,20,22,24,32,37,54},{14,18,20,22,35,37,54,66},{6,14,18,20,22,35,37,66},{14,20,22,24,32,37,54,85},{14,20,22,37,47,54,71,85},{14,20,22,37,47,54,66,71},{6,14,20,22,37,47,66,71},{6,8,17,20,22,37,45,90},{6,17,20,22,37,47,66,90},{6,20,22,35,37,45,66,90},{6,20,22,35,42,47,66,90},{14,18,20,22,24,26,32,56},{16,18,20,22,24,26,39,56},{6,14,18,20,22,26,39,56},{14,18,20,22,24,26,30,32},{10,14,18,20,22,26,30,42},{6,10,14,18,20,22,26,42},{14,18,20,22,24,30,32,54},{12,18,20,22,24,30,35,54},{14,18,20,22,30,35,54,66},{14,18,20,22,30,35,42,66},{6,14,18,20,22,35,42,66},{14,20,22,24,30,32,54,85},{14,20,22,30,47,54,71,85},{14,20,22,30,47,54,66,71},{14,20,22,30,42,47,66,71},{6,14,20,22,42,47,66,71},{6,8,20,22,45,57,60,76},{6,10,20,22,42,57,60,76},{6,20,22,35,42,45,57,76},{6,8,17,20,22,45,57,90},{6,17,20,22,42,47,57,90},{6,20,22,35,42,45,57,90},{14,18,20,24,26,32,56,58},{16,18,20,24,26,39,56,58},{6,14,18,20,26,39,56,58},{16,18,20,24,26,39,58,74},{6,18,20,26,39,43,58,74},{6,14,18,20,23,26,43,58},{6,10,14,18,20,23,26,42},{6,14,18,20,23,35,42,66},{6,10,18,20,23,35,42,76},{6,14,20,23,42,47,66,71},{12,18,20,22,24,28,30,52},{12,20,22,28,30,52,62,83},{8,12,17,20,22,28,62,98},{8,12,20,22,28,45,52,98},{12,20,22,28,52,62,83,98},{7,12,20,28,30,52,62,83},{7,12,15,20,28,40,62,113},{7,12,20,28,52,62,83,113},{12,15,17,20,28,62,98,113},{15,20,28,52,62,73,98,113},{12,20,28,52,62,83,98,113},{12,15,20,28,52,69,98,113},{10,18,20,22,28,30,42,52},{20,22,28,30,42,52,62,83},{8,20,22,28,45,52,57,98},{20,22,28,42,52,57,62,98},{8,20,22,28,45,52,57,76},{10,20,22,28,42,52,57,76},{7,20,28,30,42,52,62,83},{7,20,28,42,52,62,73,113},{7,15,20,28,52,69,73,113},{8,20,28,45,52,57,86,98},{15,20,28,52,57,86,98,121},{20,28,42,52,57,62,73,98},{15,20,28,52,57,73,98,121},{10,20,28,42,52,57,73,108},{15,20,28,52,57,73,108,121},{12,18,20,22,30,35,52,83},{12,20,22,30,35,62,83,126},{8,12,17,20,22,62,90,98},{8,12,20,22,35,45,90,98},{12,20,22,35,62,83,90,98},{12,20,22,35,45,52,83,98},{20,22,35,42,52,62,83,98},{7,12,20,30,35,62,83,126},{7,12,15,20,40,62,105,113},{7,12,20,35,62,83,105,113},{7,20,35,42,52,62,83,113},{12,15,17,20,62,90,98,113},{12,20,35,62,83,90,98,113},{12,15,20,35,69,90,98,113},{20,35,42,52,62,73,98,113},{15,20,35,52,69,73,98,113},{20,35,42,52,62,83,98,113},{12,20,35,52,69,83,98,113},{18,20,22,30,35,42,52,83},{20,22,35,42,45,52,57,98},{20,22,35,42,45,52,57,76},{7,20,35,42,52,69,73,113},{20,35,45,52,57,86,98,121},{20,35,42,52,57,73,98,121},{15,20,35,52,69,73,98,121},{20,35,42,52,57,73,108,121},{12,20,22,24,30,44,54,78},{12,20,22,30,44,62,78,95},{12,17,20,22,44,62,78,95},{7,12,20,30,44,62,78,95},{7,12,20,40,44,62,78,95},{12,15,17,20,40,62,78,105},{12,17,20,40,44,62,78,95},{20,22,30,44,47,54,78,110},{20,22,30,44,47,78,95,110},{17,20,22,47,62,78,95,126},{17,20,22,44,47,78,95,110},{7,20,30,44,47,78,95,110},{7,20,40,47,62,78,95,126},{17,20,40,47,62,78,105,126},{17,20,40,47,62,78,95,126},{12,20,22,30,35,54,66,78},{12,20,22,30,62,78,95,126},{12,20,22,30,35,66,78,126},{12,17,20,22,62,78,90,126},{12,20,22,35,62,83,90,126},{12,20,22,35,66,78,90,126},{7,12,20,30,62,78,95,126},{7,12,20,30,35,66,78,126},{7,12,20,40,62,78,105,126},{7,12,20,35,62,83,105,126},{12,15,17,20,62,90,105,113},{12,17,20,62,78,90,105,126},{12,20,35,62,83,90,105,113},{12,20,35,62,83,90,105,126},{20,22,30,47,54,66,78,110},{20,22,30,47,66,78,95,126},{17,20,22,42,47,62,90,126},{17,20,22,47,66,78,90,126},{20,22,35,42,62,83,90,126},{20,22,35,42,47,66,90,126},{7,20,30,47,66,78,95,126},{7,20,40,42,47,62,105,126},{7,20,35,42,62,83,105,126},{15,17,20,62,73,90,105,113},{17,20,42,47,62,73,90,105},{17,20,42,47,62,90,105,126},{20,35,42,62,73,90,105,113},{15,20,35,69,73,90,105,113},{20,35,42,62,83,90,105,126},{20,22,30,42,62,83,95,126},{20,22,30,42,47,66,95,126},{17,20,22,42,47,62,95,126},{20,22,30,35,42,66,83,126},{8,17,20,22,45,57,90,98},{17,20,22,42,57,62,90,98},{20,22,35,42,45,57,90,98},{20,22,35,42,62,83,90,98},{7,20,30,42,62,83,95,126},{7,20,40,42,47,62,95,126},{7,20,30,42,47,66,95,126},{7,20,30,35,42,66,83,126},{7,20,40,42,62,73,105,113},{7,15,20,40,69,73,105,113},{15,17,20,40,62,73,105,113},{17,20,40,42,47,62,73,105},{7,20,35,42,69,73,105,113},{7,20,35,42,62,83,105,113},{8,17,20,45,57,86,90,98},{15,17,20,57,86,90,98,121},{17,20,42,57,62,73,90,98},{15,17,20,57,73,90,98,121},{15,17,20,62,73,90,98,113},{17,20,23,42,47,57,73,90},{15,17,20,23,57,73,90,121},{20,35,45,57,86,90,98,121},{15,20,35,69,86,90,98,121},{20,35,42,57,73,90,98,121},{20,35,42,62,73,90,98,113},{15,20,35,69,73,90,98,121},{15,20,35,69,73,90,98,113},{20,23,35,42,57,73,90,121},{15,20,23,35,69,73,90,121},{10,20,23,42,57,73,93,108},{20,23,35,42,57,73,108,121},{10,20,23,35,42,57,76,108},{15,20,23,57,73,93,108,121},{15,20,23,35,57,86,108,121},{7,18,20,24,26,32,48,58},{7,18,20,23,26,43,48,58},{1,7,14,18,20,26,32,58},{1,7,14,18,20,23,26,58},{7,18,20,24,26,28,30,32},{1,7,14,18,20,26,30,32},{7,10,18,20,26,28,30,42},{1,7,14,18,20,26,30,42},{1,7,14,18,20,23,26,42},{7,10,18,20,23,26,42,93},{7,12,18,20,24,30,32,54},{1,7,14,18,20,30,32,54},{7,12,18,20,30,35,54,66},{1,7,14,18,20,30,54,66},{1,7,14,18,20,30,42,66},{7,18,20,30,35,42,66,83},{1,7,14,18,20,23,42,66},{7,18,20,23,35,42,66,69},{7,20,24,30,32,44,54,85},{1,7,14,20,30,32,54,85},{7,20,30,44,47,54,71,85},{1,7,14,20,30,54,71,85},{1,7,14,20,30,54,66,71},{7,20,30,47,54,66,71,110},{1,7,14,20,30,42,66,71},{7,20,30,42,47,66,71,95},{1,7,14,20,23,42,66,71},{7,20,23,40,42,47,66,71},{7,20,23,42,69,73,93,108},{15,20,23,69,73,93,108,121},{7,15,20,28,69,73,93,108},{7,10,20,28,42,73,93,108},{20,23,35,42,69,73,108,121},{7,20,23,40,42,69,73,105},{15,17,20,23,40,69,73,105},{17,20,23,40,42,47,73,105},{20,23,35,42,69,73,90,105},{15,17,20,23,69,73,90,105},{17,20,23,42,47,73,90,105},{8,20,31,48,60,63,96,104},{20,23,31,43,48,63,96,104},{6,20,23,31,60,63,96,104},{6,18,20,23,43,63,96,104},{6,10,18,20,23,60,96,104},{6,20,23,31,45,60,76,96},{6,10,18,20,23,60,76,96},{6,18,20,23,35,45,76,96},{6,20,23,31,45,57,60,76},{6,10,20,23,42,57,60,76},{6,20,23,35,42,45,57,76},{6,17,20,23,31,45,57,90},{6,17,20,23,42,47,57,90},{6,20,23,35,42,45,57,90},{20,23,31,45,57,86,101,116},{8,20,28,45,57,86,101,116},{15,20,23,57,86,93,101,116},{15,20,28,57,86,93,101,116},{20,23,31,45,57,76,101,116},{8,20,28,45,57,76,101,116},{10,20,23,57,76,93,101,116},{10,20,28,57,76,93,101,116},{20,23,35,45,57,86,108,116},{15,20,23,57,86,93,108,116},{20,23,35,45,57,76,108,116},{10,20,23,57,76,93,108,116},{17,20,23,31,45,57,86,90},{15,17,20,23,57,86,90,121},{20,23,35,45,57,86,90,121},{4,16,18,21,24,33,48,74},{4,8,16,21,33,48,63,74},{4,18,21,33,43,48,63,74},{4,12,16,18,21,24,33,48},{4,8,12,16,21,33,45,48},{4,12,18,21,33,45,48,72},{4,18,21,33,43,48,63,96},{4,18,21,23,43,48,72,96},{4,18,21,33,45,48,72,96},{4,8,21,33,45,48,63,96},{4,12,16,21,24,32,44,48},{4,8,12,16,17,21,44,48},{4,7,12,21,24,32,44,48},{4,7,12,15,21,40,44,48},{4,12,15,17,21,40,44,48},{4,7,12,18,21,24,32,48},{4,7,12,18,21,48,69,72},{4,7,12,15,21,40,48,69},{4,8,12,17,21,45,48,86},{4,12,15,17,21,48,69,86},{4,12,21,45,48,69,72,86},{4,15,21,23,48,69,72,86},{4,7,18,21,24,32,48,58},{4,7,18,21,23,43,48,58},{4,7,18,21,23,48,69,72},{4,7,15,21,23,40,48,69},{4,8,21,31,45,48,63,96},{4,21,23,31,43,48,63,96},{4,21,23,31,45,48,72,96},{4,8,17,21,31,45,48,86},{4,15,17,21,23,31,48,86},{4,21,23,31,45,48,72,86},{4,12,16,18,21,24,33,41},{4,8,12,16,21,33,41,45},{2,4,12,18,21,33,41,45},{2,4,12,18,21,45,69,72},{4,18,21,29,33,43,63,96},{2,4,18,21,29,33,45,96},{2,4,18,21,23,45,72,96},{4,8,21,29,33,45,63,96},{2,8,13,21,29,33,45,96},{4,7,12,18,21,24,32,64},{2,4,7,9,12,18,21,64},{2,4,7,9,12,18,21,69},{4,7,12,15,21,40,49,69},{2,4,7,9,12,21,49,69},{4,8,12,17,21,25,45,86},{4,12,15,17,21,25,69,86},{2,4,12,21,25,45,69,86},{2,4,21,23,45,69,72,86},{2,4,7,9,18,21,23,69},{2,4,18,21,23,45,69,72},{4,12,16,18,24,33,37,41},{4,8,12,16,33,37,41,45},{2,4,12,18,24,37,41,64},{2,4,12,18,33,37,41,45},{2,4,8,12,25,37,41,45},{2,4,12,18,35,37,45,66},{2,4,12,18,35,45,66,69},{4,6,18,29,33,43,63,96},{2,4,6,18,29,33,45,96},{4,6,8,29,33,45,63,96},{2,4,6,8,29,33,41,45},{4,7,12,18,24,32,54,64},{2,4,7,9,12,18,54,64},{2,4,7,9,12,18,54,66},{2,4,7,9,12,18,66,69},{2,7,12,18,35,66,69,83},{4,7,12,15,40,49,69,105},{2,4,7,12,49,66,69,105},{2,4,12,15,25,49,69,105},{2,7,12,35,69,83,105,113},{2,7,12,35,66,69,83,105},{4,8,12,17,25,45,86,90},{4,12,15,17,25,69,86,90},{2,4,12,25,45,69,86,90},{2,12,35,45,69,86,90,98},{2,4,12,35,45,66,69,90},{2,4,7,9,18,23,66,69},{2,4,18,23,35,45,66,69},{5,8,12,16,24,28,33,48},{5,12,18,24,28,33,48,72},{5,8,12,28,33,45,48,72},{5,12,18,28,33,45,52,72},{5,18,28,33,45,52,72,76},{5,10,18,28,52,72,76,108},{5,10,18,28,33,72,76,124},{5,8,28,33,45,72,76,124},{5,8,10,28,33,60,76,124},{2,5,12,18,45,52,69,72},{2,5,18,45,52,72,76,108},{2,5,10,18,42,52,76,108},{2,12,18,22,35,45,52,83},{2,18,22,35,42,45,52,76},{2,12,18,35,45,52,69,83},{2,18,35,42,45,52,76,108},{6,10,13,18,33,60,76,96},{2,6,13,18,33,45,76,96},{10,18,23,72,76,96,111,124},{2,10,13,18,23,76,96,111},{2,18,23,45,72,76,96,111},{10,18,33,60,76,96,111,124},{18,33,45,72,76,96,111,124},{10,13,18,33,60,76,96,111},{2,13,18,33,45,76,96,111},{6,8,13,33,45,60,76,96},{8,33,45,60,76,96,111,124},{8,33,45,48,72,96,111,124},{8,13,33,45,60,76,96,111},{5,7,12,18,24,28,48,72},{5,7,12,15,28,48,69,72},{5,8,12,15,17,28,48,86},{5,8,12,28,45,48,72,86},{5,12,15,28,48,69,72,86},{5,7,12,18,28,52,69,72},{5,12,28,45,52,69,72,86},{5,15,28,52,69,72,86,108},{5,7,10,18,28,42,52,108},{5,7,18,28,52,69,72,108},{5,7,10,18,28,72,93,108},{5,7,15,28,69,72,93,108},{5,8,28,45,72,86,101,116},{5,28,45,52,72,86,108,116},{5,15,28,72,86,93,101,116},{5,15,28,72,86,93,108,116},{5,8,28,45,72,76,101,116},{5,28,45,52,72,76,108,116},{5,10,28,72,76,93,101,116},{5,10,28,72,76,93,108,116},{2,5,7,12,18,52,69,83},{2,5,45,52,69,72,86,108},{2,5,15,52,69,86,108,121},{2,5,7,18,42,52,69,108},{2,5,18,45,52,69,72,108},{2,5,38,45,72,86,108,116},{5,15,38,72,86,93,108,116},{2,5,38,45,72,76,108,116},{5,10,38,72,76,93,108,116},{2,7,12,18,30,35,66,83},{2,7,18,35,42,52,69,83},{2,7,35,42,52,69,83,113},{2,35,45,52,69,86,98,121},{2,12,35,45,52,69,83,98},{2,35,45,52,69,86,108,121},{2,18,35,42,45,52,69,108},{2,35,42,52,69,73,108,121},{2,35,45,52,57,86,108,121},{2,35,42,45,52,57,76,108},{2,23,38,45,72,86,108,116},{15,23,38,72,86,93,108,116},{2,23,38,45,72,76,108,116},{10,23,38,72,76,93,108,116},{7,18,23,38,69,72,93,108},{10,18,23,38,72,76,93,108},{2,18,23,38,45,69,72,108},{2,18,23,38,45,72,76,108},{2,18,23,35,42,45,69,108},{2,18,23,35,42,45,76,108},{7,15,23,38,48,69,72,93},{15,23,38,69,72,86,93,108},{2,23,38,45,69,72,86,108},{2,23,35,45,69,86,108,121},{8,31,45,60,76,96,111,124},{10,23,31,60,76,96,111,124},{8,31,45,48,72,96,111,124},{23,31,45,72,76,96,111,124},{8,13,31,45,60,76,96,111},{10,13,23,31,60,76,96,111},{2,13,23,31,45,76,96,111},{8,31,45,48,55,72,86,101},{23,31,45,55,72,86,101,116},{15,23,31,48,55,72,86,101},{15,23,38,55,72,86,101,116},{8,31,45,55,72,76,101,124},{23,31,45,55,72,76,101,116},{10,23,31,55,72,76,101,124},{10,23,38,55,72,76,101,116},{2,23,38,45,55,72,86,116},{2,23,38,45,55,72,76,116},{4,16,18,24,39,58,74,94},{4,6,16,18,33,39,74,94},{4,6,8,16,29,33,74,94},{4,6,18,39,43,58,74,94},{4,6,18,29,33,43,74,94},{4,16,18,24,39,41,94,102},{4,6,16,18,33,39,41,94},{4,6,8,16,29,33,41,94},{2,4,6,18,29,33,41,94},{4,16,18,24,37,39,41,56},{4,6,16,18,33,37,39,41},{4,6,8,16,33,37,41,45},{4,18,24,37,39,41,56,80},{2,4,18,24,37,41,64,80},{2,4,6,18,37,39,41,80},{2,4,6,18,33,37,41,45},{2,4,6,8,25,37,41,45},{2,4,6,18,35,37,45,66},{4,24,37,41,44,68,92,128},{4,8,17,37,41,44,68,92},{4,24,37,39,41,56,68,80},{4,24,37,41,68,80,92,128},{4,6,37,39,41,68,80,92},{4,6,8,17,37,41,68,92},{4,24,37,44,68,85,92,128},{4,37,44,47,68,71,85,92},{4,17,37,44,47,68,71,92},{4,14,24,37,68,80,92,128},{4,6,14,37,39,68,80,92},{4,14,24,37,68,85,92,128},{4,14,37,47,68,71,85,92},{4,6,14,37,47,68,71,92},{4,6,17,37,47,68,71,92},{4,24,37,41,64,80,92,128},{2,4,9,37,41,64,80,92},{2,4,6,9,37,41,80,92},{4,6,8,17,25,37,41,92},{2,4,6,9,25,37,41,92},{4,14,24,37,64,80,92,128},{2,4,9,14,37,64,80,92},{2,4,6,9,14,37,80,92},{4,14,24,37,64,85,92,100},{4,14,37,47,71,85,92,100},{2,4,9,14,37,64,92,100},{4,14,37,47,71,88,92,100},{2,4,9,14,37,88,92,100},{4,6,14,37,47,71,88,92},{2,4,6,9,14,37,88,92},{4,6,17,25,37,47,88,92},{2,4,6,25,37,47,66,88},{2,4,6,9,25,37,88,92},{4,14,18,24,32,37,56,80},{4,6,14,18,37,39,56,80},{4,14,18,24,32,37,64,80},{2,4,9,14,18,37,64,80},{2,4,6,9,14,18,37,80},{4,14,18,24,32,37,54,64},{2,4,9,14,18,37,54,64},{2,4,9,14,18,37,54,66},{2,4,6,9,14,18,37,66},{4,14,24,37,54,64,85,100},{4,14,37,47,54,71,85,100},{2,4,9,14,37,54,64,100},{4,14,37,47,54,71,88,100},{2,4,9,14,37,54,88,100},{4,14,37,47,54,66,71,88},{2,4,9,14,37,54,66,88},{4,6,14,37,47,66,71,88},{2,4,6,9,14,37,66,88},{4,6,8,17,25,37,45,90},{4,6,17,25,37,47,66,90},{2,4,6,25,37,45,66,90},{4,14,18,24,32,56,58,61},{4,18,24,39,56,58,61,102},{4,6,14,18,39,56,58,61},{4,6,14,18,23,43,58,61},{4,14,18,24,32,56,61,80},{4,18,24,39,41,56,61,80},{4,6,14,18,39,56,61,80},{4,14,18,24,32,61,64,80},{2,4,18,24,41,61,64,80},{2,4,9,14,18,61,64,80},{2,4,6,18,39,41,61,80},{2,4,6,9,14,18,61,80},{2,4,6,9,14,18,23,61},{2,4,6,9,14,18,23,66},{2,4,6,18,23,35,45,66},{4,6,14,23,47,66,71,88},{2,4,6,9,14,23,66,88},{4,12,24,37,41,44,59,64},{4,8,12,17,37,41,44,59},{4,12,24,37,44,54,59,64},{4,12,37,44,54,59,78,110},{4,12,17,37,44,59,78,110},{4,7,12,24,44,54,59,64},{4,7,12,44,54,59,78,110},{4,7,12,40,44,59,78,110},{4,12,15,17,40,49,59,78},{4,12,17,40,44,59,78,110},{4,24,37,44,54,59,64,100},{4,37,44,47,54,59,100,123},{4,37,44,47,54,59,110,123},{4,17,37,47,59,78,110,118},{4,17,37,44,47,59,110,123},{4,7,44,47,54,59,110,123},{4,7,40,47,59,78,110,118},{4,17,40,47,49,59,78,118},{4,17,40,47,59,78,110,118},{2,4,9,12,37,41,59,64},{4,8,12,17,25,37,41,59},{2,4,9,12,25,37,41,59},{2,4,9,12,37,54,59,64},{4,12,37,54,59,78,110,118},{2,4,9,12,37,54,59,118},{4,12,17,25,37,59,78,118},{2,4,12,25,37,66,78,118},{2,4,9,12,25,37,59,118},{2,4,7,9,12,54,59,64},{4,7,12,54,59,78,110,118},{2,4,7,9,12,54,59,118},{4,7,12,40,49,59,78,118},{2,4,7,12,49,66,78,118},{2,4,7,9,12,49,59,118},{4,12,15,17,25,49,78,105},{4,12,17,25,49,59,78,118},{2,4,12,25,49,66,78,105},{2,4,12,25,49,66,78,118},{2,4,9,12,25,49,59,118},{2,4,9,37,54,59,64,100},{4,37,47,54,59,88,100,123},{2,4,9,37,54,59,88,100},{4,37,47,54,59,88,110,118},{2,4,9,37,54,59,88,118},{4,17,25,37,47,66,78,118},{4,17,25,37,47,59,88,118},{2,4,25,37,47,66,88,118},{2,4,9,25,37,59,88,118},{4,7,47,54,59,88,110,118},{2,4,7,9,54,59,88,118},{4,7,40,47,49,66,78,118},{4,17,25,47,49,66,78,105},{4,17,25,47,49,66,78,118},{2,12,18,22,24,37,54,64},{2,12,18,22,35,37,54,66},{2,12,22,37,54,66,78,118},{8,12,17,22,25,37,78,90},{2,8,12,22,25,37,45,90},{2,12,22,25,37,66,78,90},{2,12,22,35,37,45,66,90},{4,12,18,24,32,37,54,64},{2,4,9,12,18,37,54,64},{2,4,9,12,18,37,54,66},{4,12,37,54,66,78,110,118},{2,4,9,12,37,54,66,118},{4,8,12,17,25,37,45,90},{4,12,17,25,37,66,78,90},{2,4,12,25,37,45,66,90},{2,7,12,30,54,66,78,118},{4,7,12,54,66,78,110,118},{2,4,7,9,12,54,66,118},{4,7,12,40,49,66,78,105},{4,12,15,17,40,49,78,105},{2,7,12,49,66,78,105,126},{2,7,12,35,66,83,105,126},{4,12,17,25,66,78,90,105},{4,12,15,17,25,69,90,105},{2,12,25,66,78,90,105,126},{2,4,12,25,66,69,90,105},{2,12,15,25,69,90,105,113},{2,12,35,66,83,90,105,126},{2,12,35,66,69,83,90,105},{2,12,35,69,83,90,105,113},{22,37,47,54,66,78,110,118},{2,22,37,47,54,66,88,118},{17,22,25,37,47,66,78,90},{4,37,47,54,66,88,110,118},{4,17,37,47,66,78,110,118},{2,4,9,37,54,66,88,118},{7,30,47,54,66,78,110,118},{4,7,40,47,66,78,110,118},{4,7,47,54,66,88,110,118},{2,4,7,9,54,66,88,118},{7,40,47,49,66,78,105,126},{4,17,40,47,49,66,78,105},{2,7,35,42,66,83,105,126},{17,25,47,66,78,90,105,126},{4,17,23,25,47,66,90,105},{4,15,17,23,25,69,90,105},{2,25,42,47,66,90,105,126},{2,4,23,25,66,69,90,105},{2,23,25,42,47,66,90,105},{2,35,42,66,83,90,105,126},{2,23,35,42,66,69,90,105},{2,4,23,35,45,66,69,90},{1,4,7,14,18,32,58,61},{1,4,7,14,18,23,58,61},{1,4,7,14,18,32,61,64},{1,4,7,9,14,18,61,64},{1,4,7,9,14,18,23,61},{1,4,7,14,18,32,54,64},{1,4,7,9,14,18,54,64},{1,4,7,9,14,18,54,66},{1,4,7,9,14,18,23,66},{4,7,24,44,54,64,85,100},{4,7,14,54,64,85,100,115},{4,7,44,47,54,71,85,100},{4,7,14,54,71,85,100,115},{4,7,9,14,54,64,100,115},{4,7,9,14,54,71,88,100},{4,7,47,54,71,88,100,123},{4,7,9,14,54,66,71,88},{4,7,47,54,66,71,88,110},{4,7,9,14,23,66,71,88},{4,7,23,40,47,66,71,88},{4,7,23,40,49,66,69,105},{4,15,17,23,40,49,69,105},{4,17,23,40,47,49,66,105},{2,4,7,9,23,49,66,69},{2,4,23,25,49,66,69,105},{4,15,17,23,25,49,69,105},{4,17,23,25,47,49,66,105},{2,7,35,42,66,69,83,105},{4,6,8,17,29,31,45,63},{4,6,23,29,31,45,63,96},{4,6,18,23,29,43,63,96},{2,4,6,18,23,29,45,96},{4,6,17,23,25,31,45,90},{4,6,17,23,25,47,66,90},{2,4,6,23,25,45,66,90},{2,6,23,35,42,45,66,90},{4,17,23,25,31,45,86,90},{4,15,17,23,25,69,86,90},{2,4,23,25,45,69,86,90},{2,23,35,45,69,86,90,121},{8,12,16,22,24,37,41,44},{12,16,18,22,24,33,37,41},{8,12,16,22,33,37,41,45},{16,18,22,24,37,39,41,56},{6,16,18,22,33,37,39,41},{6,8,16,22,33,37,41,45},{2,12,18,22,24,37,41,64},{2,12,18,22,33,37,41,45},{2,8,12,22,25,37,41,45},{2,6,18,22,33,37,41,45},{2,12,18,22,35,37,45,66},{2,6,18,22,35,37,45,66},{6,10,13,18,22,33,60,76},{2,6,13,18,22,33,45,76},{2,6,18,22,35,42,45,76},{6,8,13,22,33,45,60,76},{14,18,22,24,32,37,56,80},{6,14,18,22,37,39,56,80},{14,18,22,24,32,37,64,80},{2,9,14,18,22,37,64,80},{2,6,9,14,18,22,37,80},{14,18,22,24,32,37,54,64},{2,9,14,18,22,37,54,64},{2,9,14,18,22,37,54,66},{2,6,9,14,18,22,37,66},{14,22,24,37,54,64,85,100},{22,24,37,44,47,54,85,100},{14,22,37,47,54,71,85,100},{2,9,14,22,37,54,64,100},{14,22,37,47,54,71,88,100},{2,9,14,22,37,54,88,100},{14,22,37,47,54,66,71,88},{2,9,14,22,37,54,66,88},{6,14,22,37,47,66,71,88},{2,6,9,14,22,37,66,88},{6,8,17,22,25,37,45,90},{6,17,22,25,37,47,66,90},{2,6,22,25,37,45,66,90},{2,6,22,35,42,45,66,90},{14,18,22,24,30,32,54,64},{2,12,18,22,24,30,54,64},{2,9,14,18,22,30,54,64},{2,12,18,22,30,35,54,66},{2,9,14,18,22,30,54,66},{2,9,14,18,22,30,42,66},{2,18,22,30,35,42,66,83},{2,6,9,14,18,22,42,66},{2,6,18,22,35,42,45,66},{14,22,30,47,54,66,71,88},{2,9,14,22,30,54,66,88},{2,22,30,47,54,66,88,118},{2,6,9,14,18,23,42,66},{2,6,18,23,35,42,45,66},{2,6,18,23,35,42,45,76},{2,12,18,22,30,35,66,83},{2,12,22,30,35,66,83,126},{2,12,22,35,45,83,90,98},{2,22,35,42,45,52,83,98},{2,7,12,30,35,66,83,126},{2,35,42,62,83,90,98,113},{2,12,35,69,83,90,98,113},{2,35,42,52,69,73,98,113},{2,35,42,52,69,83,98,113},{2,18,22,35,42,45,52,83},{2,35,42,45,52,57,98,121},{2,35,42,52,69,73,98,121},{2,35,42,45,52,57,108,121},{2,12,22,30,54,66,78,118},{12,22,30,62,78,95,103,126},{2,12,22,30,66,78,103,126},{12,17,22,25,62,78,90,126},{2,12,22,25,62,83,90,126},{2,12,22,25,66,78,90,126},{2,12,22,35,66,83,90,126},{7,12,30,62,78,95,103,126},{2,7,12,30,66,78,103,126},{7,12,40,49,62,78,105,126},{12,15,17,40,49,62,78,105},{2,7,12,49,62,83,105,126},{12,15,17,25,62,90,105,113},{12,17,25,62,78,90,105,126},{2,12,25,62,83,90,105,113},{2,12,25,62,83,90,105,126},{2,35,42,62,83,90,105,113},{22,30,47,54,66,78,110,118},{22,30,47,66,78,95,103,126},{17,22,47,62,78,95,103,126},{17,22,25,47,66,78,90,126},{2,22,35,42,66,83,90,126},{7,40,47,62,78,95,103,126},{7,30,47,66,78,95,103,126},{17,40,47,49,62,78,105,126},{17,25,42,47,62,90,105,126},{2,25,42,62,83,90,105,126},{2,35,42,69,73,90,105,113},{2,35,42,45,57,90,98,121},{2,22,35,42,45,83,90,98},{2,7,35,42,69,83,105,113},{2,35,45,69,86,90,98,121},{2,35,42,69,73,90,98,121},{2,35,42,69,73,90,98,113},{2,23,35,42,45,57,90,121},{2,23,35,42,69,73,90,121},{2,23,35,42,45,57,108,121},{2,23,35,42,45,57,76,108},{2,23,35,45,57,86,108,121},{7,12,18,24,30,32,54,64},{1,7,14,18,30,32,54,64},{2,7,9,12,18,30,54,64},{1,7,9,14,18,30,54,64},{2,7,9,12,18,30,54,66},{1,7,9,14,18,30,54,66},{1,7,9,14,18,30,42,66},{2,7,9,18,30,42,66,83},{2,7,18,35,42,66,69,83},{1,7,9,14,18,23,42,66},{2,7,9,18,23,42,66,69},{2,18,23,35,42,45,66,69},{7,9,14,30,54,66,71,88},{7,30,47,54,66,71,88,110},{2,7,9,30,54,66,88,118},{7,30,47,54,66,88,110,118},{2,23,35,42,45,69,108,121},{2,23,25,42,69,73,90,105},{15,17,23,25,69,73,90,105},{17,23,25,42,47,73,90,105},{6,8,13,31,45,60,63,96},{6,13,23,31,45,60,76,96},{6,10,13,18,23,60,76,96},{2,6,13,18,23,45,76,96},{2,23,38,45,57,86,108,116},{15,23,38,57,86,93,108,116},{2,23,38,45,57,76,108,116},{10,23,38,57,76,93,108,116},{5,8,16,24,28,33,48,50},{5,18,24,28,33,48,50,81},{5,8,28,33,48,50,60,81},{16,18,20,24,28,33,48,50},{8,16,20,28,33,48,50,60},{18,20,28,33,48,50,60,81},{18,20,33,43,48,50,63,104},{18,20,33,48,50,60,81,104},{8,33,43,48,50,63,104,127},{8,20,33,48,50,60,63,104},{8,33,48,50,60,81,104,119},{3,16,24,26,48,50,74,106},{3,8,16,48,50,63,74,106},{18,24,26,43,48,50,74,106},{3,26,43,48,50,63,74,106},{16,18,20,24,26,48,50,74},{3,16,20,26,48,50,63,74},{3,8,16,20,48,50,60,63},{18,20,26,43,48,50,63,74},{3,5,16,24,26,28,48,50},{3,5,8,16,28,48,50,60},{5,18,24,26,28,48,50,81},{3,5,26,28,48,50,60,81},{16,18,20,24,26,28,48,50},{3,16,20,24,26,28,32,48},{3,16,20,26,28,48,50,60},{3,8,16,17,20,28,48,60},{18,20,26,28,48,50,60,81},{3,20,26,28,48,60,81,93},{18,20,26,43,48,50,63,104},{18,20,23,26,43,48,81,104},{18,20,26,48,50,60,81,104},{3,26,43,48,50,63,104,127},{3,20,23,26,43,48,63,104},{3,20,26,48,50,60,63,104},{3,20,23,26,48,60,81,104},{3,26,48,50,60,81,104,119},{3,8,48,50,63,79,104,127},{3,8,48,50,60,63,79,104},{3,8,48,50,60,79,104,119},{5,7,18,24,26,28,48,81},{3,5,7,24,26,28,32,48},{3,5,7,26,28,48,81,93},{3,5,7,15,28,40,48,93},{5,8,15,17,28,48,86,101},{3,5,8,17,28,48,60,101},{3,5,15,17,28,48,93,101},{5,8,28,48,60,81,101,124},{3,5,28,48,60,81,93,101},{3,5,15,38,48,81,93,101},{12,16,20,24,28,32,44,48},{8,12,16,17,20,28,44,48},{7,12,20,24,28,32,44,48},{7,12,15,20,28,40,44,48},{12,15,17,20,28,40,44,48},{1,3,16,20,28,32,44,48},{1,3,16,17,20,28,44,48},{1,3,7,20,28,32,44,48},{1,3,7,20,28,40,44,48},{3,15,17,20,28,40,48,93},{1,3,17,20,28,40,44,48},{7,18,20,24,26,28,32,48},{7,18,20,26,28,48,81,93},{1,3,7,20,26,28,32,48},{1,3,7,20,26,28,48,93},{7,15,20,28,40,48,69,93},{1,3,7,20,28,40,48,93},{8,17,20,28,45,48,86,101},{15,17,20,28,48,86,93,101},{8,17,20,28,45,48,60,101},{3,17,20,28,48,60,93,101},{3,15,17,20,23,48,93,101},{8,20,28,45,48,60,101,124},{20,28,48,60,81,93,101,124},{3,20,23,48,60,81,93,101},{3,15,23,38,48,81,93,101},{7,18,20,23,26,48,81,93},{3,7,24,26,32,48,58,91},{3,7,23,26,43,48,58,91},{3,16,20,24,26,32,48,58},{1,3,7,20,26,32,48,58},{1,3,7,20,23,26,48,58},{3,20,23,26,43,48,58,63},{3,7,23,26,38,48,81,93},{1,3,7,20,23,26,48,93},{3,20,23,26,48,60,81,93},{7,15,20,23,40,48,69,93},{1,3,7,20,23,40,48,93},{3,15,17,20,23,40,48,93},{8,31,48,60,81,96,104,119},{20,23,31,48,60,81,96,104},{18,20,23,43,48,81,96,104},{3,8,31,48,63,79,104,127},{3,23,31,43,48,63,104,127},{3,8,31,48,60,63,79,104},{3,20,23,31,48,60,63,104},{3,8,31,48,60,79,104,119},{3,23,31,48,60,81,104,119},{8,31,48,55,60,81,101,124},{3,23,31,48,55,60,81,101},{3,15,23,38,48,55,81,101},{8,17,20,31,45,48,86,101},{15,17,20,23,31,48,86,101},{8,17,20,31,45,48,60,101},{3,17,20,23,31,48,60,101},{8,20,31,45,48,60,101,124},{20,23,31,48,60,81,101,124},{5,10,18,28,33,50,60,81},{10,18,33,50,60,81,104,119},{8,10,13,33,50,60,104,119},{5,10,18,26,28,50,60,81},{3,5,10,26,28,60,81,93},{16,18,20,22,24,26,28,50},{3,16,20,22,24,26,28,32},{3,16,20,22,26,28,50,60},{3,8,16,17,20,22,28,60},{10,18,20,22,26,28,50,60},{3,10,20,22,26,28,42,60},{10,18,20,26,28,60,81,93},{3,10,20,26,28,42,60,93},{6,18,20,26,43,50,63,104},{6,10,18,20,26,50,60,104},{10,18,20,23,26,60,81,104},{10,18,26,50,60,81,104,119},{3,6,20,26,50,60,63,104},{3,6,10,13,26,50,60,104},{3,10,23,26,60,81,104,119},{3,10,13,26,50,60,104,119},{3,6,8,13,50,60,63,104},{3,6,8,16,20,50,60,63},{3,8,13,50,60,79,104,119},{5,7,10,18,26,28,81,93},{3,5,7,10,26,28,42,93},{5,8,10,28,60,76,101,124},{5,10,28,60,81,93,101,124},{3,5,10,38,60,81,93,101},{7,10,18,20,26,28,42,93},{1,3,7,20,26,28,30,32},{1,3,7,20,26,28,30,42},{1,3,7,20,26,28,42,93},{7,15,20,28,40,69,73,93},{3,7,20,28,40,42,73,93},{3,15,17,20,28,40,73,93},{8,17,20,28,45,57,86,101},{15,17,20,28,57,86,93,101},{8,17,20,28,45,57,60,101},{3,17,20,28,57,60,93,101},{8,20,28,45,57,60,76,101},{10,20,28,57,60,76,93,101},{3,10,20,28,42,57,60,93},{8,20,28,45,60,76,101,124},{10,20,28,60,76,93,101,124},{10,20,23,60,81,93,101,124},{10,18,20,28,60,81,93,124},{3,10,23,38,60,81,93,101},{7,10,18,23,26,38,81,93},{10,18,20,23,26,60,81,93},{3,10,23,26,38,60,81,93},{1,3,7,20,23,26,42,93},{3,10,20,23,26,42,60,93},{10,23,31,60,81,96,104,119},{10,18,20,23,60,81,96,104},{3,8,13,31,60,79,104,119},{3,10,13,23,31,60,104,119},{10,23,31,55,60,81,101,124},{3,10,23,38,55,60,81,101},{8,20,31,45,60,76,101,124},{10,20,23,31,60,76,101,124},{3,16,24,26,48,58,74,91},{16,18,20,24,26,48,58,74},{3,16,20,26,48,58,63,74},{3,11,16,20,24,32,56,58},{1,3,11,16,20,32,48,58},{3,6,11,16,20,58,63,74},{1,3,11,16,20,48,58,63},{3,8,16,17,20,48,60,63},{1,3,11,16,17,20,48,63},{18,24,26,43,48,58,74,91},{3,24,26,43,58,74,91,122},{3,26,43,48,58,63,74,91},{18,20,26,43,48,58,63,74},{3,6,20,26,43,58,63,74},{1,3,11,20,23,48,58,63},{1,3,11,17,20,23,40,48},{3,8,17,31,48,60,63,79},{8,17,20,31,45,48,60,63},{3,17,20,23,31,48,60,63},{1,3,11,17,20,23,48,63},{3,11,16,24,39,56,58,117},{3,6,11,16,20,39,56,58},{3,16,24,26,39,58,74,122},{3,6,16,20,26,39,58,74},{3,6,26,39,43,58,74,122},{1,3,11,16,20,32,56,68},{1,3,6,11,16,20,56,68},{1,3,6,11,16,17,20,68},{1,3,11,14,20,32,56,68},{1,3,6,11,14,20,56,68},{1,3,11,14,20,32,68,85},{1,3,11,14,20,68,71,85},{1,3,6,11,14,20,68,71},{1,3,6,11,17,20,68,71},{1,3,11,14,20,32,56,58},{1,3,6,11,14,20,56,58},{1,3,6,11,14,20,23,58},{1,3,6,11,14,20,23,71},{1,3,16,20,22,32,44,68},{1,3,16,17,20,22,44,68},{1,3,20,22,32,44,68,85},{1,3,20,22,44,68,71,85},{1,3,17,20,22,44,68,71},{1,3,7,20,30,32,44,85},{1,3,7,20,30,44,71,85},{1,3,7,20,40,44,71,95},{7,20,40,44,47,71,95,110},{3,7,20,40,42,47,71,95},{1,3,17,20,40,44,71,95},{1,3,11,17,20,23,40,71},{17,20,40,44,47,71,95,110},{3,17,20,40,42,47,71,95},{3,17,20,23,40,42,47,71},{1,3,7,20,23,40,42,71},{6,8,17,20,31,45,60,63},{3,6,17,20,23,31,60,63},{3,6,8,16,17,20,60,63},{1,3,6,11,17,20,23,63},{1,3,6,11,16,17,20,63},{3,6,20,23,26,43,58,63},{1,3,6,11,20,23,58,63},{1,3,6,11,17,20,23,71},{3,6,17,20,23,42,47,71},{6,16,18,20,26,39,50,74},{3,6,16,20,26,50,63,74},{3,6,8,16,50,63,74,114},{6,18,20,26,43,50,63,74},{3,6,26,43,50,63,74,114},{6,16,18,20,22,26,39,50},{3,16,22,24,26,39,56,87},{3,16,20,22,24,26,32,56},{3,6,16,20,22,26,39,56},{3,6,16,20,22,26,50,60},{3,6,8,13,16,22,50,60},{3,6,8,16,17,20,22,60},{6,10,18,20,22,26,50,60},{3,6,10,13,22,26,50,60},{3,6,10,20,22,26,42,60},{1,3,16,20,22,32,56,68},{1,3,6,16,20,22,56,68},{1,3,6,16,17,20,22,68},{1,3,14,20,22,32,56,68},{1,3,6,14,20,22,56,68},{1,3,14,20,22,32,68,85},{1,3,14,20,22,68,71,85},{1,3,6,14,20,22,68,71},{1,3,6,17,20,22,68,71},{3,6,17,20,22,42,47,71},{1,3,14,20,22,26,32,56},{1,3,6,14,20,22,26,56},{1,3,14,20,22,26,30,32},{1,3,14,20,22,26,30,42},{1,3,6,14,20,22,26,42},{1,3,14,20,22,30,32,85},{1,3,14,20,22,30,71,85},{1,3,14,20,22,30,42,71},{1,3,6,14,20,22,42,71},{6,8,17,20,22,45,57,60},{3,6,17,20,22,42,57,60},{3,16,20,24,26,32,56,58},{1,3,14,20,26,32,56,58},{3,16,24,26,39,56,58,87},{3,6,16,20,26,39,56,58},{1,3,6,14,20,26,56,58},{1,3,6,14,20,23,26,58},{1,3,6,14,20,23,26,42},{3,6,10,20,23,26,42,60},{1,3,6,14,20,23,42,71},{12,16,20,22,24,28,32,44},{8,12,16,17,20,22,28,44},{12,20,22,24,28,30,32,44},{12,20,22,28,30,44,62,95},{12,17,20,22,28,44,62,95},{7,12,20,24,28,30,32,44},{7,12,20,28,30,44,62,95},{7,12,20,28,40,44,62,95},{12,15,17,20,28,40,62,113},{12,17,20,28,40,44,62,95},{1,3,16,20,22,28,32,44},{1,3,16,17,20,22,28,44},{1,3,20,22,28,30,32,44},{1,3,20,22,28,30,44,95},{3,17,20,22,28,42,62,95},{1,3,17,20,22,28,44,95},{1,3,7,20,28,30,32,44},{1,3,7,20,28,30,44,95},{3,7,20,28,40,42,62,95},{1,3,7,20,28,40,44,95},{15,17,20,28,40,62,73,113},{3,17,20,28,40,42,62,73},{3,17,20,28,40,42,62,95},{1,3,17,20,28,40,44,95},{18,20,22,24,26,28,30,32},{10,18,20,22,26,28,30,42},{1,3,20,22,26,28,30,32},{1,3,20,22,26,28,30,42},{20,22,28,30,42,62,83,95},{1,3,20,22,28,30,42,95},{8,17,20,22,28,45,57,98},{17,20,22,28,42,57,62,98},{8,17,20,22,28,45,57,60},{3,17,20,22,28,42,57,60},{8,20,22,28,45,57,60,76},{10,20,22,28,42,57,60,76},{7,20,28,30,42,62,83,95},{1,3,7,20,28,30,42,95},{7,20,28,40,42,62,73,113},{7,15,20,28,40,69,73,113},{8,17,20,28,45,57,86,98},{15,17,20,28,57,86,98,121},{17,20,28,42,57,62,73,98},{15,17,20,28,57,73,98,121},{15,17,20,28,62,73,98,113},{3,17,20,28,42,57,73,93},{15,17,20,28,57,73,93,121},{10,20,28,42,57,73,93,108},{15,20,28,57,73,93,108,121},{20,22,24,30,32,44,54,85},{20,22,30,44,47,54,71,85},{1,3,20,22,30,32,44,85},{1,3,20,22,30,44,71,85},{20,22,30,44,47,71,95,110},{1,3,20,22,30,44,71,95},{3,17,20,22,42,47,71,95},{17,20,22,44,47,71,95,110},{1,3,17,20,22,44,71,95},{7,20,30,44,47,71,95,110},{1,3,7,20,30,44,71,95},{17,20,40,42,47,62,95,126},{20,22,30,42,47,66,71,95},{1,3,20,22,30,42,71,95},{1,3,7,20,30,42,71,95},{3,17,20,23,42,57,73,93},{15,17,20,23,57,73,93,121},{3,10,20,23,42,57,60,93},{7,20,23,40,42,69,73,93},{15,17,20,23,40,69,73,93},{1,3,7,20,23,40,42,93},{3,17,20,23,40,42,73,93},{3,8,13,31,60,63,79,104},{3,6,13,23,31,60,63,104},{3,6,20,23,26,60,63,104},{6,18,20,23,26,43,63,104},{3,6,10,13,23,26,60,104},{6,10,18,20,23,26,60,104},{6,17,20,23,31,45,57,60},{3,6,17,20,23,42,57,60},{17,20,23,31,45,57,86,101},{15,17,20,23,57,86,93,101},{17,20,23,31,45,57,60,101},{3,17,20,23,57,60,93,101},{3,15,17,23,38,57,93,101},{20,23,31,45,57,60,76,101},{10,20,23,57,60,76,93,101},{3,10,23,38,57,60,93,101},{3,5,16,24,26,48,50,106},{3,5,8,16,48,50,79,106},{5,18,24,26,48,50,67,106},{3,5,26,48,50,67,79,106},{18,26,43,48,50,67,106,127},{3,26,43,48,50,63,106,127},{3,26,48,50,67,79,106,127},{3,8,48,50,63,79,106,127},{3,8,13,50,67,79,106,127},{5,18,33,48,50,67,81,119},{5,8,33,48,50,67,79,119},{5,8,33,48,50,60,81,119},{18,33,43,48,50,67,104,127},{18,33,48,50,67,81,104,119},{8,33,48,50,67,79,104,127},{8,33,48,50,67,79,104,119},{5,18,26,48,50,67,81,119},{3,5,26,48,50,67,79,119},{3,5,26,48,50,60,81,119},{3,5,26,38,48,67,81,119},{3,5,8,48,50,60,79,119},{18,26,43,48,50,67,104,127},{18,23,26,43,48,67,81,104},{18,26,48,50,67,81,104,119},{3,23,26,43,48,67,104,127},{3,26,48,50,67,79,104,127},{3,23,26,48,67,81,104,119},{3,26,48,50,67,79,104,119},{3,8,13,50,67,79,104,127},{3,5,7,24,26,32,48,91},{3,5,7,26,38,48,67,91},{5,7,18,26,38,48,67,81},{3,5,7,26,38,48,81,93},{3,5,7,15,38,40,48,93},{5,8,15,17,48,55,86,101},{3,5,8,17,48,55,60,101},{3,5,15,17,38,48,55,101},{5,8,48,55,60,81,101,124},{3,5,38,48,55,60,81,101},{3,5,8,48,55,60,79,119},{3,5,38,48,55,67,79,119},{5,8,48,55,60,81,111,119},{5,38,48,55,67,81,111,119},{3,5,38,48,55,60,81,119},{3,23,38,48,55,67,81,119},{3,7,23,26,38,48,67,91},{3,23,26,43,48,67,91,127},{7,18,23,26,38,48,67,81},{3,23,26,38,48,67,81,119},{3,23,31,48,67,79,104,127},{8,31,48,67,79,96,104,119},{23,31,48,67,81,96,104,119},{18,23,43,48,67,81,96,104},{3,23,31,48,67,79,104,119},{3,8,31,48,55,60,79,119},{3,23,31,48,55,67,79,119},{8,31,48,55,60,81,111,119},{23,31,48,55,67,81,111,119},{3,23,31,48,55,60,81,119},{5,10,18,33,50,60,81,119},{10,13,18,33,50,67,104,119},{8,13,33,50,67,79,104,119},{5,10,13,18,26,50,67,119},{5,10,18,26,50,60,81,119},{5,10,18,26,38,67,81,119},{3,5,10,13,26,50,60,119},{3,5,13,26,50,67,79,119},{3,5,10,26,38,60,81,119},{3,5,8,13,50,60,79,119},{18,26,43,50,67,84,104,127},{10,13,18,26,50,67,84,104},{10,18,23,26,67,81,104,119},{10,13,18,26,50,67,104,119},{3,26,43,50,63,84,104,127},{3,13,26,50,67,84,104,127},{3,10,13,23,26,67,104,119},{3,13,26,50,67,79,104,119},{3,8,13,50,63,84,104,127},{5,7,10,18,26,38,81,93},{3,5,7,10,26,38,42,93},{3,5,10,26,38,60,81,93},{5,8,10,55,60,76,101,124},{5,10,38,55,60,81,101,124},{5,10,38,55,60,81,111,119},{10,23,38,55,67,81,111,119},{5,10,18,38,67,81,111,119},{3,10,23,38,55,60,81,119},{10,18,23,26,38,67,81,119},{3,10,13,23,26,38,67,119},{3,10,23,26,38,60,81,119},{10,18,23,67,81,96,104,119},{3,13,23,31,67,79,104,119},{10,23,31,55,60,81,111,119},{3,16,24,26,48,74,91,106},{3,16,36,48,63,74,91,106},{3,8,16,36,63,74,106,114},{3,8,16,36,48,63,79,106},{18,24,26,43,48,74,91,106},{3,26,43,48,63,74,91,106},{3,36,43,63,74,91,106,114},{3,5,16,24,26,48,91,106},{3,5,16,24,32,36,48,91},{3,5,16,36,48,79,91,106},{3,5,8,13,16,36,79,106},{3,5,8,16,17,36,48,79},{5,18,24,26,48,67,91,106},{3,5,26,48,67,79,91,106},{3,5,13,36,67,79,91,106},{3,5,36,38,48,67,79,91},{18,26,43,48,67,91,106,127},{3,26,43,67,84,91,106,127},{3,26,43,48,63,91,106,127},{3,26,48,67,79,91,106,127},{3,36,43,63,84,91,106,127},{3,13,36,67,84,91,106,127},{3,23,36,43,48,63,91,127},{3,36,48,63,79,91,106,127},{3,23,36,48,67,79,91,127},{3,13,36,67,79,91,106,127},{3,8,13,36,63,84,106,127},{3,8,13,36,63,79,106,127},{1,3,5,16,32,36,44,48},{1,3,5,16,17,36,44,48},{1,3,5,7,32,36,44,48},{1,3,5,7,36,40,44,48},{3,5,15,17,36,38,40,48},{1,3,5,17,36,40,44,48},{1,3,5,7,32,36,48,91},{1,3,5,7,36,38,48,91},{1,3,5,7,36,38,40,48},{3,5,8,17,48,55,60,79},{3,5,17,36,38,48,55,79},{3,15,17,23,36,38,48,55},{3,23,36,38,48,55,67,79},{3,16,24,32,36,48,58,91},{1,3,7,32,36,48,58,91},{1,3,7,23,36,48,58,91},{3,23,36,43,48,58,63,91},{1,3,7,23,36,38,48,91},{3,23,36,38,48,67,79,91},{1,3,7,23,36,38,40,48},{3,15,17,23,36,38,40,48},{3,8,13,31,36,63,79,127},{3,23,31,36,48,63,79,127},{3,13,23,31,36,67,79,127},{3,8,17,31,48,55,60,79},{3,17,23,31,36,48,55,79},{3,16,24,36,70,74,91,122},{3,16,24,26,70,74,91,106},{3,16,36,70,74,91,106,114},{3,8,16,36,53,70,74,114},{3,8,13,16,36,70,106,114},{3,36,43,70,74,91,99,122},{3,26,43,70,74,91,106,114},{3,36,43,70,74,91,99,114},{3,36,43,53,70,74,99,114},{3,5,16,24,36,70,87,91},{3,5,16,24,26,70,91,106},{3,5,13,16,36,70,91,106},{3,5,13,26,67,70,91,106},{3,26,43,70,84,91,106,114},{3,13,26,67,70,84,91,106},{3,36,43,70,84,91,99,114},{3,36,43,63,84,91,106,114},{3,13,36,70,84,91,106,114},{3,8,13,36,63,84,106,114},{3,16,24,36,70,87,109,122},{3,16,36,53,70,74,109,122},{3,36,43,53,70,74,99,122},{3,16,36,53,65,70,87,109},{3,8,13,16,36,53,65,70},{3,24,36,46,65,87,109,117},{3,36,46,53,65,70,87,109},{3,13,19,36,46,53,65,70},{3,24,36,46,58,87,109,122},{3,36,43,46,53,58,109,122},{3,36,46,53,70,87,109,122},{3,36,43,46,53,70,99,122},{3,5,16,24,32,36,65,87},{3,5,13,16,36,65,70,87},{3,5,8,13,16,17,36,65},{3,5,24,32,36,46,65,87},{3,5,13,36,46,65,70,87},{3,5,24,32,36,46,65,89},{3,5,19,34,36,46,65,89},{3,5,13,19,34,36,46,65},{3,5,13,17,19,34,36,65},{3,5,24,32,36,46,87,91},{3,5,13,36,46,70,87,91},{3,5,13,36,38,46,67,91},{3,5,13,19,34,36,38,46},{3,24,36,46,58,87,91,122},{3,36,43,46,58,91,99,122},{3,16,24,36,70,87,91,122},{3,36,46,70,87,91,99,122},{3,23,36,43,46,84,91,99},{3,13,36,46,70,84,91,99},{3,13,23,36,46,67,84,91},{3,23,36,43,46,53,84,99},{3,13,36,46,53,70,84,99},{3,13,19,23,36,46,53,84},{3,8,13,36,53,63,84,114},{3,36,43,53,63,84,99,114},{3,13,36,53,70,84,99,114},{3,8,13,16,36,53,70,114},{1,3,5,16,32,36,44,65},{1,3,5,16,17,36,44,65},{1,3,5,32,36,44,65,89},{1,3,5,34,36,44,65,89},{1,3,5,17,34,36,44,65},{1,3,5,7,32,36,44,89},{1,3,5,7,34,36,44,89},{1,3,5,7,34,36,40,44},{3,5,17,19,34,36,38,40},{1,3,5,17,34,36,40,44},{1,3,5,7,32,36,46,91},{1,3,5,7,36,38,46,91},{1,3,5,7,32,36,46,89},{1,3,5,7,34,36,46,89},{1,3,5,7,34,36,38,46},{1,3,5,7,34,36,38,40},{3,5,7,19,34,38,40,42},{3,5,8,13,17,55,60,79},{3,5,13,17,36,38,55,79},{3,5,8,13,16,17,36,79},{3,13,17,19,23,36,38,55},{3,5,13,17,19,34,36,38},{3,13,23,36,38,55,67,79},{3,5,13,36,38,67,79,91},{3,24,32,36,46,58,87,91},{1,3,7,32,36,46,58,91},{1,3,7,23,36,46,58,91},{3,23,36,43,46,58,91,99},{1,3,7,23,36,38,46,91},{3,13,23,36,38,46,67,91},{3,24,32,36,46,58,77,117},{1,3,7,32,36,46,58,77},{1,3,7,23,36,46,58,77},{3,23,36,43,46,53,58,77},{3,24,32,36,46,65,77,89},{1,3,7,32,36,46,77,89},{3,19,34,36,46,65,77,89},{1,3,7,34,36,46,77,89},{1,3,7,23,34,36,46,77},{3,19,23,34,36,46,53,77},{1,3,7,23,34,36,38,46},{3,13,19,23,34,36,38,46},{1,3,7,23,34,36,38,40},{3,17,19,23,34,36,38,40},{3,13,23,31,36,63,84,127},{3,23,36,43,63,84,91,127},{3,13,23,36,67,84,91,127},{3,23,26,43,67,84,91,127},{3,13,23,31,36,53,63,84},{3,23,36,43,53,63,84,99},{3,8,13,17,31,36,63,79},{3,13,17,23,31,36,55,79},{16,18,24,26,50,70,74,106},{3,16,26,50,70,74,106,114},{3,8,13,16,50,70,106,114},{3,8,16,50,63,74,106,114},{18,26,43,50,70,74,106,114},{3,26,43,50,63,74,106,114},{5,16,18,24,26,50,70,106},{3,5,13,16,26,50,70,106},{3,5,8,13,16,50,79,106},{5,13,18,26,50,67,70,106},{3,5,13,26,50,67,79,106},{18,26,43,50,70,84,106,114},{18,26,43,50,67,84,106,127},{13,18,26,50,67,70,84,106},{3,26,43,50,63,84,106,114},{3,13,26,50,70,84,106,114},{3,26,43,50,63,84,106,127},{3,13,26,50,67,84,106,127},{3,8,13,50,63,84,106,114},{3,8,13,50,63,84,106,127},{3,5,16,22,24,26,70,87},{5,16,18,22,24,26,50,70},{3,5,13,16,22,26,50,70},{3,5,8,13,16,22,50,60},{5,10,13,18,22,26,50,70},{3,5,10,13,22,26,50,60},{6,18,26,43,50,70,84,114},{6,10,13,18,26,50,70,84},{3,6,26,43,70,84,99,114},{3,6,26,43,50,63,84,114},{3,6,13,26,50,70,84,114},{3,6,8,13,50,63,84,114},{3,6,8,13,16,50,70,114},{3,5,16,22,24,32,65,87},{3,5,13,16,22,65,70,87},{3,5,8,13,16,17,22,65},{3,5,22,24,32,46,65,87},{3,5,13,22,46,65,70,87},{3,5,22,24,32,46,65,89},{3,5,19,22,34,46,65,89},{3,5,13,19,22,34,46,65},{3,5,13,17,19,22,34,65},{3,5,22,24,26,32,46,87},{3,5,13,22,26,46,70,87},{3,5,10,13,22,26,42,46},{3,5,13,19,22,34,42,46},{3,5,24,26,32,46,87,91},{3,5,16,24,26,70,87,91},{3,5,13,26,46,70,87,91},{3,5,13,26,38,46,67,91},{3,5,10,13,26,38,42,46},{3,5,13,19,34,38,42,46},{3,24,26,46,58,87,91,122},{3,26,43,46,58,91,99,122},{3,16,24,26,70,87,91,122},{3,26,46,70,87,91,99,122},{3,16,24,26,70,74,91,122},{3,26,43,70,74,91,99,122},{3,23,26,43,46,84,91,99},{3,13,26,46,70,84,91,99},{3,26,43,70,84,91,99,114},{3,13,23,26,46,67,84,91},{3,6,13,26,46,70,84,99},{3,6,13,46,53,70,84,99},{3,6,43,46,53,70,99,122},{3,6,13,19,46,53,65,70},{3,6,13,53,70,84,99,114},{3,6,8,13,16,53,70,114},{3,6,43,53,70,74,99,114},{3,6,8,16,53,70,74,114},{3,6,8,13,16,53,65,70},{1,3,5,7,26,30,32,46},{1,3,5,7,26,30,42,46},{1,3,5,7,26,32,46,91},{1,3,5,7,26,38,46,91},{1,3,5,7,26,38,42,46},{1,3,5,7,30,32,46,89},{1,3,5,7,30,34,46,89},{1,3,5,7,30,34,42,46},{1,3,5,7,34,38,42,46},{5,7,15,38,40,69,73,93},{3,5,7,38,40,42,73,93},{3,5,15,17,38,40,73,93},{3,5,17,19,38,40,42,73},{5,8,17,45,55,57,86,101},{5,15,17,38,55,57,86,101},{5,8,17,45,55,57,60,101},{3,5,17,38,55,57,60,101},{3,5,15,17,38,57,93,101},{5,8,45,55,57,60,76,101},{5,10,38,55,57,60,76,101},{3,5,10,38,57,60,93,101},{5,8,13,17,45,55,57,60},{3,5,13,17,38,55,57,60},{3,5,13,17,19,38,42,57},{3,5,10,13,38,42,57,60},{3,5,13,38,55,60,79,119},{3,10,13,23,38,55,60,119},{3,5,10,13,26,38,60,119},{3,13,23,38,55,67,79,119},{3,5,13,26,38,67,79,119},{5,10,13,18,26,38,67,119},{3,24,26,32,46,58,87,91},{1,3,7,26,32,46,58,91},{1,3,7,23,26,46,58,91},{3,23,26,43,46,58,91,99},{1,3,7,23,26,38,46,91},{3,13,23,26,38,46,67,91},{1,3,7,23,26,38,42,46},{3,10,13,23,26,38,42,46},{1,3,7,23,34,38,42,46},{3,13,19,23,34,38,42,46},{3,8,13,31,63,79,104,127},{3,13,23,31,63,84,104,127},{3,23,26,43,63,84,104,127},{3,13,23,31,67,79,104,127},{3,13,23,26,67,84,104,127},{18,23,26,43,67,84,104,127},{10,13,18,23,26,67,84,104},{3,13,23,31,55,60,79,119},{16,21,24,36,48,58,74,91},{11,16,21,24,32,36,48,58},{11,16,21,36,48,58,63,74},{8,11,16,21,36,53,63,74},{8,11,16,17,21,36,48,63},{21,24,36,43,58,74,91,122},{18,21,24,43,48,58,74,91},{21,36,43,48,58,63,74,91},{11,21,36,43,53,58,63,74},{11,21,23,36,43,48,58,63},{8,21,36,43,53,63,74,114},{1,11,16,21,32,36,44,48},{1,11,16,17,21,36,44,48},{1,7,11,21,32,36,44,48},{1,7,11,21,36,40,44,48},{1,11,17,21,36,40,44,48},{11,15,17,21,23,36,40,48},{1,7,11,21,32,36,48,58},{1,7,11,21,23,36,48,58},{1,7,11,21,23,36,40,48},{8,17,21,31,36,48,63,79},{11,17,21,23,31,36,48,63},{3,16,24,36,58,74,91,122},{3,16,36,48,58,63,74,91},{3,11,16,24,32,36,58,117},{1,3,11,16,32,36,48,58},{3,11,16,36,53,58,63,74},{1,3,11,16,36,48,58,63},{3,8,16,36,53,63,74,114},{3,8,16,17,36,48,63,79},{1,3,11,16,17,36,48,63},{3,36,43,58,74,91,99,122},{3,36,43,58,63,74,91,99},{3,36,43,53,58,63,74,99},{1,3,11,23,36,48,58,63},{3,36,43,53,63,74,99,114},{1,3,11,17,23,36,40,48},{3,17,23,31,36,48,63,79},{1,3,11,17,23,36,48,63},{11,16,21,24,36,58,109,117},{16,21,24,36,58,74,109,122},{11,16,21,36,53,58,74,109},{8,11,16,21,29,53,74,109},{21,36,43,53,58,74,109,122},{11,21,29,43,53,58,74,109},{16,21,24,36,65,87,109,117},{11,16,21,24,32,36,65,117},{11,16,21,36,53,65,109,117},{8,11,16,21,29,53,65,109},{8,11,16,17,21,36,53,65},{21,24,36,46,65,77,109,117},{11,21,24,32,36,65,77,117},{11,21,36,53,65,77,109,117},{19,21,36,46,53,65,77,109},{11,21,24,32,36,65,77,89},{11,19,21,24,65,77,89,125},{11,19,21,34,36,65,77,89},{11,19,21,29,53,65,77,109},{11,19,21,34,36,53,65,77},{8,13,17,19,21,36,53,65},{11,17,19,21,34,36,53,65},{21,24,36,46,58,77,109,117},{21,36,43,46,53,58,77,109},{11,21,24,32,36,58,77,117},{11,21,36,53,58,77,109,117},{11,21,29,43,53,58,77,109},{11,21,23,36,43,53,58,77},{19,21,29,43,46,53,77,109},{11,19,21,23,34,36,53,77},{1,11,16,21,32,36,44,65},{1,11,16,17,21,36,44,65},{1,11,21,32,36,44,65,89},{1,11,21,34,36,44,65,89},{1,11,17,21,34,36,44,65},{1,7,11,21,32,36,44,89},{1,7,11,21,34,36,44,89},{1,7,11,21,34,36,40,44},{1,11,17,21,34,36,40,44},{11,17,19,21,23,34,36,40},{1,7,11,21,32,36,58,77},{1,7,11,21,23,36,58,77},{1,7,11,21,32,36,77,89},{1,7,11,21,34,36,77,89},{1,7,11,21,23,34,36,77},{1,7,11,21,23,34,36,40},{8,13,17,21,31,36,53,63},{11,17,21,23,31,36,53,63},{8,11,16,17,21,36,53,63},{11,21,23,36,43,53,58,63},{13,17,19,21,23,31,36,53},{11,17,19,21,23,34,36,53},{3,16,24,36,58,87,109,117},{3,11,16,36,53,58,109,117},{3,16,24,36,58,87,109,122},{3,16,36,53,58,74,109,122},{3,6,11,16,53,58,74,109},{6,8,11,16,29,53,74,109},{3,6,43,53,58,74,109,122},{3,36,43,53,58,74,99,122},{6,11,29,43,53,58,74,109},{3,16,24,32,36,65,87,117},{3,16,36,53,65,87,109,117},{3,11,16,24,32,56,65,117},{1,3,11,16,32,36,65,117},{3,6,11,16,53,65,109,117},{1,3,11,16,36,53,65,117},{6,8,11,16,29,53,65,109},{3,8,13,16,17,36,53,65},{1,3,11,16,17,36,53,65},{3,24,32,36,46,65,77,117},{3,36,46,53,65,77,109,117},{3,11,24,32,56,65,77,117},{1,3,11,32,36,65,77,117},{3,6,11,53,65,77,109,117},{1,3,11,36,53,65,77,117},{3,6,19,46,53,65,77,109},{3,19,34,36,46,53,65,77},{3,11,24,32,65,77,89,112},{1,3,11,32,36,65,77,89},{11,19,24,65,77,89,112,125},{3,11,19,34,65,77,89,112},{1,3,11,34,36,65,77,89},{6,11,19,29,53,65,77,109},{3,6,11,19,34,53,65,77},{1,3,11,34,36,53,65,77},{3,13,17,19,34,36,53,65},{1,3,11,17,34,36,53,65},{3,24,36,46,58,87,109,117},{3,36,46,53,58,77,109,117},{3,6,43,46,53,58,77,109},{3,11,24,32,56,58,77,117},{1,3,11,32,36,58,77,117},{3,6,11,53,58,77,109,117},{1,3,11,36,53,58,77,117},{6,11,29,43,53,58,77,109},{1,3,11,23,36,53,58,77},{6,19,29,43,46,53,77,109},{1,3,11,23,34,36,53,77},{1,3,11,17,23,34,36,40},{3,13,17,23,31,36,53,63},{3,8,13,16,17,36,53,63},{1,3,11,17,23,36,53,63},{1,3,11,16,17,36,53,63},{3,23,36,43,53,58,63,99},{1,3,11,23,36,53,58,63},{3,13,17,19,23,34,36,53},{1,3,11,17,23,34,36,53},{11,16,24,39,58,94,109,117},{6,11,16,39,58,74,94,109},{6,8,11,16,29,74,94,109},{6,11,29,43,58,74,94,109},{3,16,24,39,58,87,109,117},{3,6,11,16,39,58,109,117},{3,16,24,39,58,87,109,122},{3,6,16,39,58,74,109,122},{11,16,24,39,65,94,102,117},{6,11,16,39,65,94,109,117},{6,8,11,16,29,65,94,109},{11,24,39,65,77,94,102,117},{6,11,39,65,77,94,109,117},{11,24,39,65,77,94,102,125},{6,11,19,39,65,77,94,125},{6,11,19,29,65,77,94,109},{11,24,39,58,77,94,102,117},{6,11,39,58,77,94,109,117},{6,11,29,43,58,77,94,109},{11,16,24,39,56,65,102,117},{3,16,24,39,56,65,87,117},{3,6,11,16,39,56,65,117},{3,6,16,39,65,87,109,117},{11,24,39,56,65,77,102,117},{3,24,39,46,56,65,77,117},{3,6,11,39,56,65,77,117},{3,6,39,46,65,77,109,117},{11,24,39,56,65,77,112,125},{3,11,24,32,56,65,77,112},{3,6,11,39,56,65,77,112},{6,11,19,39,65,77,112,125},{3,6,11,19,34,65,77,112},{3,24,39,46,58,87,109,117},{3,6,39,46,58,77,109,117},{11,24,39,56,58,77,102,117},{3,6,11,39,56,58,77,117},{16,24,39,41,56,65,68,82},{6,8,16,39,41,65,68,82},{11,16,24,32,56,65,68,82},{11,16,24,39,56,65,82,102},{6,11,16,39,56,65,68,82},{6,8,11,16,17,65,68,82},{1,3,11,16,32,56,65,68},{1,3,6,11,16,56,65,68},{1,3,6,11,16,17,65,68},{24,39,41,56,65,68,82,112},{19,24,41,65,68,82,89,112},{6,19,39,41,65,68,82,112},{6,8,17,19,41,65,68,82},{11,24,32,56,65,68,82,112},{11,24,39,56,65,82,112,125},{6,11,39,56,65,68,82,112},{11,24,32,65,68,82,89,112},{11,19,24,65,82,89,112,125},{11,19,34,65,68,82,89,112},{6,11,19,39,65,82,112,125},{6,11,19,34,65,68,82,112},{6,11,17,19,34,65,68,82},{1,3,11,32,56,65,68,112},{1,3,6,11,56,65,68,112},{1,3,11,32,65,68,89,112},{1,3,11,34,65,68,89,112},{1,3,6,11,34,65,68,112},{1,3,6,11,17,34,65,68},{14,24,39,56,68,80,112,120},{11,14,24,32,56,68,112,120},{6,11,14,39,56,68,112,120},{1,3,11,14,32,56,68,112},{1,3,6,11,14,56,68,112},{14,19,24,68,80,89,112,120},{6,14,19,39,68,80,112,120},{11,14,24,32,68,89,112,120},{11,14,19,34,68,89,112,120},{6,11,14,19,34,68,112,120},{1,3,11,14,32,68,89,112},{1,3,11,14,34,68,89,112},{1,3,6,11,14,34,68,112},{11,14,24,32,68,85,89,97},{1,3,11,14,32,68,85,89},{14,19,24,68,85,89,97,128},{11,14,19,34,68,85,89,97},{1,3,11,14,34,68,85,89},{1,3,11,14,34,68,71,85},{11,14,19,34,51,68,71,85},{1,3,6,11,14,34,68,71},{6,11,14,19,34,51,68,71},{1,3,6,11,17,34,68,71},{6,11,17,19,34,51,68,71},{11,14,24,32,56,58,61,77},{11,24,39,56,58,61,77,102},{6,11,14,39,56,58,61,77},{6,11,14,23,43,58,61,77},{1,3,11,14,32,56,58,77},{1,3,6,11,14,56,58,77},{1,3,6,11,14,23,58,77},{11,14,24,32,56,61,77,112},{11,24,39,56,61,77,112,125},{6,11,14,39,56,61,77,112},{11,14,24,32,61,77,89,112},{11,19,24,61,77,89,112,125},{11,14,19,34,61,77,89,112},{6,11,19,39,61,77,112,125},{6,11,14,19,34,61,77,112},{6,11,14,19,23,34,61,77},{1,3,11,14,32,56,77,112},{1,3,6,11,14,56,77,112},{1,3,11,14,32,77,89,112},{1,3,11,14,34,77,89,112},{1,3,6,11,14,34,77,112},{1,3,6,11,14,23,34,77},{1,3,6,11,14,23,34,71},{6,11,14,19,23,34,51,71},{16,24,32,41,44,65,68,82},{8,16,17,41,44,65,68,82},{1,11,16,32,44,65,68,82},{1,11,16,17,44,65,68,82},{16,22,24,32,41,44,65,68},{8,16,17,22,41,44,65,68},{1,3,16,22,32,44,65,68},{1,3,16,17,22,44,65,68},{24,32,41,44,65,68,82,89},{19,34,41,44,65,68,82,89},{17,19,34,41,44,65,68,82},{1,11,32,44,65,68,82,89},{1,11,34,44,65,68,82,89},{1,11,17,34,44,65,68,82},{22,24,32,41,44,65,68,89},{19,22,34,41,44,65,68,89},{17,19,22,34,41,44,65,68},{1,3,22,32,44,65,68,89},{1,3,22,34,44,65,68,89},{1,3,17,22,34,44,65,68},{22,24,32,44,68,85,89,128},{1,3,22,32,44,68,85,89},{19,22,24,44,64,85,89,128},{19,22,34,44,68,85,89,128},{1,3,22,34,44,68,85,89},{1,3,22,34,44,68,71,85},{19,22,34,44,68,71,85,107},{1,3,17,22,34,44,68,71},{17,19,22,34,44,68,71,107},{24,32,44,68,85,89,97,128},{1,11,32,44,68,85,89,97},{19,24,44,64,85,89,97,128},{19,24,41,44,68,89,97,128},{19,34,44,68,85,89,97,128},{1,11,34,44,68,85,89,97},{1,11,34,44,51,68,71,85},{19,34,44,51,68,71,85,107},{1,11,17,34,44,51,68,71},{17,19,34,44,51,68,71,107},{7,24,32,44,64,85,89,97},{1,7,11,32,44,85,89,97},{7,24,30,32,44,64,85,89},{1,3,7,30,32,44,85,89},{7,19,34,44,64,85,89,97},{1,7,11,34,44,85,89,97},{7,19,30,34,44,64,85,89},{1,3,7,30,34,44,85,89},{1,3,7,30,34,44,71,85},{7,19,30,34,44,71,85,115},{1,7,11,34,44,51,71,85},{7,19,34,44,51,71,85,115},{1,7,11,34,40,44,51,71},{1,3,7,34,40,44,71,95},{7,19,34,40,44,51,71,75},{7,19,34,40,44,71,75,95},{3,7,19,34,40,42,71,95},{7,40,44,47,71,95,110,123},{7,19,40,44,71,75,95,123},{7,19,40,47,71,88,95,123},{1,11,17,34,40,44,51,71},{1,3,17,34,40,44,71,95},{1,3,11,17,23,34,40,71},{17,19,34,40,44,51,71,75},{11,17,19,23,34,40,51,71},{17,19,34,40,44,71,75,95},{3,17,19,34,40,42,71,95},{3,17,19,23,34,40,42,71},{17,40,44,47,71,95,110,123},{17,19,40,44,71,75,95,123},{17,19,40,47,71,88,95,123},{17,19,40,42,47,71,88,95},{1,7,11,14,32,58,61,77},{1,7,11,14,23,58,61,77},{1,7,11,14,32,61,77,89},{1,7,11,14,34,61,77,89},{1,7,11,14,23,34,61,77},{7,14,24,32,64,85,89,97},{1,7,11,14,32,85,89,97},{14,19,24,64,85,89,97,128},{7,14,19,34,64,85,89,97},{1,7,11,14,34,85,89,97},{1,7,11,14,34,51,71,85},{7,14,19,34,51,71,85,115},{1,7,11,14,23,34,51,71},{7,9,14,19,23,34,51,71},{1,7,11,23,34,40,51,71},{1,3,7,23,34,40,42,71},{7,9,19,23,34,40,51,71},{7,9,19,23,34,40,42,71},{6,11,17,23,29,31,53,63},{6,8,11,16,17,29,53,63},{6,11,23,29,43,53,58,63},{6,8,11,16,29,53,63,74},{6,11,29,43,53,58,63,74},{3,6,13,17,23,31,53,63},{3,6,8,13,16,17,53,63},{1,3,6,11,17,23,53,63},{1,3,6,11,16,17,53,63},{3,6,23,43,53,58,63,99},{1,3,6,11,23,53,58,63},{3,6,8,16,53,63,74,114},{3,6,43,53,63,74,99,114},{3,6,11,16,53,58,63,74},{3,6,43,53,58,63,74,99},{6,11,17,19,23,29,34,53},{6,8,11,16,17,29,53,65},{6,11,17,19,29,34,53,65},{6,11,23,29,43,53,58,77},{6,11,19,23,29,34,53,77},{3,6,13,17,19,23,34,53},{3,6,8,13,16,17,53,65},{3,6,13,17,19,34,53,65},{1,3,6,11,17,23,34,53},{1,3,6,11,16,17,53,65},{1,3,6,11,17,34,53,65},{3,6,23,43,46,53,58,77},{1,3,6,11,23,53,58,77},{3,6,19,23,34,46,53,77},{1,3,6,11,23,34,53,77},{1,3,6,11,17,23,34,71},{6,11,17,19,23,34,51,71},{3,6,17,19,23,34,42,71},{3,6,16,26,39,70,74,122},{6,16,18,26,39,50,70,74},{3,6,16,26,50,70,74,114},{3,6,26,43,70,74,99,122},{6,18,26,43,50,70,74,114},{3,6,26,43,70,74,99,114},{3,6,16,22,26,39,70,87},{6,16,18,22,26,39,50,70},{3,6,13,16,22,26,50,70},{6,10,13,18,22,26,50,70},{3,6,16,39,70,87,109,122},{3,6,16,53,70,74,109,122},{6,8,16,29,53,70,74,109},{6,29,43,53,70,74,109,122},{3,6,43,53,70,74,99,122},{3,6,16,53,65,70,87,109},{6,8,16,29,53,65,70,109},{3,24,39,46,56,65,87,117},{3,6,39,46,65,87,109,117},{3,6,46,53,65,70,87,109},{6,19,29,46,53,65,70,109},{3,6,39,46,58,87,109,122},{3,6,43,46,53,58,109,122},{3,6,46,53,70,87,109,122},{6,29,43,46,53,70,109,122},{3,16,22,24,32,56,65,87},{3,6,16,22,39,56,65,87},{3,6,13,16,22,65,70,87},{3,6,8,13,16,17,22,65},{3,22,24,32,46,56,65,87},{3,6,22,39,46,56,65,87},{3,6,13,22,46,65,70,87},{3,22,24,32,46,56,65,112},{3,6,22,39,46,56,65,112},{3,22,24,32,46,65,89,112},{3,19,22,34,46,65,89,112},{3,6,19,22,34,46,65,112},{3,6,13,19,22,34,46,65},{3,6,13,17,19,22,34,65},{3,22,24,26,32,46,56,87},{3,6,22,26,39,46,56,87},{3,6,13,22,26,46,70,87},{3,6,10,13,22,26,42,46},{3,6,13,19,22,34,42,46},{3,16,24,26,39,58,87,122},{3,6,26,39,46,58,87,122},{3,6,26,43,46,58,99,122},{3,6,16,26,39,70,87,122},{3,6,26,46,70,87,99,122},{16,22,24,32,41,56,65,68},{6,16,22,39,41,56,65,68},{6,8,16,17,22,41,65,68},{1,3,16,22,32,56,65,68},{1,3,6,16,22,56,65,68},{1,3,6,16,17,22,65,68},{22,24,32,41,56,65,68,112},{6,22,39,41,56,65,68,112},{22,24,32,41,65,68,89,112},{19,22,34,41,65,68,89,112},{6,19,22,34,41,65,68,112},{6,17,19,22,34,41,65,68},{1,3,22,32,56,65,68,112},{1,3,6,22,56,65,68,112},{1,3,22,32,65,68,89,112},{1,3,22,34,65,68,89,112},{1,3,6,22,34,65,68,112},{1,3,6,17,22,34,65,68},{14,22,24,32,56,68,80,112},{6,14,22,39,56,68,80,112},{1,3,14,22,32,56,68,112},{1,3,6,14,22,56,68,112},{14,22,24,32,68,80,89,112},{14,19,22,34,68,80,89,112},{6,14,19,22,34,68,80,112},{1,3,14,22,32,68,89,112},{1,3,14,22,34,68,89,112},{1,3,6,14,22,34,68,112},{14,22,24,32,68,85,89,128},{1,3,14,22,32,68,85,89},{14,19,22,24,64,85,89,128},{14,19,22,34,68,85,89,128},{1,3,14,22,34,68,85,89},{1,3,14,22,34,68,71,85},{14,19,22,34,68,71,85,107},{1,3,6,14,22,34,68,71},{6,14,19,22,34,68,71,107},{1,3,6,17,22,34,68,71},{6,17,19,22,34,68,71,107},{3,6,17,19,22,34,42,71},{1,3,14,22,26,32,46,56},{1,3,6,14,22,26,46,56},{1,3,14,22,26,30,32,46},{1,3,14,22,26,30,42,46},{1,3,6,14,22,26,42,46},{1,3,14,22,32,46,56,112},{1,3,6,14,22,46,56,112},{1,3,14,22,32,46,89,112},{1,3,14,22,34,46,89,112},{1,3,6,14,22,34,46,112},{1,3,14,22,30,32,46,89},{1,3,14,22,30,34,46,89},{1,3,14,22,30,34,42,46},{1,3,6,14,22,34,42,46},{14,22,24,30,32,64,85,89},{1,3,14,22,30,32,85,89},{14,19,22,30,34,64,85,89},{1,3,14,22,30,34,85,89},{1,3,14,22,30,34,71,85},{14,19,22,30,34,71,85,115},{1,3,14,22,30,34,42,71},{9,14,19,22,30,34,42,71},{1,3,6,14,22,34,42,71},{6,9,14,19,22,34,42,71},{6,8,13,17,22,45,57,60},{3,6,8,13,16,17,22,60},{3,6,13,17,22,42,57,60},{3,6,10,13,22,26,42,60},{3,6,13,17,19,22,34,42},{3,24,26,32,46,56,58,87},{1,3,14,26,32,46,56,58},{3,24,39,46,56,58,87,117},{3,6,26,39,46,56,58,87},{1,3,6,14,26,46,56,58},{1,3,6,14,23,26,46,58},{3,6,23,26,43,46,58,99},{1,3,6,14,23,26,42,46},{3,6,10,13,23,26,42,46},{3,24,32,46,56,58,77,117},{1,3,14,32,46,56,58,77},{24,39,46,56,58,77,102,117},{3,6,39,46,56,58,77,117},{1,3,6,14,46,56,58,77},{1,3,6,14,23,46,58,77},{3,24,32,46,56,65,77,112},{1,3,14,32,46,56,77,112},{24,39,46,56,65,77,112,125},{3,6,39,46,56,65,77,112},{1,3,6,14,46,56,77,112},{3,24,32,46,65,77,89,112},{1,3,14,32,46,77,89,112},{19,24,46,65,77,89,112,125},{3,19,34,46,65,77,89,112},{1,3,14,34,46,77,89,112},{6,19,39,46,65,77,112,125},{3,6,19,34,46,65,77,112},{1,3,6,14,34,46,77,112},{1,3,6,14,23,34,46,77},{1,3,6,14,23,34,42,46},{3,6,13,19,23,34,42,46},{1,3,6,14,23,34,42,71},{6,9,14,19,23,34,42,71},{5,12,16,22,24,28,32,44},{5,8,12,16,17,22,28,44},{5,12,22,24,28,30,32,44},{5,12,22,28,30,44,62,95},{5,12,17,22,28,44,62,95},{5,12,16,24,28,32,44,48},{5,8,12,16,17,28,44,48},{5,7,12,24,28,32,44,48},{5,7,12,15,28,40,44,48},{5,12,15,17,28,40,44,48},{5,7,12,24,28,30,32,44},{5,7,12,28,30,44,62,95},{5,7,12,28,40,44,62,95},{5,12,15,17,28,40,62,113},{5,12,17,28,40,44,62,95},{3,5,16,22,24,26,28,32},{1,3,5,16,22,28,32,44},{3,5,8,16,17,22,28,60},{1,3,5,16,17,22,28,44},{1,3,5,22,28,30,32,44},{1,3,5,22,28,30,44,95},{3,5,17,22,28,42,62,95},{1,3,5,17,22,28,44,95},{3,5,16,24,26,28,32,48},{1,3,5,16,28,32,44,48},{3,5,8,16,17,28,48,60},{1,3,5,16,17,28,44,48},{1,3,5,7,28,32,44,48},{1,3,5,7,28,40,44,48},{3,5,15,17,28,40,48,93},{1,3,5,17,28,40,44,48},{1,3,5,7,28,30,32,44},{1,3,5,7,28,30,44,95},{3,5,7,28,40,42,62,95},{1,3,5,7,28,40,44,95},{5,15,17,28,40,62,73,113},{3,5,17,28,40,42,62,73},{3,5,15,17,28,40,73,93},{3,5,17,28,40,42,62,95},{1,3,5,17,28,40,44,95},{5,16,18,22,24,28,33,50},{5,8,16,22,28,33,50,60},{5,10,18,22,28,33,50,60},{5,16,18,22,24,26,28,50},{3,5,16,22,26,28,50,60},{5,10,18,22,26,28,50,60},{3,5,10,22,26,28,42,60},{5,18,22,24,26,28,30,32},{5,10,18,22,26,28,30,42},{1,3,5,22,26,28,30,32},{1,3,5,22,26,28,30,42},{5,22,28,30,42,62,83,95},{1,3,5,22,28,30,42,95},{5,8,17,22,28,45,57,98},{5,17,22,28,42,57,62,98},{5,8,17,22,28,45,57,60},{3,5,17,22,28,42,57,60},{5,8,22,28,45,57,60,76},{5,10,22,28,42,57,60,76},{3,5,10,28,42,57,60,93},{5,7,18,24,26,28,30,32},{5,7,10,18,26,28,30,42},{1,3,5,7,26,28,30,32},{1,3,5,7,26,28,30,42},{5,7,28,30,42,62,83,95},{1,3,5,7,28,30,42,95},{5,7,28,40,42,62,73,113},{5,7,15,28,40,69,73,113},{3,5,7,28,40,42,73,93},{5,7,15,28,40,69,73,93},{5,7,10,28,42,73,93,108},{5,7,15,28,69,73,93,108},{5,8,17,28,45,57,86,98},{5,15,17,28,57,86,98,121},{5,17,28,42,57,62,73,98},{5,15,17,28,57,73,98,121},{5,15,17,28,62,73,98,113},{5,8,17,28,45,57,86,101},{5,15,17,28,57,86,93,101},{5,8,17,28,45,57,60,101},{3,5,17,28,57,60,93,101},{3,5,17,28,42,57,73,93},{5,15,17,28,57,73,93,121},{5,8,28,45,57,86,101,116},{5,15,28,57,86,93,101,116},{5,8,28,45,57,76,101,116},{5,10,28,57,76,93,101,116},{5,8,28,45,57,60,76,101},{5,10,28,57,60,76,93,101},{5,10,28,42,57,73,93,108},{5,15,28,57,73,93,108,121},{5,16,22,24,32,41,44,65},{5,8,16,17,22,41,44,65},{1,3,5,16,22,32,44,65},{1,3,5,16,17,22,44,65},{5,22,24,32,41,44,65,89},{5,19,22,34,41,44,65,89},{5,17,19,22,34,41,44,65},{1,3,5,22,32,44,65,89},{1,3,5,22,34,44,65,89},{1,3,5,17,22,34,44,65},{5,22,24,30,32,44,64,89},{1,3,5,22,30,32,44,89},{5,19,22,30,34,44,64,89},{1,3,5,22,30,34,44,89},{1,3,5,22,30,34,44,95},{5,19,22,30,34,44,75,95},{3,5,17,19,22,34,42,95},{1,3,5,17,22,34,44,95},{5,17,19,22,34,44,75,95},{5,7,24,30,32,44,64,89},{1,3,5,7,30,32,44,89},{5,7,19,30,34,44,64,89},{1,3,5,7,30,34,44,89},{1,3,5,7,30,34,44,95},{5,7,19,30,34,44,75,95},{3,5,7,19,34,40,42,95},{1,3,5,7,34,40,44,95},{5,7,19,34,40,44,75,95},{5,17,19,40,42,62,95,103},{3,5,17,19,34,40,42,95},{1,3,5,17,34,40,44,95},{5,17,19,34,40,44,75,95},{1,3,5,22,26,30,32,46},{1,3,5,22,26,30,42,46},{1,3,5,22,30,32,46,89},{1,3,5,22,30,34,46,89},{1,3,5,22,30,34,42,46},{1,3,5,22,30,34,42,95},{5,9,19,22,30,34,42,95},{5,8,13,17,22,45,57,60},{3,5,13,17,22,42,57,60},{3,5,8,13,16,17,22,60},{3,5,13,17,19,22,34,42},{3,5,10,13,22,26,42,60},{1,3,5,7,30,34,42,95},{5,7,9,19,30,34,42,95},{3,5,17,38,42,57,73,93},{5,15,17,38,57,73,93,121},{3,5,10,38,42,57,60,93},{22,24,30,44,54,64,85,100},{22,30,44,47,54,71,85,100},{19,22,30,44,64,85,100,115},{19,22,30,44,71,85,100,115},{22,24,30,32,44,64,85,89},{1,3,22,30,32,44,85,89},{19,22,30,34,44,64,85,89},{1,3,22,30,34,44,85,89},{1,3,22,30,34,44,71,85},{19,22,30,34,44,71,85,115},{22,30,44,47,71,95,110,123},{19,22,30,44,71,75,95,123},{19,22,30,47,71,88,95,123},{1,3,22,30,34,44,71,95},{19,22,30,34,44,71,75,95},{17,19,22,42,47,71,88,95},{3,17,19,22,34,42,71,95},{17,22,44,47,71,95,110,123},{17,19,22,44,71,75,95,123},{17,19,22,47,71,88,95,123},{1,3,17,22,34,44,71,95},{17,19,22,34,44,71,75,95},{7,30,44,47,71,95,110,123},{7,19,30,44,71,75,95,123},{1,3,7,30,34,44,71,95},{7,19,30,34,44,71,75,95},{17,40,42,47,62,95,103,126},{17,19,40,42,47,88,95,103},{22,30,42,47,66,71,88,95},{9,19,22,30,42,71,88,95},{1,3,22,30,34,42,71,95},{9,19,22,30,34,42,71,95},{1,3,7,30,34,42,71,95},{7,9,19,30,34,42,71,95},{3,17,23,38,42,57,73,93},{3,13,17,19,23,38,42,57},{15,17,23,38,57,73,93,121},{3,10,23,38,42,57,60,93},{3,10,13,23,38,42,57,60},{1,7,14,30,32,64,85,89},{1,7,14,30,34,64,85,89},{1,7,14,30,34,71,85,115},{7,9,14,19,30,34,71,115},{1,7,9,14,30,34,42,71},{1,7,9,14,23,34,42,71},{7,23,38,40,42,69,73,93},{7,15,23,38,40,48,69,93},{15,17,23,38,40,69,73,93},{1,3,7,23,38,40,42,93},{3,17,23,38,40,42,73,93},{1,3,7,23,38,40,48,93},{3,15,17,23,38,40,48,93},{7,10,18,23,26,38,42,93},{1,3,7,23,26,38,42,93},{3,10,23,26,38,42,60,93},{1,3,7,23,34,38,40,42},{7,9,19,23,34,38,40,42},{3,17,19,23,34,38,40,42},{3,6,13,23,26,63,84,104},{6,8,13,33,50,63,84,104},{3,6,13,26,50,63,84,104},{3,6,23,26,43,63,84,99},{6,18,23,26,43,63,84,104},{6,18,33,43,50,63,84,104},{6,18,26,43,50,63,84,104},{6,10,13,18,23,26,84,104},{6,10,13,18,33,50,84,104},{6,10,13,18,26,50,84,104},{3,6,13,23,53,63,84,99},{3,6,8,13,16,53,63,114},{3,6,13,53,63,84,99,114},{3,6,26,43,63,84,99,114},{3,6,13,23,46,53,84,99},{3,6,13,19,23,34,46,53},{3,6,23,43,46,53,58,99},{3,6,13,23,26,46,84,99},{6,8,13,17,31,45,60,63},{6,13,17,23,31,45,57,60},{3,8,13,17,31,60,63,79},{3,6,13,17,23,31,60,63},{3,6,8,13,16,17,60,63},{3,6,13,17,23,42,57,60},{3,6,10,13,23,26,42,60},{3,6,13,17,19,23,34,42},{8,17,31,45,48,55,86,101},{17,23,31,45,55,57,86,101},{15,17,23,31,48,55,86,101},{15,17,23,38,55,57,86,101},{8,17,31,45,48,55,60,101},{17,23,31,45,55,57,60,101},{3,17,23,31,48,55,60,101},{3,17,23,38,55,57,60,101},{3,15,17,23,38,48,55,101},{8,31,45,55,60,76,101,124},{23,31,45,55,57,60,76,101},{10,23,31,55,60,76,101,124},{10,23,38,55,57,60,76,101},{8,13,17,31,45,55,60,79},{13,17,23,31,45,55,57,60},{3,13,17,23,31,55,60,79},{3,13,17,23,38,55,57,60},{5,18,28,33,48,72,81,124},{5,8,28,33,48,60,81,124},{5,8,28,33,45,48,72,124},{5,18,33,48,67,81,111,119},{5,18,33,48,72,81,111,124},{5,18,38,48,67,72,81,111},{5,8,33,48,67,79,111,119},{5,8,33,48,60,81,111,119},{5,8,33,48,60,81,111,124},{5,8,33,45,48,72,111,124},{18,33,43,48,67,96,104,127},{18,33,48,67,81,96,104,119},{18,23,48,67,72,81,96,111},{18,33,48,67,81,96,111,119},{18,33,48,72,81,96,111,124},{8,33,43,48,63,96,104,127},{8,33,48,67,79,96,104,127},{8,33,48,67,79,96,104,119},{8,33,48,60,81,96,104,119},{8,33,48,67,79,96,111,119},{8,33,48,60,81,96,111,119},{8,33,48,60,81,96,111,124},{5,7,18,28,48,72,81,93},{5,7,15,28,48,69,72,93},{5,8,28,45,48,72,86,101},{5,15,28,48,72,86,93,101},{5,8,28,45,48,72,101,124},{5,28,48,72,81,93,101,124},{5,15,38,48,72,81,93,101},{5,7,18,38,48,72,81,93},{5,7,15,38,48,69,72,93},{5,8,45,48,55,72,86,101},{5,15,38,48,55,72,86,101},{5,8,45,48,55,72,101,124},{5,38,48,55,72,81,101,124},{15,23,38,48,55,72,81,101},{5,8,48,55,60,81,111,124},{5,8,45,48,55,72,111,124},{5,38,48,55,72,81,111,124},{23,38,48,55,67,72,81,111},{7,18,23,38,48,72,81,93},{18,23,38,48,67,72,81,111},{15,23,38,48,72,81,93,101},{8,31,48,67,79,96,111,119},{8,31,48,60,81,96,111,119},{23,31,48,67,81,96,111,119},{8,31,48,60,81,96,111,124},{23,31,48,72,81,96,111,124},{8,31,45,48,55,72,101,124},{23,31,48,55,72,81,101,124},{8,31,48,55,60,81,111,124},{8,31,45,48,55,72,111,124},{23,31,48,55,72,81,111,124},{5,10,18,28,33,60,81,124},{5,10,18,28,72,81,93,124},{5,10,18,33,60,81,111,119},{5,10,18,33,60,81,111,124},{5,10,18,38,72,81,111,124},{10,13,18,33,67,96,104,119},{10,18,33,60,81,96,104,119},{10,18,23,67,81,96,111,119},{10,18,23,72,81,96,111,124},{10,18,33,60,81,96,111,119},{10,18,33,60,81,96,111,124},{8,10,13,33,60,96,104,119},{8,13,33,67,79,96,104,119},{5,8,28,45,72,76,101,124},{5,10,28,72,76,93,101,124},{5,10,38,72,81,93,101,124},{5,10,18,38,72,81,93,124},{5,8,45,55,72,76,101,124},{5,10,38,55,72,76,101,124},{10,23,38,55,72,81,101,124},{5,10,38,55,60,81,111,124},{10,23,38,55,72,81,111,124},{10,18,23,38,72,81,93,124},{10,18,23,38,67,81,111,119},{10,18,23,38,72,81,111,124},{10,23,38,72,81,93,101,124},{10,23,31,60,81,96,111,119},{10,23,31,60,81,96,111,124},{10,23,31,55,60,81,111,124},{16,18,21,24,33,48,74,106},{8,16,21,33,48,63,74,106},{18,21,33,43,48,63,74,106},{5,16,18,21,24,33,48,106},{5,8,16,21,33,48,79,106},{5,18,21,33,48,67,79,106},{18,21,33,43,48,63,106,127},{18,21,33,48,67,79,106,127},{8,21,33,48,63,79,106,127},{8,13,21,33,67,79,106,127},{5,12,16,18,21,24,33,48},{5,8,12,16,21,33,45,48},{5,12,18,21,33,45,48,72},{5,18,21,33,48,67,79,111},{5,18,21,33,45,48,72,111},{5,18,21,38,48,67,72,111},{5,8,21,33,45,48,79,111},{18,21,33,43,48,63,96,127},{18,21,23,43,48,67,96,127},{18,21,33,48,67,79,96,127},{18,21,23,48,67,72,96,111},{18,21,33,48,67,79,96,111},{18,21,33,45,48,72,96,111},{8,21,33,48,63,79,96,127},{8,13,21,33,67,79,96,127},{8,21,33,45,48,79,96,111},{5,12,16,21,24,32,44,48},{5,8,12,16,17,21,44,48},{5,7,12,21,24,32,44,48},{5,7,12,15,21,40,44,48},{5,12,15,17,21,40,44,48},{5,7,12,18,21,24,32,48},{5,7,12,18,21,48,69,72},{5,7,12,15,21,40,48,69},{5,8,12,17,21,45,48,86},{5,12,15,17,21,48,69,86},{5,12,21,45,48,69,72,86},{5,15,21,38,48,69,72,86},{5,7,18,21,24,32,48,91},{5,7,18,21,38,48,67,91},{5,7,18,21,38,48,69,72},{5,7,15,21,38,40,48,69},{5,8,17,21,45,48,55,86},{5,15,17,21,38,48,55,86},{5,21,38,45,48,55,72,86},{15,21,23,38,48,55,72,86},{5,8,21,45,48,55,79,111},{5,21,38,48,55,67,79,111},{5,21,38,45,48,55,72,111},{21,23,38,48,55,67,72,111},{7,18,21,24,32,48,58,91},{7,18,21,23,43,48,58,91},{7,18,21,23,38,48,67,91},{18,21,23,43,48,67,91,127},{7,18,21,23,38,48,69,72},{18,21,23,38,48,67,72,111},{7,15,21,23,38,40,48,69},{15,21,23,38,48,69,72,86},{8,21,31,48,63,79,96,127},{21,23,31,43,48,63,96,127},{21,23,31,48,67,79,96,127},{8,21,31,45,48,79,96,111},{21,23,31,48,67,79,96,111},{21,23,31,45,48,72,96,111},{8,17,21,31,45,48,55,86},{15,17,21,23,31,48,55,86},{21,23,31,45,48,55,72,86},{8,21,31,45,48,55,79,111},{21,23,31,48,55,67,79,111},{21,23,31,45,48,55,72,111},{5,12,16,18,21,24,33,41},{5,8,12,16,21,33,41,45},{2,5,12,18,21,33,41,45},{2,5,12,18,21,45,69,72},{5,13,18,21,33,67,79,111},{2,5,13,18,21,33,45,111},{2,5,18,21,38,45,72,111},{5,8,13,21,33,45,79,111},{18,21,33,43,63,84,96,127},{13,18,21,33,67,84,96,127},{18,21,29,33,43,63,84,96},{2,13,18,21,29,33,84,96},{2,13,18,21,23,67,96,111},{2,18,21,23,45,72,96,111},{13,18,21,33,67,79,96,111},{2,13,18,21,33,45,96,111},{8,13,21,33,63,84,96,127},{8,13,21,29,33,63,84,96},{8,13,21,33,45,79,96,111},{5,7,12,18,21,24,32,64},{2,5,7,9,12,18,21,64},{2,5,7,9,12,18,21,69},{5,7,12,15,21,40,49,69},{2,5,7,9,12,21,49,69},{5,8,12,17,21,25,45,86},{5,12,15,17,21,25,69,86},{2,5,12,21,25,45,69,86},{2,5,21,38,45,69,72,86},{2,5,7,9,18,21,38,69},{2,5,18,21,38,45,69,72},{2,21,23,38,45,55,72,86},{2,21,23,38,45,55,72,111},{2,7,9,18,21,23,38,69},{2,18,21,23,38,45,69,72},{2,13,18,21,23,38,67,111},{2,18,21,23,38,45,72,111},{2,15,21,23,25,38,69,86},{2,21,23,38,45,69,72,86},{8,13,21,31,45,79,96,111},{13,21,23,31,67,79,96,111},{2,13,21,23,31,45,96,111},{5,10,13,18,33,60,111,119},{5,13,18,33,67,79,111,119},{5,10,13,18,33,60,76,111},{2,5,13,18,33,45,76,111},{5,10,18,33,60,76,111,124},{5,18,33,45,72,76,111,124},{5,10,18,38,72,76,111,124},{2,5,18,38,45,72,76,111},{5,8,13,33,60,79,111,119},{5,8,13,33,45,60,76,111},{5,8,33,45,60,76,111,124},{18,33,43,63,84,96,104,127},{13,18,33,67,84,96,104,127},{10,13,18,23,67,96,111,119},{10,13,18,33,60,96,111,119},{13,18,33,67,79,96,111,119},{8,13,33,63,84,96,104,127},{8,13,33,67,79,96,104,127},{8,13,33,60,79,96,111,119},{5,7,10,18,38,42,93,108},{2,5,7,18,38,42,69,108},{2,5,10,18,38,42,76,108},{5,7,18,38,69,72,93,108},{5,10,18,38,72,76,93,108},{2,5,18,38,45,69,72,108},{2,5,18,38,45,72,76,108},{5,15,38,69,72,86,93,108},{2,5,15,38,69,86,108,121},{2,5,38,45,69,72,86,108},{5,38,45,55,72,86,101,116},{5,15,38,72,86,93,101,116},{5,38,45,55,72,76,101,116},{5,10,38,72,76,93,101,116},{5,8,45,55,60,76,111,124},{5,10,38,55,60,76,111,124},{5,38,45,55,72,76,111,124},{10,23,38,55,72,76,111,124},{2,23,38,45,55,72,76,111},{10,13,18,23,38,67,111,119},{2,10,13,18,23,38,76,111},{10,18,23,38,72,76,111,124},{2,18,23,38,45,72,76,111},{8,13,31,60,79,96,111,119},{10,13,23,31,60,96,111,119},{13,23,31,67,79,96,111,119},{8,31,45,55,60,76,111,124},{10,23,31,55,60,76,111,124},{23,31,45,55,72,76,111,124},{16,18,21,24,48,74,91,106},{16,21,36,48,63,74,91,106},{8,16,21,36,63,74,106,114},{8,16,21,36,48,63,79,106},{18,21,43,48,63,74,91,106},{21,36,43,63,74,91,106,114},{5,16,18,21,24,48,91,106},{5,16,21,24,32,36,48,91},{5,16,21,36,48,79,91,106},{5,8,13,16,21,36,79,106},{5,8,16,17,21,36,48,79},{5,18,21,48,67,79,91,106},{5,13,21,36,67,79,91,106},{5,21,36,38,48,67,79,91},{18,21,43,67,84,91,106,127},{18,21,43,48,63,91,106,127},{18,21,48,67,79,91,106,127},{21,36,43,63,84,91,106,127},{13,21,36,67,84,91,106,127},{21,23,36,43,48,63,91,127},{21,36,48,63,79,91,106,127},{21,23,36,48,67,79,91,127},{13,21,36,67,79,91,106,127},{8,13,21,36,63,84,106,127},{8,13,21,36,63,79,106,127},{1,5,16,21,32,36,44,48},{1,5,16,17,21,36,44,48},{1,5,7,21,32,36,44,48},{1,5,7,21,36,40,44,48},{5,15,17,21,36,38,40,48},{1,5,17,21,36,40,44,48},{1,5,7,21,32,36,48,91},{1,5,7,21,36,38,48,91},{1,5,7,21,36,38,40,48},{5,8,17,21,45,48,55,79},{5,17,21,36,38,48,55,79},{15,17,21,23,36,38,48,55},{21,23,36,38,48,55,67,79},{16,21,24,32,36,48,58,91},{1,7,21,32,36,48,58,91},{1,7,21,23,36,48,58,91},{21,23,36,43,48,58,63,91},{1,7,21,23,36,38,48,91},{21,23,36,38,48,67,79,91},{1,7,21,23,36,38,40,48},{15,17,21,23,36,38,40,48},{8,13,21,31,36,63,79,127},{21,23,31,36,48,63,79,127},{13,21,23,31,36,67,79,127},{8,17,21,31,45,48,55,79},{17,21,23,31,36,48,55,79},{16,21,24,36,70,74,91,122},{16,18,21,24,70,74,91,106},{16,21,36,70,74,91,106,114},{8,16,21,36,53,70,74,114},{8,13,16,21,36,70,106,114},{21,36,43,70,74,91,99,122},{18,21,43,70,74,91,106,114},{21,36,43,70,74,91,99,114},{21,36,43,53,70,74,99,114},{5,16,21,24,36,70,87,91},{5,16,18,21,24,70,91,106},{5,13,16,21,36,70,91,106},{5,13,18,21,67,70,91,106},{18,21,43,70,84,91,106,114},{13,18,21,67,70,84,91,106},{21,36,43,70,84,91,99,114},{21,36,43,63,84,91,106,114},{13,21,36,70,84,91,106,114},{8,13,21,36,63,84,106,114},{16,21,24,36,70,87,109,122},{16,21,36,53,70,74,109,122},{8,16,21,29,53,70,74,109},{21,29,43,53,70,74,109,122},{21,36,43,53,70,74,99,122},{16,21,36,53,65,70,87,109},{8,16,21,29,53,65,70,109},{8,13,16,21,36,53,65,70},{21,24,36,46,65,87,109,117},{21,36,46,53,65,70,87,109},{19,21,29,46,53,65,70,109},{13,19,21,36,46,53,65,70},{21,24,36,46,58,87,109,122},{21,36,43,46,53,58,109,122},{21,36,46,53,70,87,109,122},{21,29,43,46,53,70,109,122},{21,36,43,46,53,70,99,122},{5,16,21,24,32,36,65,87},{5,13,16,21,36,65,70,87},{5,8,13,16,17,21,36,65},{5,21,24,32,36,46,65,87},{5,13,21,36,46,65,70,87},{5,21,24,32,36,46,65,89},{5,19,21,34,36,46,65,89},{5,13,19,21,34,36,46,65},{5,13,17,19,21,34,36,65},{5,21,24,32,36,46,87,91},{5,13,21,36,46,70,87,91},{5,13,21,36,38,46,67,91},{5,13,19,21,34,36,38,46},{21,24,36,46,58,87,91,122},{21,36,43,46,58,91,99,122},{16,21,24,36,70,87,91,122},{21,36,46,70,87,91,99,122},{21,23,36,43,46,84,91,99},{13,21,36,46,70,84,91,99},{13,21,23,36,46,67,84,91},{21,23,36,43,46,53,84,99},{13,21,36,46,53,70,84,99},{13,19,21,23,36,46,53,84},{8,13,21,36,53,63,84,114},{21,36,43,53,63,84,99,114},{13,21,36,53,70,84,99,114},{8,13,16,21,36,53,70,114},{5,16,21,24,32,41,44,65},{5,8,16,17,21,41,44,65},{1,5,16,21,32,36,44,65},{1,5,16,17,21,36,44,65},{5,21,24,32,41,44,65,89},{5,19,21,34,41,44,65,89},{5,17,19,21,34,41,44,65},{1,5,21,32,36,44,65,89},{1,5,21,34,36,44,65,89},{1,5,17,21,34,36,44,65},{5,7,21,24,32,44,64,89},{1,5,7,21,32,36,44,89},{5,7,19,21,34,44,64,89},{1,5,7,21,34,36,44,89},{1,5,7,21,34,36,40,44},{5,7,19,21,34,40,44,75},{5,17,19,21,34,36,38,40},{1,5,17,21,34,36,40,44},{5,17,19,21,34,40,44,75},{1,5,7,21,32,36,46,91},{1,5,7,21,36,38,46,91},{1,5,7,21,32,36,46,89},{1,5,7,21,34,36,46,89},{1,5,7,21,34,36,38,46},{1,5,7,21,34,36,38,40},{5,7,9,19,21,34,38,40},{5,8,13,17,21,45,55,79},{5,13,17,21,36,38,55,79},{5,8,13,16,17,21,36,79},{13,17,19,21,23,36,38,55},{5,13,17,19,21,34,36,38},{13,21,23,36,38,55,67,79},{5,13,21,36,38,67,79,91},{21,24,32,36,46,58,87,91},{1,7,21,32,36,46,58,91},{1,7,21,23,36,46,58,91},{21,23,36,43,46,58,91,99},{1,7,21,23,36,38,46,91},{13,21,23,36,38,46,67,91},{21,24,32,36,46,58,77,117},{1,7,21,32,36,46,58,77},{1,7,21,23,36,46,58,77},{21,23,36,43,46,53,58,77},{21,24,32,36,46,65,77,89},{1,7,21,32,36,46,77,89},{19,21,24,46,65,77,89,125},{19,21,34,36,46,65,77,89},{1,7,21,34,36,46,77,89},{1,7,21,23,34,36,46,77},{19,21,23,34,36,46,53,77},{19,21,23,29,43,46,53,77},{1,7,21,23,34,36,38,46},{13,19,21,23,34,36,38,46},{1,7,21,23,34,36,38,40},{7,9,19,21,23,34,38,40},{17,19,21,23,34,36,38,40},{13,21,23,31,36,63,84,127},{21,23,36,43,63,84,91,127},{13,21,23,36,67,84,91,127},{18,21,23,43,67,84,91,127},{13,21,23,31,36,53,63,84},{21,23,36,43,53,63,84,99},{8,13,17,21,31,45,55,79},{8,13,17,21,31,36,63,79},{13,17,21,23,31,36,55,79},{16,18,21,33,70,74,106,114},{8,16,21,29,33,70,74,114},{8,13,16,21,33,70,106,114},{8,16,21,33,63,74,106,114},{18,21,29,33,43,70,74,114},{18,21,33,43,63,74,106,114},{8,21,29,33,43,63,74,114},{5,13,16,18,21,33,70,106},{5,8,13,16,21,33,79,106},{5,13,18,21,33,67,79,106},{18,21,33,43,63,84,106,114},{13,18,21,33,70,84,106,114},{18,21,33,43,63,84,106,127},{13,18,21,33,67,84,106,127},{8,13,21,33,63,84,106,114},{8,13,21,33,63,84,106,127},{16,18,21,24,70,74,94,122},{16,18,21,29,33,70,74,94},{18,21,24,43,58,74,94,122},{18,21,29,43,70,74,94,122},{16,18,21,24,41,70,87,94},{16,18,21,29,33,41,70,94},{8,13,16,21,29,33,41,70},{2,13,18,21,29,33,41,70},{2,8,13,21,29,33,41,45},{5,16,18,21,24,41,70,87},{5,13,16,18,21,33,41,70},{5,8,13,16,21,33,41,45},{2,5,13,18,21,33,41,45},{18,21,29,43,70,84,99,114},{18,21,29,33,43,63,84,114},{13,18,21,29,33,70,84,114},{8,13,21,29,33,63,84,114},{8,13,16,21,29,33,70,114},{16,21,24,70,87,94,109,122},{16,21,24,58,74,94,109,122},{16,21,29,70,74,94,109,122},{21,29,43,58,74,94,109,122},{16,21,24,65,87,94,109,117},{16,21,29,65,70,87,94,109},{21,24,46,65,87,94,109,117},{21,29,46,65,70,87,94,109},{21,24,46,65,77,94,109,117},{19,21,29,46,65,77,94,109},{21,24,46,58,87,94,109,122},{21,29,43,46,58,94,109,122},{21,29,46,70,87,94,109,122},{21,24,46,58,77,94,109,117},{21,29,43,46,58,77,94,109},{16,21,24,41,65,87,94,102},{16,21,29,41,65,70,87,94},{8,13,16,21,29,41,65,70},{21,24,41,46,65,87,94,102},{21,29,41,46,65,70,87,94},{21,24,41,46,65,94,102,125},{19,21,24,41,46,65,89,125},{19,21,29,41,46,65,94,125},{13,19,21,29,41,46,65,70},{8,13,17,19,21,29,41,65},{18,21,24,41,46,87,94,102},{18,21,29,41,46,70,87,94},{2,13,18,21,29,41,46,70},{2,9,13,19,21,29,41,46},{18,21,24,46,58,87,94,122},{18,21,29,43,46,58,94,122},{16,18,21,24,70,87,94,122},{18,21,29,46,70,87,94,122},{18,21,29,43,46,70,99,122},{5,16,21,24,32,41,65,87},{5,13,16,21,41,65,70,87},{5,8,13,16,17,21,41,65},{5,21,24,32,41,46,65,87},{5,13,21,41,46,65,70,87},{5,21,24,32,41,46,65,89},{5,19,21,34,41,46,65,89},{5,13,19,21,34,41,46,65},{5,13,17,19,21,34,41,65},{5,18,21,24,32,41,46,87},{5,13,18,21,41,46,70,87},{5,18,21,24,32,41,46,64},{2,5,9,18,21,41,46,64},{2,5,9,13,18,21,41,46},{5,21,24,32,41,46,64,89},{5,19,21,34,41,46,64,89},{5,9,19,21,34,41,46,64},{5,9,13,19,21,34,41,46},{5,8,13,17,21,25,41,45},{2,5,9,13,21,25,41,45},{5,9,13,17,19,21,25,41},{5,18,21,24,32,46,87,91},{5,16,18,21,24,70,87,91},{5,13,18,21,46,70,87,91},{5,13,18,21,38,46,67,91},{2,5,9,13,18,21,38,46},{5,9,13,19,21,34,38,46},{18,21,24,46,58,87,91,122},{18,21,24,43,58,74,91,122},{18,21,43,46,58,91,99,122},{16,18,21,24,70,87,91,122},{18,21,46,70,87,91,99,122},{16,18,21,24,70,74,91,122},{18,21,43,70,74,91,99,122},{18,21,23,43,46,84,91,99},{13,18,21,46,70,84,91,99},{18,21,43,70,84,91,99,114},{13,18,21,23,46,67,84,91},{18,21,23,29,43,46,84,99},{13,18,21,29,46,70,84,99},{2,13,18,21,23,29,46,84},{21,23,29,43,46,53,84,99},{13,21,29,46,53,70,84,99},{21,29,43,46,53,70,99,122},{13,19,21,23,29,46,53,84},{13,19,21,29,46,53,65,70},{2,9,13,19,21,23,29,46},{8,13,21,29,53,63,84,114},{21,29,43,53,63,84,99,114},{8,21,29,43,53,63,74,114},{13,21,29,53,70,84,99,114},{8,13,16,21,29,53,70,114},{21,29,43,53,70,74,99,114},{8,16,21,29,53,70,74,114},{8,13,16,21,29,53,65,70},{8,13,17,19,21,29,53,65},{5,12,16,21,24,32,41,44},{5,8,12,16,17,21,41,44},{5,12,21,24,32,41,44,64},{5,12,21,41,44,59,64,75},{5,12,17,21,41,44,59,75},{5,7,12,21,24,32,44,64},{5,7,12,21,44,59,64,75},{5,7,12,21,40,44,59,75},{5,12,15,17,21,40,49,59},{5,12,17,21,40,44,59,75},{5,12,18,21,24,32,41,64},{2,5,9,12,18,21,41,64},{5,9,12,21,41,59,64,75},{5,8,12,17,21,25,41,45},{5,9,12,17,21,25,41,59},{2,5,9,12,21,25,41,45},{5,7,9,12,21,59,64,75},{5,7,9,12,21,40,49,59},{5,12,15,17,21,25,49,69},{5,9,12,17,21,25,49,59},{2,5,9,12,21,25,49,69},{5,21,24,32,41,44,64,89},{5,19,21,34,41,44,64,89},{5,19,21,34,41,44,64,75},{5,9,17,19,21,41,59,75},{5,17,19,21,34,41,44,75},{5,7,19,21,34,44,64,75},{5,7,9,19,21,40,59,75},{5,9,17,19,21,40,49,59},{5,9,17,19,21,40,59,75},{5,9,19,21,34,41,64,75},{5,7,9,19,21,34,64,75},{5,15,17,21,25,38,49,69},{5,9,17,19,21,25,38,49},{2,5,9,21,25,38,49,69},{2,5,9,19,25,38,42,49},{1,5,7,18,21,32,46,91},{1,5,7,18,21,38,46,91},{1,5,7,18,21,32,46,64},{1,5,7,9,18,21,46,64},{1,5,7,9,18,21,38,46},{1,5,7,21,32,46,64,89},{1,5,7,21,34,46,64,89},{1,5,7,9,21,34,46,64},{1,5,7,9,21,34,38,46},{5,7,9,21,38,40,49,69},{5,15,17,21,38,40,49,69},{2,5,7,9,38,42,49,69},{5,7,9,19,38,40,42,49},{5,9,17,19,21,38,40,49},{5,17,21,25,38,45,55,86},{15,17,21,23,25,38,55,86},{5,15,17,21,25,38,69,86},{2,21,23,25,38,45,55,86},{2,5,21,25,38,45,69,86},{2,5,15,25,38,69,86,121},{5,13,17,21,25,38,45,55},{13,17,19,21,23,25,38,55},{5,9,13,17,19,21,25,38},{2,13,21,23,25,38,45,55},{2,5,9,13,21,25,38,45},{2,9,13,19,21,23,25,38},{2,5,9,13,19,25,38,42},{5,8,13,45,55,60,79,111},{5,13,21,38,45,55,79,111},{13,21,23,38,55,67,79,111},{5,13,18,21,38,67,79,111},{2,13,21,23,38,45,55,111},{2,5,13,18,21,38,45,111},{18,21,24,32,46,58,87,91},{1,7,18,21,32,46,58,91},{1,7,18,21,23,46,58,91},{18,21,23,43,46,58,91,99},{1,7,18,21,23,38,46,91},{13,18,21,23,38,46,67,91},{18,21,24,32,46,58,61,102},{1,7,18,21,32,46,58,61},{1,7,18,21,23,46,58,61},{18,21,23,29,43,46,58,61},{18,21,24,32,41,46,61,64},{1,7,18,21,32,46,61,64},{2,9,18,21,41,46,61,64},{1,7,9,18,21,46,61,64},{1,7,9,18,21,23,46,61},{2,9,18,21,23,29,46,61},{1,7,9,18,21,23,38,46},{2,9,13,18,21,23,38,46},{21,24,32,46,58,61,77,102},{1,7,21,32,46,58,61,77},{1,7,21,23,46,58,61,77},{21,23,29,43,46,58,61,77},{21,24,32,46,61,77,89,125},{1,7,21,32,46,61,77,89},{19,21,34,46,61,77,89,125},{1,7,21,34,46,61,77,89},{1,7,21,23,34,46,61,77},{19,21,23,29,34,46,61,77},{21,24,32,41,46,61,64,89},{1,7,21,32,46,61,64,89},{19,21,34,41,46,61,64,89},{1,7,21,34,46,61,64,89},{9,19,21,34,41,46,61,64},{1,7,9,21,34,46,61,64},{1,7,9,21,23,34,46,61},{9,19,21,23,29,34,46,61},{1,7,9,21,23,34,38,46},{9,13,19,21,23,34,38,46},{7,9,21,23,38,40,49,69},{15,17,21,23,38,40,49,69},{2,9,21,23,25,38,49,69},{15,17,21,23,25,38,49,69},{9,17,19,21,23,38,40,49},{9,17,19,21,23,25,38,49},{8,13,21,31,63,79,96,127},{13,21,23,31,63,84,96,127},{18,21,23,43,63,84,96,127},{13,21,23,31,67,79,96,127},{13,18,21,23,67,84,96,127},{8,13,21,29,31,45,63,96},{13,21,23,29,31,63,84,96},{18,21,23,29,43,63,84,96},{2,13,21,23,29,31,45,96},{2,13,18,21,23,29,84,96},{8,13,17,21,29,31,53,63},{13,21,23,29,31,53,63,84},{21,23,29,43,53,63,84,99},{13,17,19,21,23,29,31,53},{17,21,23,25,31,45,55,86},{13,17,21,23,25,31,45,55},{8,13,31,45,55,60,79,111},{13,21,23,31,45,55,79,111},{16,18,24,33,48,50,74,106},{8,16,33,48,50,63,74,106},{18,33,43,48,50,63,74,106},{16,18,33,50,70,74,106,114},{8,13,16,33,50,70,106,114},{8,16,33,50,63,74,106,114},{18,33,43,50,63,74,106,114},{5,16,18,24,33,48,50,106},{5,8,16,33,48,50,79,106},{5,18,33,48,50,67,79,106},{18,33,43,48,50,63,106,127},{18,33,48,50,67,79,106,127},{8,33,48,50,63,79,106,127},{8,13,33,50,67,79,106,127},{5,13,16,18,33,50,70,106},{5,8,13,16,33,50,79,106},{5,13,18,33,50,67,79,106},{18,33,43,50,63,84,106,114},{13,18,33,50,70,84,106,114},{18,33,43,50,63,84,106,127},{13,18,33,50,67,84,106,127},{8,13,33,50,63,84,106,114},{8,13,33,50,63,84,106,127},{5,13,16,18,22,33,50,70},{5,8,13,16,22,33,50,60},{5,10,13,18,22,33,50,60},{5,10,13,18,33,50,60,119},{5,13,18,33,50,67,79,119},{5,8,13,33,50,60,79,119},{6,18,33,43,50,63,84,114},{6,13,18,33,50,70,84,114},{18,33,43,50,63,84,104,127},{13,18,33,50,67,84,104,127},{6,8,13,33,50,63,84,114},{6,8,13,16,33,50,70,114},{8,13,33,50,63,84,104,127},{8,13,33,50,67,79,104,127},{5,12,16,18,22,24,33,41},{5,8,12,16,22,33,41,45},{5,16,18,22,24,41,70,87},{5,13,16,18,22,33,41,70},{5,8,13,16,22,33,41,45},{2,5,12,18,22,33,41,45},{2,5,13,18,22,33,41,45},{5,10,13,18,22,33,60,76},{2,5,13,18,22,33,45,76},{5,8,13,22,33,45,60,76},{6,18,29,43,70,84,99,114},{6,18,29,33,43,63,84,114},{6,13,18,29,33,70,84,114},{6,18,29,33,43,70,74,114},{2,6,13,18,29,33,41,70},{6,8,13,29,33,63,84,114},{6,8,29,33,43,63,74,114},{6,8,13,16,29,33,70,114},{6,8,16,29,33,70,74,114},{6,8,13,16,29,33,41,70},{2,6,8,13,29,33,41,45},{5,16,22,24,32,41,65,87},{5,13,16,22,41,65,70,87},{5,8,13,16,17,22,41,65},{5,22,24,32,41,46,65,87},{5,13,22,41,46,65,70,87},{5,22,24,32,41,46,65,89},{5,19,22,34,41,46,65,89},{5,13,19,22,34,41,46,65},{5,13,17,19,22,34,41,65},{5,18,22,24,32,41,46,87},{5,13,18,22,41,46,70,87},{5,18,22,24,32,41,46,64},{2,5,9,18,22,41,46,64},{2,5,9,13,18,22,41,46},{5,22,24,32,41,46,64,89},{5,19,22,34,41,46,64,89},{5,9,19,22,34,41,46,64},{5,9,13,19,22,34,41,46},{5,8,13,17,22,25,41,45},{2,5,9,13,22,25,41,45},{5,9,13,17,19,22,25,41},{5,18,22,24,26,32,46,87},{5,16,18,22,24,26,70,87},{5,13,18,22,26,46,70,87},{5,10,13,18,22,26,42,46},{2,5,9,13,18,22,42,46},{5,9,13,19,22,34,42,46},{5,18,24,26,32,46,87,91},{5,16,18,24,26,70,87,91},{5,13,18,26,46,70,87,91},{5,16,18,24,26,70,91,106},{5,13,18,26,67,70,91,106},{5,13,18,26,38,46,67,91},{5,10,13,18,26,38,42,46},{2,5,9,13,18,38,42,46},{2,5,10,13,18,38,42,76},{5,9,13,19,34,38,42,46},{18,24,26,46,58,87,91,122},{18,24,26,43,58,74,91,122},{18,26,43,46,58,91,99,122},{16,18,24,26,70,87,91,122},{18,26,46,70,87,91,99,122},{16,18,24,26,70,74,91,122},{18,26,43,70,74,91,99,122},{16,18,24,26,70,74,91,106},{18,26,43,70,74,91,106,114},{18,26,43,70,84,91,106,114},{18,26,43,67,84,91,106,127},{13,18,26,67,70,84,91,106},{18,23,26,43,46,84,91,99},{13,18,26,46,70,84,91,99},{18,26,43,70,84,91,99,114},{13,18,23,26,46,67,84,91},{18,23,26,43,67,84,91,127},{6,13,18,26,46,70,84,99},{6,18,26,43,70,84,99,114},{6,13,18,29,46,70,84,99},{6,18,29,43,46,70,99,122},{2,6,13,18,29,41,46,70},{6,13,29,46,53,70,84,99},{6,29,43,46,53,70,99,122},{6,13,19,29,46,53,65,70},{6,13,19,29,41,46,65,70},{2,6,9,13,19,29,41,46},{6,13,29,53,70,84,99,114},{6,8,13,16,29,53,70,114},{6,29,43,53,70,74,99,114},{6,8,16,29,53,70,74,114},{6,8,13,16,29,53,65,70},{6,8,13,16,29,41,65,70},{6,8,13,17,19,29,41,65},{1,5,7,18,26,30,32,46},{1,5,7,18,26,30,42,46},{5,7,18,24,26,32,48,91},{1,5,7,18,26,32,46,91},{5,7,18,26,38,48,67,91},{1,5,7,18,26,38,46,91},{1,5,7,18,26,38,42,46},{5,7,10,18,26,38,42,93},{5,7,12,18,24,30,32,64},{1,5,7,18,30,32,46,64},{2,5,7,9,12,18,30,64},{1,5,7,9,18,30,46,64},{1,5,7,9,18,30,42,46},{2,5,7,9,18,30,42,83},{1,5,7,9,18,38,42,46},{2,5,7,9,18,38,42,69},{1,5,7,30,32,46,64,89},{1,5,7,30,34,46,64,89},{1,5,7,9,30,34,46,64},{5,7,9,19,30,34,64,75},{1,5,7,9,30,34,42,46},{1,5,7,9,34,38,42,46},{5,7,9,19,34,38,40,42},{5,7,38,42,69,73,93,108},{5,15,38,69,73,93,108,121},{2,5,38,42,69,73,108,121},{5,7,38,40,42,49,69,73},{5,15,17,38,40,49,69,73},{2,5,25,38,42,49,69,73},{5,15,17,25,38,49,69,73},{5,17,19,38,40,42,49,73},{5,17,19,25,38,42,49,73},{5,38,45,55,57,86,101,116},{5,15,38,57,86,93,101,116},{5,38,45,55,57,76,101,116},{5,10,38,57,76,93,101,116},{2,5,38,45,57,86,108,116},{5,15,38,57,86,93,108,116},{2,5,38,45,57,76,108,116},{5,10,38,57,76,93,108,116},{5,17,25,38,45,55,57,86},{5,15,17,25,38,57,86,121},{2,5,25,38,45,57,86,121},{5,13,17,25,38,45,55,57},{5,13,17,19,25,38,42,57},{2,5,13,25,38,42,45,57},{5,13,38,45,55,57,60,76},{5,10,13,38,42,57,60,76},{2,5,13,38,42,45,57,76},{5,8,48,55,60,79,111,119},{5,13,38,55,60,79,111,119},{10,13,23,38,55,60,111,119},{5,10,13,18,38,60,111,119},{5,38,48,55,67,79,111,119},{13,23,38,55,67,79,111,119},{5,13,18,38,67,79,111,119},{5,13,38,45,55,60,76,111},{10,13,23,38,55,60,76,111},{5,10,13,18,38,60,76,111},{2,13,23,38,45,55,76,111},{2,5,13,18,38,45,76,111},{7,18,24,26,32,48,58,91},{7,18,23,26,43,48,58,91},{18,24,26,32,46,58,87,91},{1,7,18,26,32,46,58,91},{1,7,18,23,26,46,58,91},{18,23,26,43,46,58,91,99},{7,18,23,26,38,48,67,91},{18,23,26,43,48,67,91,127},{1,7,18,23,26,38,46,91},{13,18,23,26,38,46,67,91},{1,7,18,23,26,38,42,46},{10,13,18,23,26,38,42,46},{10,13,18,23,26,38,67,119},{1,7,9,18,23,38,42,46},{2,7,9,18,23,38,42,69},{2,9,13,18,23,38,42,46},{2,10,13,18,23,38,42,76},{1,7,9,23,34,38,42,46},{9,13,19,23,34,38,42,46},{2,9,13,19,23,25,38,42},{8,31,48,63,79,96,104,127},{23,31,43,48,63,96,104,127},{8,13,31,63,79,96,104,127},{13,23,31,63,84,96,104,127},{18,23,43,63,84,96,104,127},{23,31,48,67,79,96,104,127},{18,23,43,48,67,96,104,127},{13,23,31,67,79,96,104,127},{13,18,23,67,84,96,104,127},{8,13,31,60,79,96,104,119},{10,13,23,31,60,96,104,119},{13,23,31,67,79,96,104,119},{10,13,18,23,67,96,104,119},{8,31,48,55,60,79,111,119},{13,23,31,55,60,79,111,119},{23,31,48,55,67,79,111,119},{13,23,31,45,55,60,76,111},{4,16,18,21,24,48,58,74},{4,11,16,21,24,32,48,58},{4,11,16,21,48,58,63,74},{4,8,11,16,21,29,63,74},{4,8,11,16,17,21,48,63},{4,18,21,43,48,58,63,74},{4,11,21,29,43,58,63,74},{4,11,21,23,43,48,58,63},{1,4,11,16,21,32,44,48},{1,4,11,16,17,21,44,48},{1,4,7,11,21,32,44,48},{1,4,7,11,21,40,44,48},{1,4,11,17,21,40,44,48},{4,11,15,17,21,23,40,48},{1,4,7,11,21,32,48,58},{1,4,7,11,21,23,48,58},{1,4,7,11,21,23,40,48},{4,8,17,21,31,45,48,63},{4,11,17,21,23,31,48,63},{4,16,18,21,24,58,74,94},{4,11,16,21,24,58,94,102},{4,11,16,21,29,58,74,94},{4,6,8,11,16,29,74,94},{4,18,21,29,43,58,74,94},{4,6,11,29,43,58,74,94},{4,11,16,21,24,32,82,102},{4,11,16,21,29,82,94,102},{4,6,8,11,16,29,82,94},{4,8,11,16,17,21,29,82},{4,11,21,24,32,61,82,102},{4,11,21,29,61,82,94,102},{4,11,24,27,61,82,97,120},{4,11,21,24,32,61,82,97},{4,11,21,27,51,61,82,97},{4,6,11,27,29,61,82,94},{4,11,21,27,29,51,61,82},{4,11,17,21,27,29,51,82},{4,11,21,24,32,58,61,102},{4,11,21,29,58,61,94,102},{4,6,11,29,43,58,61,94},{4,11,21,23,29,43,58,61},{4,11,21,23,27,29,51,61},{4,16,21,24,32,41,44,82},{4,8,16,17,21,41,44,82},{4,21,24,32,41,44,82,97},{4,21,27,41,44,51,82,97},{4,17,21,27,41,44,51,82},{1,4,11,16,21,32,44,82},{1,4,11,16,17,21,44,82},{1,4,11,21,32,44,82,97},{1,4,11,21,44,51,82,97},{1,4,11,17,21,44,51,82},{4,7,21,24,32,44,64,97},{4,7,21,27,44,51,64,97},{1,4,7,11,21,32,44,97},{1,4,7,11,21,44,51,97},{4,7,21,27,40,44,51,75},{1,4,7,11,21,40,44,51},{4,17,21,27,40,44,51,75},{1,4,11,17,21,40,44,51},{4,11,17,21,23,27,40,51},{1,4,7,11,21,32,58,61},{1,4,7,11,21,23,58,61},{1,4,7,11,21,32,61,97},{1,4,7,11,21,51,61,97},{1,4,7,11,21,23,51,61},{4,7,9,21,23,27,40,51},{1,4,7,11,21,23,40,51},{4,8,17,21,29,31,45,63},{4,11,17,21,23,29,31,63},{4,8,11,16,17,21,29,63},{4,11,21,23,29,43,58,63},{4,11,17,21,23,27,29,51},{4,11,16,24,39,58,94,102},{4,6,11,16,39,58,74,94},{4,11,16,24,39,56,82,102},{4,6,11,16,39,82,94,102},{4,11,24,39,56,61,82,120},{4,6,11,27,39,61,82,120},{4,11,24,39,56,61,82,102},{4,6,11,39,61,82,94,102},{4,11,24,39,56,58,61,102},{4,6,11,39,58,61,94,102},{4,16,24,39,41,56,68,82},{4,6,8,16,39,41,68,82},{4,24,39,41,56,68,82,120},{4,24,27,41,68,82,97,120},{4,6,27,39,41,68,82,120},{4,6,8,17,27,41,68,82},{4,11,16,24,32,56,68,82},{4,6,11,16,39,56,68,82},{4,6,8,11,16,17,68,82},{4,11,24,32,56,68,82,120},{4,6,11,39,56,68,82,120},{4,11,24,32,68,82,97,120},{4,11,27,51,68,82,97,120},{4,6,11,27,51,68,82,120},{4,6,11,17,27,51,68,82},{4,14,24,39,56,68,80,120},{4,14,24,27,68,80,97,120},{4,6,14,27,39,68,80,120},{4,11,14,24,32,56,68,120},{4,6,11,14,39,56,68,120},{4,11,14,24,32,68,97,120},{4,11,14,27,51,68,97,120},{4,6,11,14,27,51,68,120},{4,14,24,27,68,85,97,128},{4,11,14,24,32,68,85,97},{4,11,14,27,51,68,85,97},{4,11,14,27,51,68,71,85},{4,6,11,14,27,51,68,71},{4,6,11,17,27,51,68,71},{4,11,14,24,32,56,58,61},{4,6,11,14,39,56,58,61},{4,6,11,14,23,43,58,61},{4,11,14,24,32,56,61,120},{4,6,11,14,39,56,61,120},{4,11,14,24,32,61,97,120},{4,11,14,27,51,61,97,120},{4,6,11,14,27,51,61,120},{4,6,11,14,23,27,51,61},{4,6,11,14,23,27,51,71},{4,24,27,41,44,68,97,128},{4,27,41,44,68,92,107,128},{4,17,27,41,44,68,92,107},{4,24,27,44,64,85,92,128},{4,27,44,68,85,92,107,128},{4,27,44,68,71,85,92,107},{4,17,27,44,68,71,92,107},{4,16,24,32,41,44,68,82},{4,8,16,17,41,44,68,82},{4,24,32,41,44,68,82,97},{4,27,41,44,51,68,82,97},{4,17,27,41,44,51,68,82},{1,4,11,16,32,44,68,82},{1,4,11,16,17,44,68,82},{1,4,11,32,44,68,82,97},{1,4,11,44,51,68,82,97},{1,4,11,17,44,51,68,82},{4,24,32,44,68,85,97,128},{4,24,27,44,64,85,97,128},{4,27,44,51,68,85,97,128},{1,4,11,32,44,68,85,97},{1,4,11,44,51,68,85,97},{4,27,44,51,68,71,85,107},{1,4,11,44,51,68,71,85},{4,17,27,44,51,68,71,107},{1,4,11,17,44,51,68,71},{4,7,27,44,64,85,100,115},{4,7,27,44,71,85,100,115},{4,7,24,32,44,64,85,97},{4,7,27,44,51,64,85,97},{1,4,7,11,32,44,85,97},{1,4,7,11,44,51,85,97},{4,7,27,44,51,71,85,115},{1,4,7,11,44,51,71,85},{4,7,27,40,44,71,75,123},{4,7,40,44,47,71,110,123},{4,7,27,40,47,71,88,123},{4,7,27,40,44,51,71,75},{1,4,7,11,40,44,51,71},{4,17,27,40,44,71,75,123},{4,17,40,44,47,71,110,123},{4,17,27,40,47,71,88,123},{4,17,27,40,44,51,71,75},{1,4,11,17,40,44,51,71},{4,11,17,23,27,40,51,71},{4,17,23,27,40,47,71,88},{1,4,7,11,14,32,58,61},{1,4,7,11,14,23,58,61},{1,4,7,11,14,32,61,97},{1,4,7,11,14,51,61,97},{1,4,7,11,14,23,51,61},{4,7,14,24,32,64,85,97},{4,14,24,27,64,85,97,128},{4,7,14,27,51,64,85,97},{1,4,7,11,14,32,85,97},{1,4,7,11,14,51,85,97},{4,7,14,27,51,71,85,115},{1,4,7,11,14,51,71,85},{4,7,9,14,23,27,51,71},{1,4,7,11,14,23,51,71},{4,7,9,23,27,40,71,88},{4,7,9,23,27,40,51,71},{1,4,7,11,23,40,51,71},{4,6,11,17,23,29,31,63},{4,6,8,11,16,17,29,63},{4,6,11,23,29,43,58,63},{4,6,8,11,16,29,63,74},{4,6,11,29,43,58,63,74},{4,6,11,17,23,27,29,51},{4,6,8,17,27,29,41,82},{4,6,8,11,16,17,29,82},{4,6,11,17,27,29,51,82},{4,6,11,23,29,43,58,61},{4,6,11,23,27,29,51,61},{4,6,17,23,27,47,71,88},{4,6,11,17,23,27,51,71},{4,16,18,21,29,33,74,94},{4,8,16,21,29,33,63,74},{4,18,21,29,33,43,63,74},{4,16,18,21,24,41,94,102},{4,16,18,21,29,33,41,94},{4,8,16,21,29,33,41,45},{2,4,18,21,29,33,41,45},{4,16,21,24,32,41,82,102},{4,16,21,29,41,82,94,102},{4,6,8,16,29,41,82,94},{4,8,16,17,21,29,41,82},{4,21,24,32,41,61,82,102},{4,21,29,41,61,82,94,102},{4,24,27,41,61,82,97,120},{4,21,24,32,41,61,82,97},{4,21,27,41,51,61,82,97},{4,6,27,29,41,61,82,94},{4,21,27,29,41,51,61,82},{4,17,21,27,29,41,51,82},{4,18,21,24,32,41,61,102},{4,18,21,29,41,61,94,102},{4,18,21,24,32,41,61,64},{2,4,9,18,21,41,61,64},{2,4,6,18,29,41,61,94},{2,4,9,18,21,29,41,61},{4,24,27,41,61,64,80,97},{4,21,24,32,41,61,64,97},{4,21,27,41,51,61,64,97},{2,4,9,27,41,61,64,80},{4,9,21,27,41,51,61,64},{2,4,6,9,27,29,41,61},{4,9,21,27,29,41,51,61},{4,8,17,21,25,29,41,45},{4,9,17,21,25,27,29,41},{2,4,9,21,25,29,41,45},{4,18,21,24,32,58,61,102},{4,16,18,21,24,58,94,102},{4,18,21,29,58,61,94,102},{4,6,18,29,43,58,61,94},{4,18,21,23,29,43,58,61},{2,4,9,18,21,23,29,61},{4,9,21,23,27,29,51,61},{4,12,16,21,24,32,41,44},{4,8,12,16,17,21,41,44},{4,12,21,24,32,41,44,64},{4,12,21,41,44,59,64,75},{4,12,17,21,41,44,59,75},{4,7,12,21,24,32,44,64},{4,7,12,21,44,59,64,75},{4,7,12,21,40,44,59,75},{4,12,15,17,21,40,49,59},{4,12,17,21,40,44,59,75},{4,24,27,41,44,64,97,128},{4,21,24,32,41,44,64,97},{4,21,27,41,44,51,64,97},{4,21,27,41,44,51,64,75},{4,9,17,21,27,41,59,75},{4,17,21,27,41,44,51,75},{4,7,21,27,44,51,64,75},{4,7,9,21,27,40,59,75},{4,9,17,21,27,40,49,59},{4,9,17,21,27,40,59,75},{4,12,18,21,24,32,41,64},{2,4,9,12,18,21,41,64},{4,9,12,21,41,59,64,75},{4,8,12,17,21,25,41,45},{4,9,12,17,21,25,41,59},{2,4,9,12,21,25,41,45},{4,7,9,12,21,59,64,75},{4,7,9,12,21,40,49,59},{4,9,12,17,21,25,49,59},{4,12,15,17,21,25,49,69},{2,4,9,12,21,25,49,69},{4,9,21,27,41,51,64,75},{4,7,9,21,27,51,64,75},{4,9,17,21,23,25,27,49},{4,15,17,21,23,25,49,69},{2,4,9,21,23,25,49,69},{1,4,7,18,21,32,58,61},{1,4,7,18,21,23,58,61},{1,4,7,18,21,32,61,64},{1,4,7,9,18,21,61,64},{1,4,7,9,18,21,23,61},{1,4,7,21,32,61,64,97},{1,4,7,21,51,61,64,97},{1,4,7,9,21,51,61,64},{1,4,7,9,21,23,51,61},{4,7,9,21,23,40,49,69},{4,15,17,21,23,40,49,69},{4,9,17,21,23,27,40,49},{4,21,23,29,31,45,63,96},{4,18,21,23,29,43,63,96},{2,4,18,21,23,29,45,96},{4,17,21,23,25,29,31,45},{4,9,17,21,23,25,27,29},{2,4,9,21,23,25,29,45},{4,17,21,23,25,31,45,86},{4,15,17,21,23,25,69,86},{2,4,21,23,25,45,69,86},{4,16,24,39,41,56,82,102},{4,6,16,39,41,82,94,102},{4,24,39,41,56,61,82,120},{4,6,27,39,41,61,82,120},{4,24,39,41,56,61,82,102},{4,6,39,41,61,82,94,102},{4,24,39,41,56,61,80,120},{4,24,27,41,61,80,97,120},{4,6,27,39,41,61,80,120},{2,4,6,9,27,41,61,80},{4,18,24,39,41,56,61,102},{4,6,18,39,41,61,94,102},{4,16,18,24,39,58,94,102},{4,6,18,39,58,61,94,102},{4,24,27,41,68,80,97,128},{4,27,41,68,80,92,107,128},{4,24,39,41,56,68,80,120},{4,24,27,41,68,80,97,120},{4,6,27,39,41,68,80,120},{4,6,27,41,68,80,92,107},{4,6,17,27,41,68,92,107},{4,14,24,27,68,80,97,128},{4,14,27,68,80,92,107,128},{4,6,14,27,68,80,92,107},{4,14,24,27,64,85,92,128},{4,14,27,68,85,92,107,128},{4,14,27,68,71,85,92,107},{4,6,14,27,68,71,92,107},{4,6,17,27,47,71,88,92},{4,6,17,27,68,71,92,107},{4,24,27,41,64,80,97,128},{4,27,41,64,80,92,107,128},{4,9,27,41,64,80,92,107},{4,6,9,27,41,80,92,107},{4,6,9,17,25,27,41,92},{4,14,24,27,64,80,97,128},{4,14,27,64,80,92,107,128},{4,9,14,27,64,80,92,107},{4,6,9,14,27,80,92,107},{4,14,27,64,85,92,100,115},{4,14,27,71,85,92,100,115},{4,9,14,27,64,92,100,115},{4,9,14,27,71,88,92,100},{4,6,9,14,27,71,88,92},{4,6,9,17,25,27,88,92},{4,14,24,32,56,61,80,120},{4,6,14,39,56,61,80,120},{4,14,24,32,61,80,97,120},{4,14,27,51,61,80,97,120},{4,6,14,27,51,61,80,120},{4,14,24,32,61,64,80,97},{4,14,27,51,61,64,80,97},{4,9,14,27,51,61,64,80},{4,6,9,14,27,51,61,80},{4,6,9,14,23,27,51,61},{4,6,9,14,23,27,71,88},{4,24,37,41,44,64,92,128},{4,37,41,44,59,64,75,92},{4,17,37,41,44,59,75,92},{4,27,41,44,64,92,107,128},{4,27,41,44,64,75,92,107},{4,9,17,27,41,59,75,92},{4,17,27,41,44,75,92,107},{4,24,37,44,64,85,92,100},{4,37,44,59,64,75,92,100},{4,37,44,47,71,85,92,100},{4,37,44,59,75,92,100,123},{4,37,44,47,71,92,100,123},{4,17,37,47,59,88,92,123},{4,17,37,44,59,75,92,123},{4,17,37,44,47,71,92,123},{4,27,44,64,85,92,100,115},{4,27,44,64,75,92,100,115},{4,27,44,71,85,92,100,115},{4,9,27,59,75,92,100,123},{4,27,44,71,75,92,100,123},{4,9,17,27,59,88,92,123},{4,17,27,47,71,88,92,123},{4,9,17,27,59,75,92,123},{4,17,27,44,71,75,92,123},{4,7,44,54,59,64,75,100},{4,7,27,44,64,75,100,115},{4,7,44,54,59,75,100,123},{4,7,44,47,54,71,100,123},{4,7,9,27,59,75,100,123},{4,7,27,44,71,75,100,123},{4,7,9,27,40,59,88,123},{4,7,40,47,59,88,110,123},{4,7,9,27,40,59,75,123},{4,7,40,44,59,75,110,123},{4,9,17,27,40,49,59,88},{4,17,40,47,49,59,88,118},{4,9,17,27,40,59,88,123},{4,17,40,47,59,88,110,123},{4,9,17,27,40,59,75,123},{4,17,40,44,59,75,110,123},{4,9,37,41,59,64,75,92},{4,9,17,25,37,41,59,92},{4,9,27,41,64,75,92,107},{4,9,37,59,64,75,92,100},{4,9,37,59,88,92,100,123},{4,37,47,71,88,92,100,123},{4,9,17,25,37,59,88,92},{4,9,27,64,75,92,100,115},{4,9,27,71,88,92,100,123},{4,7,9,54,59,64,75,100},{4,7,9,27,64,75,100,115},{4,7,9,54,59,88,100,123},{4,7,47,54,59,88,110,123},{4,7,9,27,71,88,100,123},{4,7,9,40,49,59,88,118},{4,7,40,47,49,66,88,118},{4,7,40,47,59,88,110,118},{2,4,7,9,49,66,88,118},{4,9,17,25,49,59,88,118},{4,9,17,23,25,27,49,88},{4,17,25,47,49,66,88,118},{4,17,23,25,47,49,66,88},{2,4,9,25,49,66,88,118},{2,4,9,23,25,49,66,88},{1,4,7,14,32,61,64,97},{1,4,7,14,51,61,64,97},{4,7,9,14,27,51,64,115},{1,4,7,9,14,51,61,64},{1,4,7,9,14,23,51,61},{4,7,14,27,51,64,85,115},{4,7,9,14,27,71,100,115},{4,7,9,23,40,49,66,88},{4,9,17,23,27,40,49,88},{4,17,23,40,47,49,66,88},{4,6,17,23,25,29,31,45},{4,6,8,17,25,29,41,45},{4,6,9,17,23,25,27,29},{4,6,9,17,25,27,29,41},{2,4,6,9,23,25,29,45},{2,4,6,9,25,29,41,45},{4,6,18,23,29,43,58,61},{2,4,6,9,18,23,29,61},{4,6,9,23,27,29,51,61},{4,6,9,17,23,25,27,88},{4,6,17,23,25,47,66,88},{2,4,6,9,23,25,66,88},{11,16,21,24,58,94,109,117},{11,16,21,29,58,74,94,109},{11,16,21,24,65,94,102,117},{11,16,21,29,65,94,109,117},{11,21,24,65,77,94,102,117},{11,21,29,65,77,94,109,117},{11,21,24,65,77,94,102,125},{11,19,21,29,65,77,94,125},{11,21,24,58,77,94,102,117},{11,21,29,58,77,94,109,117},{11,16,21,24,32,65,82,102},{11,16,21,29,65,82,94,102},{6,8,11,16,29,65,82,94},{8,11,16,17,21,29,65,82},{11,21,24,32,65,82,102,125},{11,21,29,65,82,94,102,125},{11,21,24,32,65,82,89,125},{11,19,21,34,65,82,89,125},{6,11,19,29,65,82,94,125},{11,19,21,29,34,65,82,125},{11,17,19,21,29,34,65,82},{11,21,24,32,61,82,102,125},{11,21,29,61,82,94,102,125},{11,21,24,32,61,82,89,125},{11,19,24,61,82,89,112,125},{11,19,21,34,61,82,89,125},{6,11,19,29,61,82,94,125},{11,19,21,29,34,61,82,125},{11,19,24,61,82,89,97,120},{11,19,27,51,61,82,97,120},{11,21,24,32,61,82,89,97},{11,19,21,34,61,82,89,97},{11,19,21,34,51,61,82,97},{6,11,19,27,29,51,61,82},{11,19,21,29,34,51,61,82},{11,17,19,21,29,34,51,82},{11,21,24,32,58,61,77,102},{11,21,29,58,61,77,94,102},{6,11,29,43,58,61,77,94},{11,21,23,29,43,58,61,77},{11,21,24,32,61,77,102,125},{11,21,29,61,77,94,102,125},{11,21,24,32,61,77,89,125},{11,19,21,34,61,77,89,125},{6,11,19,29,61,77,94,125},{11,19,21,29,34,61,77,125},{11,19,21,23,29,34,61,77},{11,19,21,23,29,34,51,61},{16,21,24,32,41,44,65,82},{8,16,17,21,41,44,65,82},{21,24,32,41,44,65,82,89},{19,21,34,41,44,65,82,89},{17,19,21,34,41,44,65,82},{21,24,32,41,44,82,89,97},{19,21,34,41,44,82,89,97},{19,21,34,41,44,51,82,97},{17,19,21,34,41,44,51,82},{1,11,16,21,32,44,65,82},{1,11,16,17,21,44,65,82},{1,11,21,32,44,65,82,89},{1,11,21,34,44,65,82,89},{1,11,17,21,34,44,65,82},{1,11,21,32,44,82,89,97},{1,11,21,34,44,82,89,97},{1,11,21,34,44,51,82,97},{1,11,17,21,34,44,51,82},{7,21,24,32,44,64,89,97},{7,19,21,34,44,64,89,97},{7,19,21,34,44,51,64,97},{1,7,11,21,32,44,89,97},{1,7,11,21,34,44,89,97},{1,7,11,21,34,44,51,97},{7,19,21,34,40,44,51,75},{7,9,19,21,27,40,51,75},{1,7,11,21,34,40,44,51},{17,19,21,34,40,44,51,75},{9,17,19,21,27,40,51,75},{1,11,17,21,34,40,44,51},{11,17,19,21,23,34,40,51},{9,17,19,21,23,27,40,51},{1,7,11,21,32,58,61,77},{1,7,11,21,23,58,61,77},{1,7,11,21,32,61,77,89},{1,7,11,21,34,61,77,89},{1,7,11,21,23,34,61,77},{1,7,11,21,32,61,89,97},{1,7,11,21,34,61,89,97},{1,7,11,21,34,51,61,97},{1,7,11,21,23,34,51,61},{7,9,19,21,23,34,40,51},{1,7,11,21,23,34,40,51},{11,17,21,23,29,31,53,63},{8,11,16,17,21,29,53,63},{11,21,23,29,43,53,58,63},{8,11,16,21,29,53,63,74},{11,21,29,43,53,58,63,74},{11,17,19,21,23,29,34,53},{8,11,16,17,21,29,53,65},{11,17,19,21,29,34,53,65},{11,21,23,29,43,53,58,77},{11,19,21,23,29,34,53,77},{9,17,19,21,23,27,29,51},{11,17,19,21,23,29,34,51},{6,11,16,39,65,82,94,102},{11,24,39,56,65,82,102,125},{6,11,39,65,82,94,102,125},{11,24,39,56,61,82,112,120},{11,19,24,61,82,89,112,120},{6,11,19,39,61,82,112,120},{6,11,19,27,51,61,82,120},{11,24,39,56,61,82,102,125},{6,11,39,61,82,94,102,125},{11,24,39,56,61,82,112,125},{6,11,19,39,61,82,112,125},{6,11,39,58,61,77,94,102},{11,24,39,56,61,77,102,125},{6,11,39,61,77,94,102,125},{24,39,41,56,68,82,112,120},{19,24,41,68,82,89,112,120},{6,19,39,41,68,82,112,120},{19,24,41,68,82,89,97,120},{19,27,41,51,68,82,97,120},{6,19,27,41,51,68,82,120},{6,17,19,27,41,51,68,82},{11,24,32,56,68,82,112,120},{6,11,39,56,68,82,112,120},{11,24,32,68,82,89,112,120},{11,19,34,68,82,89,112,120},{6,11,19,34,68,82,112,120},{11,24,32,68,82,89,97,120},{11,19,34,68,82,89,97,120},{11,19,34,51,68,82,97,120},{6,11,19,34,51,68,82,120},{6,11,17,19,34,51,68,82},{14,19,24,68,80,89,97,120},{14,19,27,51,68,80,97,120},{6,14,19,27,51,68,80,120},{11,14,24,32,68,89,97,120},{11,14,19,34,68,89,97,120},{11,14,19,34,51,68,97,120},{6,11,14,19,34,51,68,120},{14,19,27,51,68,85,97,128},{11,14,19,34,51,68,85,97},{14,19,27,51,68,71,85,107},{6,14,19,27,51,68,71,107},{6,17,19,27,51,68,71,107},{11,14,24,32,56,61,112,120},{6,11,14,39,56,61,112,120},{11,14,24,32,61,89,112,120},{11,14,19,34,61,89,112,120},{6,11,14,19,34,61,112,120},{11,14,24,32,61,89,97,120},{11,14,19,34,61,89,97,120},{11,14,19,34,51,61,97,120},{6,11,14,19,34,51,61,120},{6,11,14,19,23,34,51,61},{6,9,14,19,23,27,51,71},{19,27,41,44,51,68,97,128},{19,27,41,44,51,68,107,128},{17,19,27,41,44,51,68,107},{19,27,44,64,85,92,107,128},{19,27,44,51,68,85,107,128},{19,27,44,71,85,92,107,115},{17,19,27,44,71,75,92,107},{24,32,41,44,68,82,89,97},{19,34,41,44,68,82,89,97},{19,34,41,44,51,68,82,97},{17,19,34,41,44,51,68,82},{1,11,32,44,68,82,89,97},{1,11,34,44,68,82,89,97},{1,11,34,44,51,68,82,97},{1,11,17,34,44,51,68,82},{19,27,44,51,64,85,97,128},{19,34,44,51,68,85,97,128},{1,11,34,44,51,68,85,97},{19,27,44,51,71,85,107,115},{17,19,27,44,51,71,75,107},{7,19,27,44,51,64,85,115},{7,19,27,44,71,75,100,115},{7,19,34,44,51,64,85,97},{1,7,11,34,44,51,85,97},{7,19,27,44,51,71,75,115},{7,9,19,27,40,71,75,123},{7,9,19,27,40,71,88,123},{7,9,19,27,40,51,71,75},{9,17,19,27,40,71,75,123},{9,17,19,27,40,71,88,123},{9,17,19,27,40,51,71,75},{9,17,19,23,27,40,51,71},{9,17,19,23,27,40,71,88},{1,7,11,14,32,61,89,97},{1,7,11,14,34,61,89,97},{1,7,11,14,34,51,61,97},{1,7,11,14,23,34,51,61},{14,19,27,51,64,85,97,128},{7,14,19,34,51,64,85,97},{1,7,11,14,34,51,85,97},{7,9,14,19,27,51,71,115},{14,19,27,51,71,85,107,115},{6,9,17,19,23,27,29,51},{6,11,17,19,23,29,34,51},{6,8,17,19,29,41,65,82},{6,17,19,27,29,41,51,82},{6,8,11,16,17,29,65,82},{6,11,17,19,29,34,65,82},{6,11,17,19,29,34,51,82},{6,11,23,29,43,58,61,77},{6,11,19,23,29,34,61,77},{6,11,19,23,29,34,51,61},{6,9,17,19,23,27,71,88},{6,9,17,19,23,27,51,71},{16,21,24,32,41,65,82,102},{16,21,29,41,65,82,94,102},{6,8,16,29,41,65,82,94},{8,16,17,21,29,41,65,82},{21,24,32,41,65,82,102,125},{21,29,41,65,82,94,102,125},{21,24,32,41,65,82,89,125},{19,24,41,65,82,89,112,125},{19,21,34,41,65,82,89,125},{6,19,29,41,65,82,94,125},{19,21,29,34,41,65,82,125},{17,19,21,29,34,41,65,82},{21,24,32,41,61,82,102,125},{21,29,41,61,82,94,102,125},{21,24,32,41,61,82,89,125},{19,24,41,61,82,89,112,125},{19,21,34,41,61,82,89,125},{6,19,29,41,61,82,94,125},{19,21,29,34,41,61,82,125},{19,24,41,61,82,89,97,120},{19,27,41,51,61,82,97,120},{21,24,32,41,61,82,89,97},{19,21,34,41,61,82,89,97},{19,21,34,41,51,61,82,97},{6,19,27,29,41,51,61,82},{19,21,29,34,41,51,61,82},{9,17,19,21,27,29,41,51},{17,19,21,29,34,41,51,82},{18,21,24,32,41,46,61,102},{18,21,29,41,46,61,94,102},{2,6,18,29,41,46,61,94},{2,9,18,21,29,41,46,61},{21,24,32,41,46,61,102,125},{21,29,41,46,61,94,102,125},{21,24,32,41,46,61,89,125},{19,24,41,46,61,89,112,125},{19,21,34,41,46,61,89,125},{6,19,29,41,46,61,94,125},{19,21,29,34,41,46,61,125},{2,6,9,19,29,41,46,61},{9,19,21,29,34,41,46,61},{19,24,41,61,64,80,89,97},{19,27,41,51,61,64,80,97},{21,24,32,41,61,64,89,97},{19,21,34,41,61,64,89,97},{19,21,34,41,51,61,64,97},{9,19,27,41,51,61,64,80},{9,19,21,34,41,51,61,64},{6,9,19,27,29,41,51,61},{9,19,21,29,34,41,51,61},{8,13,17,21,25,29,41,45},{9,13,17,19,21,25,29,41},{2,9,13,21,25,29,41,45},{18,21,24,46,58,87,94,102},{18,21,29,46,58,61,94,102},{6,18,29,43,46,58,61,94},{21,24,46,58,77,94,102,117},{21,29,46,58,61,77,94,102},{6,29,43,46,58,61,77,94},{21,24,32,46,61,77,102,125},{21,24,46,65,77,94,102,125},{21,29,46,61,77,94,102,125},{19,21,29,46,65,77,94,125},{6,19,29,46,61,77,94,125},{19,21,29,34,46,61,77,125},{9,19,21,23,29,34,51,61},{19,24,41,44,64,89,97,128},{19,27,41,44,51,64,97,128},{21,24,32,41,44,64,89,97},{19,21,34,41,44,64,89,97},{19,21,34,41,44,51,64,97},{19,27,41,44,51,64,75,107},{19,21,34,41,44,51,64,75},{9,17,19,21,27,41,51,75},{17,19,27,41,44,51,75,107},{17,19,21,34,41,44,51,75},{7,19,27,44,51,64,75,115},{7,19,21,34,44,51,64,75},{9,19,27,41,51,64,75,107},{9,19,21,34,41,51,64,75},{7,9,19,27,51,64,75,115},{7,9,19,21,34,51,64,75},{1,7,21,32,61,64,89,97},{1,7,21,34,61,64,89,97},{1,7,21,34,51,61,64,97},{1,7,9,21,34,51,61,64},{1,7,9,21,23,34,51,61},{8,13,17,21,29,31,45,63},{13,17,21,23,25,29,31,45},{9,13,17,19,21,23,25,29},{2,9,13,21,23,25,29,45},{16,24,39,41,56,65,82,102},{6,16,39,41,65,82,94,102},{24,39,41,56,65,82,102,125},{6,39,41,65,82,94,102,125},{24,39,41,56,65,82,112,125},{6,19,39,41,65,82,112,125},{24,39,41,56,61,82,112,120},{19,24,41,61,82,89,112,120},{6,19,39,41,61,82,112,120},{6,19,27,41,51,61,82,120},{24,39,41,56,61,82,102,125},{6,39,41,61,82,94,102,125},{24,39,41,56,61,82,112,125},{6,19,39,41,61,82,112,125},{24,39,41,56,61,80,112,120},{19,24,41,61,80,89,112,120},{6,19,39,41,61,80,112,120},{19,24,41,61,80,89,97,120},{19,27,41,51,61,80,97,120},{6,19,27,41,51,61,80,120},{6,9,19,27,41,51,61,80},{18,24,39,41,46,56,61,102},{6,18,39,41,46,61,94,102},{24,39,41,46,56,61,102,125},{6,39,41,46,61,94,102,125},{24,39,41,46,56,61,112,125},{6,19,39,41,46,61,112,125},{18,24,39,46,58,87,94,102},{6,18,39,46,58,61,94,102},{24,39,46,58,77,94,102,117},{6,39,46,58,61,77,94,102},{24,39,46,56,61,77,102,125},{24,39,46,65,77,94,102,125},{6,39,46,61,77,94,102,125},{6,19,39,46,65,77,94,125},{19,24,41,68,80,89,97,128},{19,27,41,51,68,80,97,128},{19,27,41,51,68,80,107,128},{24,39,41,56,68,80,112,120},{19,24,41,68,80,89,112,120},{6,19,39,41,68,80,112,120},{19,24,41,68,80,89,97,120},{19,27,41,51,68,80,97,120},{6,19,27,41,51,68,80,120},{6,19,27,41,51,68,80,107},{6,9,17,19,27,41,92,107},{6,17,19,27,41,51,68,107},{14,19,24,68,80,89,97,128},{14,19,27,51,68,80,97,128},{14,19,27,51,68,80,107,128},{6,14,19,27,51,68,80,107},{14,19,27,64,85,92,107,128},{14,19,27,51,68,85,107,128},{14,19,27,71,85,92,107,115},{6,9,14,19,27,71,92,107},{6,9,17,19,27,71,88,92},{6,9,17,19,27,71,92,107},{19,24,41,64,80,89,97,128},{19,27,41,51,64,80,97,128},{19,27,41,51,64,80,107,128},{9,19,27,41,51,64,80,107},{6,9,19,27,41,51,80,107},{14,19,24,64,80,89,97,128},{14,19,27,51,64,80,97,128},{14,19,27,51,64,80,107,128},{9,14,19,27,64,92,107,115},{9,14,19,27,51,64,80,107},{6,9,14,19,27,51,80,107},{14,19,27,64,85,92,107,115},{9,14,19,27,71,92,100,115},{14,24,32,56,61,80,112,120},{6,14,39,56,61,80,112,120},{14,24,32,61,80,89,112,120},{14,19,34,61,80,89,112,120},{6,14,19,34,61,80,112,120},{14,24,32,61,80,89,97,120},{14,19,34,61,80,89,97,120},{14,19,34,51,61,80,97,120},{6,14,19,34,51,61,80,120},{14,24,32,61,64,80,89,97},{14,19,34,61,64,80,89,97},{14,19,34,51,61,64,80,97},{9,14,19,34,51,61,64,80},{6,9,14,19,34,51,61,80},{6,9,14,19,23,34,51,61},{12,22,24,37,41,44,59,64},{8,12,17,22,37,41,44,59},{22,24,37,41,44,64,92,128},{22,37,41,44,59,64,75,92},{17,22,37,41,44,59,75,92},{19,22,24,41,44,64,89,128},{19,22,41,44,64,92,107,128},{19,22,41,44,64,75,92,107},{9,17,19,22,41,59,75,92},{17,19,22,41,44,75,92,107},{19,27,41,44,51,64,107,128},{19,27,44,64,75,92,107,115},{9,17,19,27,41,75,92,107},{22,24,37,44,54,59,64,100},{22,24,37,44,64,85,92,100},{22,37,44,59,64,75,92,100},{22,37,44,47,54,59,100,123},{22,37,44,47,71,85,92,100},{22,37,44,59,75,92,100,123},{22,37,44,47,71,92,100,123},{17,22,37,47,59,88,92,123},{17,22,37,44,59,75,92,123},{17,22,37,44,47,59,110,123},{17,22,37,44,47,71,92,123},{19,22,44,64,85,92,100,115},{19,22,44,64,75,92,100,115},{19,22,44,71,85,92,100,115},{9,19,22,59,75,92,100,123},{19,22,44,71,75,92,100,123},{9,17,19,22,59,88,92,123},{17,19,22,47,71,88,92,123},{9,17,19,22,59,75,92,123},{17,19,22,44,71,75,92,123},{19,27,44,64,85,92,107,115},{19,27,44,71,75,92,100,115},{9,19,27,71,75,92,100,123},{9,17,19,27,71,88,92,123},{9,17,19,27,71,75,92,123},{7,12,24,30,44,54,59,64},{7,30,44,54,59,64,75,100},{7,19,30,44,64,75,100,115},{7,30,44,54,59,75,100,123},{7,30,44,47,54,59,110,123},{7,30,44,47,54,71,100,123},{7,9,19,30,59,75,100,123},{7,19,30,44,71,75,100,123},{7,9,19,27,71,75,100,123},{7,9,19,40,59,88,95,123},{7,40,47,59,88,95,110,123},{7,9,19,40,59,75,95,123},{7,40,44,59,75,95,110,123},{9,17,19,40,49,59,88,103},{17,40,47,49,59,88,103,118},{17,19,40,42,47,49,88,103},{9,17,19,40,59,88,95,123},{17,40,47,59,88,95,110,123},{9,17,19,40,59,75,95,123},{17,40,44,59,75,95,110,123},{2,9,12,22,37,41,59,64},{8,12,17,22,25,37,41,59},{2,9,12,22,25,37,41,59},{9,22,37,41,59,64,75,92},{9,17,22,25,37,41,59,92},{9,19,22,41,64,75,92,107},{9,19,27,64,75,92,107,115},{2,9,22,37,54,59,64,100},{9,22,37,59,64,75,92,100},{22,37,47,54,59,88,100,123},{2,9,22,37,54,59,88,100},{9,22,37,59,88,92,100,123},{22,37,47,71,88,92,100,123},{9,17,22,25,37,59,88,92},{17,22,25,37,47,59,88,118},{2,9,22,25,37,59,88,118},{2,22,25,37,47,66,88,118},{9,19,22,64,75,92,100,115},{9,19,22,71,88,92,100,123},{9,19,27,71,75,92,100,115},{2,7,9,12,30,54,59,64},{7,9,30,54,59,64,75,100},{7,9,19,27,71,75,100,115},{7,9,30,54,59,88,100,123},{7,30,47,54,59,88,110,123},{2,7,9,30,54,59,88,118},{7,30,47,54,59,88,110,118},{7,9,19,30,59,88,95,123},{7,30,47,59,88,95,110,123},{7,9,40,49,59,88,103,118},{7,9,19,40,42,49,88,103},{7,9,19,40,59,88,95,103},{7,40,47,49,66,88,103,118},{7,40,47,59,88,95,103,118},{7,40,42,47,49,66,88,103},{2,7,9,12,49,59,103,118},{2,7,9,49,66,88,103,118},{2,7,9,42,49,66,88,103},{9,17,25,49,59,88,103,118},{9,17,19,25,42,49,88,103},{9,17,19,23,25,42,49,88},{17,25,47,49,66,88,103,118},{17,25,42,47,49,66,88,103},{17,23,25,42,47,49,66,88},{2,9,12,25,49,59,103,118},{2,9,25,49,66,88,103,118},{2,9,25,42,49,66,88,103},{2,9,23,25,42,49,66,88},{1,7,14,32,61,64,89,97},{1,7,14,34,61,64,89,97},{1,7,14,34,51,61,64,97},{7,9,14,19,34,51,64,115},{9,14,19,27,51,64,107,115},{1,7,9,14,34,51,61,64},{1,7,9,14,23,34,51,61},{7,14,19,34,51,64,85,115},{14,19,27,51,64,85,107,115},{7,9,23,40,42,49,66,88},{9,17,19,23,40,42,49,88},{17,23,40,42,47,49,66,88},{2,7,9,23,42,49,66,69},{6,8,13,17,29,31,45,63},{6,13,17,23,25,29,31,45},{6,8,13,17,25,29,41,45},{6,9,13,17,19,23,25,29},{6,9,13,17,19,25,29,41},{6,9,17,19,27,29,41,51},{2,6,9,13,23,25,29,45},{2,6,9,13,25,29,41,45},{6,18,23,29,43,46,58,61},{2,6,9,18,23,29,46,61},{6,23,29,43,46,58,61,77},{6,19,23,29,34,46,61,77},{6,9,19,23,29,34,46,61},{6,9,19,23,29,34,51,61},{6,9,17,19,23,25,42,88},{6,17,23,25,42,47,66,88},{2,6,9,23,25,42,66,88},{6,16,18,33,50,70,74,114},{6,8,16,33,50,63,74,114},{6,18,33,43,50,63,74,114},{6,13,16,18,22,33,50,70},{6,8,13,16,22,33,50,60},{6,10,13,18,22,33,50,60},{16,18,24,39,58,74,94,122},{6,16,18,39,70,74,94,122},{6,16,18,29,33,70,74,94},{6,18,39,43,58,74,94,122},{6,18,29,43,70,74,94,122},{16,18,24,39,41,87,94,102},{6,16,18,39,41,70,87,94},{6,16,18,29,33,41,70,94},{16,18,22,24,39,41,56,87},{6,16,18,22,39,41,70,87},{6,13,16,18,22,33,41,70},{6,8,13,16,22,33,41,45},{2,6,13,18,22,33,41,45},{16,24,39,58,87,94,109,122},{6,16,39,70,87,94,109,122},{6,16,39,58,74,94,109,122},{6,16,29,70,74,94,109,122},{6,29,43,58,74,94,109,122},{16,24,39,65,87,94,102,117},{16,24,39,58,87,94,109,117},{6,16,39,65,87,94,109,117},{6,16,29,65,70,87,94,109},{24,39,46,65,87,94,102,117},{24,39,46,58,87,94,109,117},{6,39,46,65,87,94,109,117},{6,29,46,65,70,87,94,109},{24,39,46,65,77,94,102,117},{6,39,46,65,77,94,109,117},{6,19,29,46,65,77,94,109},{6,39,46,58,87,94,109,122},{6,29,43,46,58,94,109,122},{6,29,46,70,87,94,109,122},{6,39,46,58,77,94,109,117},{6,29,43,46,58,77,94,109},{16,24,39,41,56,65,87,102},{6,16,39,41,65,87,94,102},{6,16,29,41,65,70,87,94},{24,39,41,46,56,65,87,102},{6,39,41,46,65,87,94,102},{6,29,41,46,65,70,87,94},{24,39,41,46,56,65,102,125},{6,39,41,46,65,94,102,125},{24,39,41,46,56,65,112,125},{19,24,41,46,65,89,112,125},{6,19,39,41,46,65,112,125},{6,19,29,41,46,65,94,125},{18,24,39,41,46,56,87,102},{6,18,39,41,46,87,94,102},{6,18,29,41,46,70,87,94},{16,18,24,39,58,87,94,122},{6,18,39,46,58,87,94,122},{6,18,29,43,46,58,94,122},{6,16,18,39,70,87,94,122},{6,18,29,46,70,87,94,122},{16,22,24,32,41,56,65,87},{6,16,22,39,41,56,65,87},{6,13,16,22,41,65,70,87},{6,8,13,16,17,22,41,65},{22,24,32,41,46,56,65,87},{6,22,39,41,46,56,65,87},{6,13,22,41,46,65,70,87},{22,24,32,41,46,56,65,112},{6,22,39,41,46,56,65,112},{22,24,32,41,46,65,89,112},{19,22,34,41,46,65,89,112},{6,19,22,34,41,46,65,112},{6,13,19,22,34,41,46,65},{6,13,17,19,22,34,41,65},{18,22,24,32,41,46,56,87},{6,18,22,39,41,46,56,87},{6,13,18,22,41,46,70,87},{18,22,24,32,41,46,56,80},{6,18,22,39,41,46,56,80},{18,22,24,32,41,46,64,80},{2,9,18,22,41,46,64,80},{2,6,9,18,22,41,46,80},{2,6,9,13,18,22,41,46},{22,24,32,41,46,56,80,112},{6,22,39,41,46,56,80,112},{22,24,32,41,46,80,89,112},{19,22,34,41,46,80,89,112},{6,19,22,34,41,46,80,112},{22,24,32,41,46,64,80,89},{19,22,34,41,46,64,80,89},{9,19,22,34,41,46,64,80},{6,9,19,22,34,41,46,80},{6,9,13,19,22,34,41,46},{6,8,13,17,22,25,41,45},{2,6,9,13,22,25,41,45},{6,9,13,17,19,22,25,41},{18,22,24,26,32,46,56,87},{16,18,22,24,26,39,56,87},{6,18,22,26,39,46,56,87},{6,16,18,22,26,39,70,87},{6,13,18,22,26,46,70,87},{6,10,13,18,22,26,42,46},{2,6,9,13,18,22,42,46},{6,9,13,19,22,34,42,46},{16,18,24,26,39,58,87,122},{6,18,26,39,46,58,87,122},{16,18,24,26,39,58,74,122},{6,18,26,39,43,58,74,122},{6,18,26,43,46,58,99,122},{6,16,18,26,39,70,87,122},{6,18,26,46,70,87,99,122},{6,16,18,26,39,70,74,122},{6,18,26,43,70,74,99,122},{16,22,24,32,37,41,44,68},{8,16,17,22,37,41,44,68},{16,22,24,32,37,41,56,68},{6,16,22,37,39,41,56,68},{6,8,16,17,22,37,41,68},{22,24,32,37,41,44,68,128},{22,37,41,44,68,92,107,128},{17,22,37,41,44,68,92,107},{22,24,32,37,41,56,68,80},{6,22,37,39,41,56,68,80},{22,24,32,37,41,68,80,128},{22,37,41,68,80,92,107,128},{6,22,37,41,68,80,92,107},{6,17,22,37,41,68,92,107},{22,24,37,44,64,85,92,128},{22,24,32,37,44,68,85,128},{22,37,44,68,85,92,107,128},{22,37,44,68,71,85,92,107},{17,22,37,44,68,71,92,107},{14,22,24,32,37,56,68,80},{6,14,22,37,39,56,68,80},{14,22,24,32,37,68,80,128},{14,22,37,68,80,92,107,128},{6,14,22,37,68,80,92,107},{14,22,24,37,64,85,92,128},{14,22,24,32,37,68,85,128},{14,22,37,68,85,92,107,128},{14,22,37,68,71,85,92,107},{6,14,22,37,68,71,92,107},{6,17,22,37,47,71,88,92},{6,17,22,37,68,71,92,107},{18,22,24,32,37,41,56,80},{6,18,22,37,39,41,56,80},{18,22,24,32,37,41,64,80},{2,9,18,22,37,41,64,80},{2,6,9,18,22,37,41,80},{22,24,32,37,41,64,80,128},{22,37,41,64,80,92,107,128},{9,22,37,41,64,80,92,107},{6,9,22,37,41,80,92,107},{6,8,17,22,25,37,41,45},{6,9,17,22,25,37,41,92},{2,6,9,22,25,37,41,45},{14,22,24,32,37,64,80,128},{14,22,37,64,80,92,107,128},{9,14,22,37,64,80,92,107},{6,9,14,22,37,80,92,107},{14,22,37,64,85,92,100,115},{14,22,37,71,85,92,100,115},{9,14,22,37,64,92,100,115},{9,14,22,37,71,88,92,100},{6,9,14,22,37,71,88,92},{6,9,17,22,25,37,88,92},{6,17,22,25,37,47,66,88},{2,6,9,22,25,37,66,88},{22,24,32,41,44,68,89,128},{19,22,34,41,44,68,89,128},{19,22,34,41,44,68,107,128},{17,19,22,34,41,44,68,107},{22,24,32,41,56,68,80,112},{6,22,39,41,56,68,80,112},{22,24,32,41,68,80,89,112},{19,22,34,41,68,80,89,112},{6,19,22,34,41,68,80,112},{22,24,32,41,68,80,89,128},{19,22,34,41,68,80,89,128},{19,22,34,41,68,80,107,128},{6,19,22,34,41,68,80,107},{6,9,17,19,22,41,92,107},{6,17,19,22,34,41,68,107},{19,22,44,64,85,92,107,128},{19,22,34,44,68,85,107,128},{19,22,44,71,85,92,107,115},{17,19,22,44,71,75,92,107},{14,22,24,32,68,80,89,128},{14,19,22,34,68,80,89,128},{14,19,22,34,68,80,107,128},{6,14,19,22,34,68,80,107},{14,19,22,64,85,92,107,128},{14,19,22,34,68,85,107,128},{14,19,22,71,85,92,107,115},{6,9,14,19,22,71,92,107},{6,9,17,19,22,71,88,92},{6,9,17,19,22,71,92,107},{22,24,32,41,64,80,89,128},{19,22,34,41,64,80,89,128},{19,22,34,41,64,80,107,128},{9,19,22,34,41,64,80,107},{6,9,19,22,34,41,80,107},{14,22,24,32,64,80,89,128},{14,19,22,34,64,80,89,128},{14,19,22,34,64,80,107,128},{9,14,19,22,64,92,107,115},{9,14,19,22,34,64,80,107},{6,9,14,19,22,34,80,107},{14,19,22,64,85,92,107,115},{9,14,19,22,71,92,100,115},{6,9,17,19,22,25,42,88},{6,17,22,25,42,47,66,88},{2,6,9,22,25,42,66,88},{1,14,18,22,26,32,46,56},{1,6,14,18,22,26,46,56},{1,14,18,22,26,30,32,46},{1,14,18,22,26,30,42,46},{1,6,14,18,22,26,42,46},{1,14,18,22,32,46,56,80},{1,6,14,18,22,46,56,80},{1,14,18,22,32,46,64,80},{1,9,14,18,22,46,64,80},{1,6,9,14,18,22,46,80},{1,14,18,22,30,32,46,64},{1,9,14,18,22,30,46,64},{1,9,14,18,22,30,42,46},{1,6,9,14,18,22,42,46},{1,14,22,32,46,56,80,112},{1,6,14,22,46,56,80,112},{1,14,22,32,46,80,89,112},{1,14,22,34,46,80,89,112},{1,6,14,22,34,46,80,112},{1,14,22,32,46,64,80,89},{1,14,22,34,46,64,80,89},{1,9,14,22,34,46,64,80},{1,6,9,14,22,34,46,80},{1,14,22,30,32,46,64,89},{1,14,22,30,34,46,64,89},{1,9,14,22,30,34,46,64},{9,14,19,22,30,34,64,115},{1,9,14,22,30,34,42,46},{1,6,9,14,22,34,42,46},{14,22,24,30,32,54,64,85},{14,22,30,54,64,85,100,115},{14,22,30,54,71,85,100,115},{9,14,22,30,54,64,100,115},{9,14,22,30,54,71,88,100},{22,30,47,54,71,88,100,123},{14,19,22,30,34,64,85,115},{9,14,19,22,30,71,100,115},{9,19,22,30,64,75,100,115},{9,19,22,30,71,88,100,123},{9,14,22,30,42,66,71,88},{6,9,14,22,42,66,71,88},{6,17,22,42,47,66,71,88},{6,9,17,19,22,42,71,88},{6,13,22,42,45,57,60,76},{6,10,13,18,22,42,60,76},{2,6,13,18,22,42,45,76},{6,13,17,22,25,42,45,57},{2,6,9,13,22,25,42,45},{6,9,13,17,19,22,25,42},{6,17,22,25,42,45,57,90},{6,17,22,25,42,47,66,90},{2,6,22,25,42,45,66,90},{18,24,26,32,46,56,58,87},{1,14,18,26,32,46,56,58},{18,24,39,46,56,58,87,102},{16,18,24,26,39,56,58,87},{6,18,26,39,46,56,58,87},{1,6,14,18,26,46,56,58},{1,6,14,18,23,26,46,58},{6,18,23,26,43,46,58,99},{1,6,14,18,23,26,42,46},{6,10,13,18,23,26,42,46},{18,24,32,46,56,58,61,102},{1,14,18,32,46,56,58,61},{6,18,39,46,56,58,61,102},{1,6,14,18,46,56,58,61},{1,6,14,18,23,46,58,61},{18,24,32,41,46,56,61,80},{1,14,18,32,46,56,61,80},{6,18,39,41,46,56,61,80},{1,6,14,18,46,56,61,80},{18,24,32,41,46,61,64,80},{1,14,18,32,46,61,64,80},{2,9,18,41,46,61,64,80},{1,9,14,18,46,61,64,80},{2,6,9,18,41,46,61,80},{1,6,9,14,18,46,61,80},{1,6,9,14,18,23,46,61},{1,6,9,14,18,23,42,46},{2,6,9,13,18,23,42,46},{24,32,46,56,58,61,77,102},{1,14,32,46,56,58,61,77},{6,39,46,56,58,61,77,102},{1,6,14,46,56,58,61,77},{1,6,14,23,46,58,61,77},{24,32,46,56,61,77,112,125},{1,14,32,46,56,61,77,112},{6,39,46,56,61,77,112,125},{1,6,14,46,56,61,77,112},{24,32,46,61,77,89,112,125},{1,14,32,46,61,77,89,112},{19,34,46,61,77,89,112,125},{1,14,34,46,61,77,89,112},{6,19,34,46,61,77,112,125},{1,6,14,34,46,61,77,112},{1,6,14,23,34,46,61,77},{24,32,41,46,56,61,80,112},{1,14,32,46,56,61,80,112},{6,39,41,46,56,61,80,112},{1,6,14,46,56,61,80,112},{24,32,41,46,61,80,89,112},{1,14,32,46,61,80,89,112},{19,34,41,46,61,80,89,112},{1,14,34,46,61,80,89,112},{6,19,34,41,46,61,80,112},{1,6,14,34,46,61,80,112},{24,32,41,46,61,64,80,89},{1,14,32,46,61,64,80,89},{19,34,41,46,61,64,80,89},{1,14,34,46,61,64,80,89},{9,19,34,41,46,61,64,80},{1,9,14,34,46,61,64,80},{6,9,19,34,41,46,61,80},{1,6,9,14,34,46,61,80},{1,6,9,14,23,34,46,61},{1,6,9,14,23,34,42,46},{6,9,13,19,23,34,42,46},{6,9,14,23,42,66,71,88},{6,17,23,42,47,66,71,88},{6,9,17,19,23,42,71,88},{5,12,16,18,22,24,28,33},{5,8,12,16,22,28,33,45},{5,12,18,22,28,33,45,52},{5,12,18,22,24,28,30,32},{5,12,18,22,28,30,52,83},{5,12,22,28,30,62,83,95},{5,8,12,17,22,28,45,98},{5,12,17,22,28,62,83,98},{5,12,22,28,45,52,83,98},{5,22,28,42,52,62,83,98},{5,7,12,18,24,28,30,32},{5,7,12,18,28,30,52,83},{5,7,12,28,30,62,83,95},{5,7,12,28,40,62,83,113},{5,7,12,15,28,40,69,113},{5,7,28,42,52,62,83,113},{5,7,12,28,52,69,83,113},{5,8,12,17,28,45,86,98},{5,12,15,17,28,69,86,98},{5,12,17,28,62,83,98,113},{5,12,15,17,28,69,98,113},{5,12,28,45,52,69,86,98},{5,15,28,52,69,86,98,121},{5,28,42,52,62,73,98,113},{5,15,28,52,69,73,98,113},{5,28,42,52,62,83,98,113},{5,12,28,52,69,83,98,113},{5,10,18,22,28,33,60,76},{5,18,22,28,33,45,52,76},{5,10,18,22,28,42,52,76},{5,8,22,28,33,45,60,76},{5,18,22,28,30,42,52,83},{5,22,28,42,45,52,57,98},{5,22,28,42,45,52,57,76},{5,10,28,42,52,57,76,108},{5,7,18,28,30,42,52,83},{5,7,28,42,52,69,73,113},{5,7,28,42,52,69,73,108},{5,15,28,52,69,73,108,121},{5,28,45,52,57,86,98,121},{5,15,28,52,57,86,108,121},{5,28,42,52,57,73,98,121},{5,15,28,52,69,73,98,121},{5,28,45,52,57,86,108,116},{5,15,28,57,86,93,108,116},{5,28,45,52,57,76,108,116},{5,10,28,57,76,93,108,116},{5,28,42,52,57,73,108,121},{2,5,12,18,22,45,52,83},{5,12,18,22,24,30,32,64},{2,5,9,12,18,22,30,64},{2,5,9,12,18,22,30,83},{5,12,22,30,62,83,95,103},{2,5,9,12,22,30,83,103},{5,8,12,17,22,25,45,98},{5,12,17,22,25,62,83,98},{2,5,12,22,25,45,83,98},{2,5,22,42,45,52,83,98},{2,5,12,45,52,69,83,98},{2,5,7,9,12,18,30,83},{5,7,12,30,62,83,95,103},{2,5,7,9,12,30,83,103},{5,7,12,40,49,62,83,113},{5,7,12,15,40,49,69,113},{5,12,15,17,40,49,62,113},{2,5,7,12,49,69,83,113},{2,5,7,42,52,69,83,113},{5,8,12,17,25,45,86,98},{5,12,15,17,25,69,86,98},{5,12,17,25,62,83,98,113},{5,12,15,17,25,69,98,113},{2,5,12,25,45,69,86,98},{2,5,25,42,62,83,98,113},{2,5,12,25,69,83,98,113},{2,5,45,52,69,86,98,121},{2,5,42,52,69,73,98,113},{2,5,42,52,69,83,98,113},{2,5,18,22,42,45,52,76},{2,5,9,18,22,30,42,83},{2,5,18,22,42,45,52,83},{2,5,42,45,52,57,98,121},{2,5,42,45,52,57,76,108},{2,5,7,18,42,52,69,83},{2,5,42,52,69,73,108,121},{2,5,45,52,57,86,108,121},{2,5,42,52,69,73,98,121},{2,5,42,45,52,57,108,121},{5,12,16,22,24,32,41,44},{5,8,12,16,17,22,41,44},{5,12,22,24,32,41,44,64},{5,12,22,41,44,59,64,75},{5,12,17,22,41,44,59,75},{12,22,24,30,44,54,59,64},{5,12,22,24,30,32,44,64},{5,12,22,30,44,59,64,75},{5,12,22,30,44,59,75,95},{5,12,17,22,59,62,95,103},{5,12,17,22,44,59,75,95},{5,7,12,24,30,32,44,64},{5,7,12,30,44,59,64,75},{5,7,12,30,44,59,75,95},{5,7,12,40,59,62,95,103},{5,7,12,40,44,59,75,95},{5,12,17,40,49,59,62,103},{5,12,17,40,59,62,95,103},{5,12,17,40,44,59,75,95},{5,12,18,22,24,32,41,64},{2,5,9,12,18,22,41,64},{5,9,12,22,41,59,64,75},{5,8,12,17,22,25,41,45},{5,9,12,17,22,25,41,59},{2,5,9,12,22,25,41,45},{2,9,12,22,30,54,59,64},{5,9,12,22,30,59,64,75},{5,9,12,22,30,59,95,103},{2,9,12,22,30,59,103,118},{5,12,17,22,25,62,83,103},{5,9,12,17,22,25,59,103},{2,12,22,25,62,83,103,126},{2,5,9,12,22,25,83,103},{2,9,12,22,25,59,103,118},{5,7,9,12,30,59,64,75},{5,7,9,12,30,59,95,103},{2,7,9,12,30,59,103,118},{5,7,12,40,49,62,83,103},{5,7,9,12,40,49,59,103},{2,7,12,49,62,83,103,126},{2,5,7,9,12,49,83,103},{12,15,17,25,49,62,105,113},{5,12,17,25,49,62,83,113},{5,12,15,17,25,49,69,113},{5,12,17,25,49,62,83,103},{5,9,12,17,25,49,59,103},{2,12,25,49,62,83,105,113},{2,12,15,25,49,69,105,113},{2,5,25,42,49,62,83,113},{2,5,12,25,49,69,83,113},{2,12,25,49,62,83,103,126},{2,5,9,12,25,49,83,103},{5,22,24,32,41,44,64,89},{5,19,22,34,41,44,64,89},{5,19,22,34,41,44,64,75},{5,9,17,19,22,41,59,75},{5,17,19,22,34,41,44,75},{5,19,22,30,34,44,64,75},{5,9,19,22,30,59,75,95},{5,9,17,19,22,59,95,103},{5,9,17,19,22,59,75,95},{5,7,19,30,34,44,64,75},{5,7,9,19,30,59,75,95},{5,7,9,19,40,59,95,103},{5,7,9,19,40,59,75,95},{5,17,19,40,42,49,62,103},{5,9,17,19,40,49,59,103},{5,9,17,19,40,59,95,103},{5,9,17,19,40,59,75,95},{5,9,19,22,34,41,64,75},{5,9,19,22,30,34,64,75},{5,17,22,25,42,62,83,103},{5,9,17,19,22,25,42,103},{2,5,9,22,25,42,83,103},{5,7,40,42,49,62,83,103},{5,7,9,19,40,42,49,103},{2,5,7,9,42,49,83,103},{5,17,25,42,49,62,73,113},{5,15,17,25,49,69,73,113},{5,17,25,42,49,62,83,103},{5,9,17,19,25,42,49,103},{2,5,25,42,49,69,73,113},{2,5,9,25,42,49,83,103},{1,5,18,22,26,30,32,46},{1,5,18,22,26,30,42,46},{1,5,18,22,30,32,46,64},{1,5,9,18,22,30,46,64},{1,5,9,18,22,30,42,46},{1,5,22,30,32,46,64,89},{1,5,22,30,34,46,64,89},{1,5,9,22,30,34,46,64},{1,5,9,22,30,34,42,46},{5,9,22,30,42,83,95,103},{5,17,22,42,62,83,95,103},{2,9,22,30,42,66,83,103},{5,9,17,19,22,42,95,103},{5,17,22,25,42,45,57,98},{5,17,22,25,42,62,83,98},{2,5,25,42,45,57,98,121},{2,5,22,25,42,45,83,98},{5,13,17,22,25,42,45,57},{5,9,13,17,19,22,25,42},{2,5,9,13,22,25,42,45},{5,13,22,42,45,57,60,76},{5,10,13,18,22,42,60,76},{2,5,13,18,22,42,45,76},{5,7,40,42,62,83,95,103},{5,7,9,30,42,83,95,103},{2,7,9,30,42,66,83,103},{5,7,9,19,40,42,95,103},{5,7,40,42,49,69,73,113},{5,17,40,42,49,62,73,113},{5,7,40,42,49,62,83,113},{5,15,17,40,49,69,73,113},{2,5,7,42,49,69,83,113},{5,17,25,45,57,86,98,121},{5,15,17,25,69,86,98,121},{5,17,25,42,57,73,98,121},{5,17,25,42,62,73,98,113},{5,15,17,25,69,73,98,121},{5,15,17,25,69,73,98,113},{2,5,25,45,69,86,98,121},{2,5,25,42,69,73,98,121},{2,5,25,42,69,73,98,113},{5,17,25,38,42,57,73,121},{5,15,17,25,38,69,73,121},{2,5,25,38,42,45,57,121},{2,5,25,38,42,69,73,121},{5,38,42,57,73,93,108,121},{5,10,38,42,57,76,93,108},{2,5,38,42,45,57,108,121},{2,5,38,42,45,57,76,108},{5,15,38,57,86,93,108,121},{2,5,38,45,57,86,108,121},{12,22,24,37,44,54,59,64},{12,22,37,44,54,59,78,110},{12,17,22,37,44,59,78,110},{12,22,30,44,54,59,78,110},{12,22,30,44,59,78,95,110},{12,17,22,59,62,78,95,103},{12,17,22,44,59,78,95,110},{7,12,30,44,54,59,78,110},{7,12,30,44,59,78,95,110},{7,12,40,59,62,78,95,103},{7,12,40,44,59,78,95,110},{12,17,40,49,59,62,78,103},{12,17,40,59,62,78,95,103},{12,17,40,44,59,78,95,110},{22,37,44,47,54,59,110,123},{17,22,37,47,59,78,110,118},{22,30,44,47,54,59,110,123},{22,30,47,59,78,95,110,118},{17,22,47,59,78,95,103,118},{17,22,47,59,78,95,110,118},{7,30,47,59,78,95,110,118},{7,40,47,59,78,95,103,118},{7,40,47,59,78,95,110,118},{17,40,47,49,62,78,103,126},{17,40,47,49,59,78,103,118},{17,40,47,62,78,95,103,126},{17,40,47,59,78,95,103,118},{17,40,47,59,78,95,110,118},{2,9,12,22,37,54,59,64},{2,9,12,22,37,54,59,118},{12,22,37,54,59,78,110,118},{12,17,22,25,37,59,78,118},{2,9,12,22,25,37,59,118},{2,12,22,25,37,66,78,118},{2,9,12,22,30,54,59,118},{12,22,30,54,59,78,110,118},{12,22,30,59,78,95,103,118},{2,12,22,30,66,78,103,118},{12,17,22,25,62,78,103,126},{12,17,22,25,59,78,103,118},{2,12,22,25,66,78,103,126},{2,12,22,25,66,78,103,118},{2,7,9,12,30,54,59,118},{7,12,30,54,59,78,110,118},{7,12,30,59,78,95,103,118},{2,7,12,30,66,78,103,118},{7,12,40,49,62,78,103,126},{7,12,40,49,59,78,103,118},{2,7,12,49,66,78,103,126},{2,7,12,49,66,78,103,118},{12,17,25,49,62,78,105,126},{12,17,25,49,62,78,103,126},{12,17,25,49,59,78,103,118},{2,12,25,49,62,83,105,126},{2,12,25,49,66,78,105,126},{2,12,25,49,66,78,103,126},{2,12,25,49,66,78,103,118},{22,37,47,54,59,88,110,118},{2,9,22,37,54,59,88,118},{17,22,25,37,47,66,78,118},{22,30,47,54,59,88,110,118},{2,9,22,30,54,59,88,118},{22,30,47,66,78,95,103,118},{17,22,25,47,66,78,103,126},{17,22,25,47,66,78,103,118},{7,30,47,66,78,95,103,118},{7,40,47,49,66,78,103,126},{7,40,47,49,66,78,103,118},{17,25,42,47,49,62,105,126},{17,25,47,49,66,78,105,126},{17,25,47,49,66,78,103,126},{17,25,47,49,66,78,103,118},{2,25,42,49,62,83,105,126},{2,25,42,47,49,66,105,126},{22,30,44,54,59,64,75,100},{22,30,44,54,59,75,100,123},{22,30,44,47,54,71,100,123},{19,22,30,44,64,75,100,115},{9,19,22,30,59,75,100,123},{19,22,30,44,71,75,100,123},{22,30,47,59,88,95,110,123},{22,30,44,59,75,95,110,123},{9,19,22,30,59,88,95,123},{9,19,22,30,59,75,95,123},{17,22,47,59,88,95,103,118},{9,17,19,22,59,88,95,103},{17,22,47,59,88,95,110,123},{17,22,44,59,75,95,110,123},{9,17,19,22,59,88,95,123},{9,17,19,22,59,75,95,123},{7,30,44,59,75,95,110,123},{7,9,19,30,59,75,95,123},{17,40,42,47,49,62,103,126},{17,40,47,59,88,95,103,118},{9,17,19,40,59,88,95,103},{9,22,30,54,59,64,75,100},{9,22,30,54,59,88,100,123},{22,30,47,54,59,88,110,123},{9,22,30,59,88,95,103,118},{22,30,47,66,88,95,103,118},{22,30,47,59,88,95,110,118},{2,9,22,30,66,88,103,118},{17,22,25,42,62,83,103,126},{17,22,25,42,47,66,103,126},{17,22,25,42,47,66,88,103},{9,17,19,22,25,42,88,103},{9,17,22,25,59,88,103,118},{17,22,25,47,66,88,103,118},{2,22,25,42,66,83,103,126},{2,9,22,25,42,66,88,103},{2,9,22,25,66,88,103,118},{7,9,30,59,88,95,103,118},{7,30,47,66,88,95,103,118},{7,30,47,59,88,95,110,118},{2,7,9,30,66,88,103,118},{7,40,42,49,62,83,103,126},{7,40,42,47,49,66,103,126},{2,7,42,49,66,83,103,126},{17,25,42,49,62,73,105,113},{15,17,25,49,69,73,105,113},{17,25,42,49,62,83,103,126},{17,25,42,47,49,66,103,126},{2,25,42,49,62,83,105,113},{2,25,42,49,69,73,105,113},{2,25,42,49,66,83,103,126},{22,30,42,66,83,95,103,126},{17,22,42,62,83,95,103,126},{12,22,30,62,83,95,103,126},{17,22,42,47,66,95,103,126},{2,12,22,30,66,83,103,126},{9,22,30,42,66,88,95,103},{17,22,42,47,66,88,95,103},{9,17,19,22,42,88,95,103},{17,22,25,42,45,57,90,98},{8,12,17,22,25,45,90,98},{17,22,25,42,62,83,90,98},{12,17,22,25,62,83,90,98},{17,22,25,42,62,83,90,126},{17,22,25,42,47,66,90,126},{2,25,42,45,57,90,98,121},{2,22,25,42,45,83,90,98},{2,12,22,25,45,83,90,98},{2,25,42,62,83,90,98,113},{2,22,25,42,66,83,90,126},{7,40,42,62,83,95,103,126},{7,30,42,66,83,95,103,126},{7,12,30,62,83,95,103,126},{7,40,42,47,66,95,103,126},{2,7,12,30,66,83,103,126},{7,40,42,47,66,88,95,103},{7,9,19,40,42,88,95,103},{7,9,30,42,66,88,95,103},{7,40,42,49,69,73,105,113},{17,40,42,49,62,73,105,113},{7,40,42,49,62,83,105,113},{15,17,40,49,69,73,105,113},{7,12,15,40,49,69,105,113},{12,15,17,40,49,62,105,113},{7,12,40,49,62,83,105,113},{17,40,42,47,49,62,105,126},{7,40,42,49,62,83,105,126},{7,40,42,47,49,66,105,126},{2,7,42,49,69,83,105,113},{2,7,12,49,69,83,105,113},{2,7,42,49,66,83,105,126},{17,25,45,57,86,90,98,121},{8,12,17,25,45,86,90,98},{15,17,25,69,86,90,98,121},{12,15,17,25,69,86,90,98},{17,25,42,57,73,90,98,121},{17,25,42,62,73,90,98,113},{15,17,25,69,73,90,98,121},{15,17,25,69,73,90,98,113},{12,17,25,62,83,90,98,113},{12,15,17,25,69,90,98,113},{17,23,25,42,57,73,90,121},{17,25,42,62,73,90,105,113},{15,17,23,25,69,73,90,121},{15,17,25,69,73,90,105,113},{2,25,45,69,86,90,98,121},{2,12,25,45,69,86,90,98},{2,25,42,69,73,90,98,121},{2,25,42,69,73,90,98,113},{2,12,25,69,83,90,98,113},{2,23,25,42,45,57,90,121},{2,23,25,42,69,73,90,121},{2,25,42,69,73,90,105,113},{2,25,42,62,83,90,105,113},{17,23,25,38,42,57,73,121},{13,17,19,23,25,38,42,57},{15,17,23,25,38,57,86,121},{15,17,23,25,38,69,73,121},{2,23,25,38,42,45,57,121},{2,23,25,38,42,69,73,121},{2,13,23,25,38,42,45,57},{2,23,25,38,45,57,86,121},{2,15,23,25,38,69,86,121},{23,38,42,57,73,93,108,121},{10,23,38,42,57,76,93,108},{2,23,38,42,45,57,108,121},{2,23,38,42,45,57,76,108},{10,13,23,38,42,57,60,76},{2,13,23,38,42,45,57,76},{15,23,38,57,86,93,108,121},{2,23,38,45,57,86,108,121},{1,7,9,14,30,34,64,115},{7,9,19,30,34,64,75,115},{7,24,30,32,44,54,64,85},{1,7,14,30,32,54,64,85},{7,30,44,54,64,85,100,115},{1,7,14,30,54,64,85,115},{7,30,44,54,71,85,100,115},{7,9,14,30,54,71,100,115},{1,7,14,30,54,71,85,115},{1,7,9,14,30,54,64,115},{7,9,30,54,64,75,100,115},{7,9,30,54,71,88,100,123},{7,30,47,54,71,88,110,123},{7,19,30,34,44,64,85,115},{1,7,14,30,34,64,85,115},{7,19,30,44,71,75,100,115},{7,9,19,30,71,75,100,115},{7,9,19,30,71,88,95,123},{7,9,19,30,71,75,100,123},{7,30,47,71,88,95,110,123},{1,7,9,14,30,42,66,71},{7,9,30,42,66,71,88,95},{7,40,42,47,66,71,88,95},{7,30,47,66,71,88,95,110},{7,9,19,40,42,71,88,95},{1,7,9,14,23,42,66,71},{7,9,23,40,42,66,71,88},{17,23,40,42,47,66,71,88},{9,17,19,23,40,42,71,88},{7,18,23,38,42,69,93,108},{23,38,42,69,73,93,108,121},{15,17,23,38,69,73,93,121},{15,23,38,69,86,93,108,121},{10,18,23,38,42,76,93,108},{2,18,23,38,42,45,69,108},{2,23,38,42,45,69,108,121},{2,23,38,45,69,86,108,121},{2,18,23,38,42,45,76,108},{7,9,23,38,40,42,49,69},{17,23,38,40,42,49,69,73},{2,9,23,25,38,42,49,69},{17,23,25,38,42,49,69,73},{9,17,19,23,38,40,42,49},{9,17,19,23,25,38,42,49},{7,23,40,42,49,66,69,105},{17,23,40,42,49,69,73,105},{17,23,40,42,47,49,66,105},{2,23,25,42,49,66,69,105},{2,7,42,49,66,69,83,105},{17,23,25,42,49,69,73,105},{17,23,25,42,47,49,66,105},{8,13,31,60,63,79,96,104},{6,13,23,31,60,63,96,104},{6,8,13,33,60,63,96,104},{6,13,18,23,63,84,96,104},{6,13,18,33,63,84,96,104},{6,10,13,18,23,60,96,104},{6,10,13,18,33,60,96,104},{6,13,23,29,31,45,63,96},{6,8,13,29,33,45,63,96},{6,13,18,23,29,63,84,96},{6,13,18,29,33,63,84,96},{6,18,23,29,43,63,84,99},{2,6,13,18,23,29,45,96},{2,6,13,18,29,33,45,96},{6,13,17,23,29,31,53,63},{6,8,13,16,17,29,53,63},{6,13,23,29,53,63,84,99},{6,8,13,16,29,53,63,114},{6,13,29,53,63,84,99,114},{6,23,29,43,53,58,63,99},{6,8,16,29,53,63,74,114},{6,29,43,53,63,74,99,114},{6,18,29,43,63,84,99,114},{6,13,17,19,23,29,34,53},{6,8,13,16,17,29,53,65},{6,13,17,19,29,34,53,65},{6,13,23,29,46,53,84,99},{6,13,19,23,29,34,46,53},{6,23,29,43,46,53,58,99},{6,23,29,43,46,53,58,77},{6,19,23,29,34,46,53,77},{6,13,18,23,29,46,84,99},{2,6,9,13,18,23,29,46},{6,9,13,19,23,29,34,46},{6,18,23,29,43,46,58,99},{6,13,18,23,26,46,84,99},{6,18,23,26,43,63,84,99},{6,13,23,42,45,57,60,76},{6,10,13,18,23,42,60,76},{2,6,13,18,23,42,45,76},{6,13,17,23,25,42,45,57},{2,6,9,13,23,25,42,45},{6,9,13,17,19,23,25,42},{6,17,23,25,42,45,57,90},{6,17,23,25,42,47,66,90},{2,6,23,25,42,45,66,90},{23,38,45,55,57,86,101,116},{15,23,38,57,86,93,101,116},{23,38,45,55,57,76,101,116},{10,23,38,57,76,93,101,116},{17,23,25,38,45,55,57,86},{13,17,23,25,38,45,55,57},{13,23,38,45,55,57,60,76},{17,23,25,45,57,86,90,121},{15,17,23,25,69,86,90,121},{2,23,25,45,69,86,90,121},{12,16,18,20,24,28,33,48},{8,12,16,20,28,33,45,48},{12,18,20,28,33,45,48,72},{18,20,28,33,45,48,72,124},{18,20,28,33,48,60,81,124},{18,20,28,48,72,81,93,124},{8,20,28,33,45,48,60,124},{18,20,33,43,48,63,96,104},{18,20,33,48,60,81,96,104},{18,20,23,48,72,81,96,124},{18,20,33,45,48,72,96,124},{18,20,33,48,60,81,96,124},{8,20,33,48,60,63,96,104},{8,20,33,45,48,60,96,124},{7,12,18,20,24,28,32,48},{7,12,18,20,28,48,69,72},{7,12,15,20,28,40,48,69},{8,12,17,20,28,45,48,86},{12,15,17,20,28,48,69,86},{12,20,28,45,48,69,72,86},{15,20,28,48,69,72,86,93},{7,18,20,28,48,69,72,93},{20,28,45,48,72,86,93,101},{15,20,23,48,72,86,93,101},{20,28,45,48,72,93,101,124},{20,23,48,72,81,93,101,124},{7,18,20,23,48,69,72,93},{18,20,23,48,72,81,93,124},{15,20,23,48,69,72,86,93},{8,20,31,45,48,60,96,124},{20,23,31,45,48,72,96,124},{20,23,31,48,60,81,96,124},{20,23,31,45,48,72,86,101},{20,23,31,45,48,72,101,124},{10,18,20,28,33,60,76,124},{18,20,28,33,45,72,76,124},{10,18,20,28,72,76,93,124},{8,20,28,33,45,60,76,124},{10,18,20,23,60,81,96,124},{7,10,18,20,28,42,93,108},{7,18,20,28,69,72,93,108},{10,18,20,28,72,76,93,108},{15,20,28,69,72,86,93,108},{20,28,45,72,86,93,101,116},{20,28,45,72,76,93,101,116},{20,28,45,72,76,93,101,124},{10,20,23,72,76,93,101,124},{10,18,20,23,72,76,93,124},{10,18,20,23,60,81,93,124},{20,23,31,45,72,76,101,124},{4,16,18,20,33,48,63,74},{4,8,16,20,33,45,48,63},{4,12,16,18,20,24,32,48},{4,12,16,18,20,33,45,48},{4,8,12,16,17,20,45,48},{4,12,18,20,45,48,69,72},{4,18,20,23,43,48,63,96},{4,18,20,33,45,48,63,96},{4,18,20,23,45,48,72,96},{8,20,33,45,48,60,63,96},{1,4,12,16,20,32,44,48},{1,4,12,16,17,20,44,48},{1,4,7,12,20,32,44,48},{1,4,7,12,20,40,44,48},{4,12,15,17,20,40,48,69},{1,4,12,17,20,40,44,48},{1,4,7,12,18,20,32,48},{1,4,7,12,18,20,48,69},{1,4,7,12,20,40,48,69},{4,12,17,20,45,48,69,86},{4,15,17,20,23,48,69,86},{4,20,23,45,48,69,72,86},{4,16,18,20,24,32,48,58},{1,4,7,18,20,32,48,58},{1,4,7,18,20,23,48,58},{4,18,20,23,43,48,58,63},{1,4,7,18,20,23,48,69},{4,18,20,23,45,48,69,72},{1,4,7,20,23,40,48,69},{4,15,17,20,23,40,48,69},{8,20,31,45,48,60,63,96},{4,20,23,31,45,48,63,96},{4,17,20,23,31,45,48,86},{4,12,16,18,20,24,32,37},{4,12,16,18,20,33,37,45},{4,8,12,16,17,20,37,45},{4,12,18,20,35,37,45,66},{4,12,18,20,35,45,66,69},{4,6,18,20,33,45,63,96},{6,8,20,33,45,60,63,96},{4,6,8,16,20,33,45,63},{1,4,7,12,18,20,32,54},{1,4,7,12,18,20,54,66},{1,4,7,12,18,20,66,69},{7,12,18,20,35,66,69,83},{7,12,15,20,40,69,105,113},{4,7,12,20,40,66,69,105},{4,12,15,17,20,40,69,105},{7,12,20,35,69,83,105,113},{7,12,20,35,66,69,83,105},{8,12,17,20,45,86,90,98},{12,15,17,20,69,86,90,98},{4,12,17,20,45,69,86,90},{12,20,35,45,69,86,90,98},{4,12,20,35,45,66,69,90},{1,4,7,18,20,23,66,69},{4,18,20,23,35,45,66,69},{12,16,18,20,22,24,28,33},{8,12,16,20,22,28,33,45},{12,18,20,22,28,33,45,52},{18,20,22,28,33,45,52,76},{10,18,20,22,28,42,52,76},{10,18,20,22,28,33,60,76},{8,20,22,28,33,45,60,76},{12,18,20,28,45,52,69,72},{18,20,28,45,52,72,76,108},{10,18,20,28,42,52,76,108},{12,18,20,22,35,45,52,83},{18,20,22,35,42,45,52,76},{12,18,20,35,45,52,69,83},{18,20,35,42,45,52,76,108},{6,18,20,33,60,63,96,104},{6,18,20,33,45,60,76,96},{10,18,20,23,60,76,96,124},{18,20,23,45,72,76,96,124},{18,20,33,45,60,76,96,124},{7,12,18,20,24,28,30,32},{7,12,18,20,28,30,52,83},{7,12,18,20,28,52,69,83},{7,12,20,28,52,69,83,113},{7,12,15,20,28,40,69,113},{8,12,17,20,28,45,86,98},{12,20,28,45,52,69,86,98},{12,15,17,20,28,69,86,98},{15,20,28,52,69,86,98,121},{20,28,45,52,69,72,86,108},{15,20,28,52,69,86,108,121},{7,18,20,28,30,42,52,83},{7,18,20,28,42,52,69,108},{18,20,28,45,52,69,72,108},{7,20,28,42,52,69,73,108},{15,20,28,52,69,73,108,121},{20,28,45,52,57,86,108,116},{15,20,28,57,86,93,108,116},{15,20,28,52,57,86,108,121},{20,28,45,52,57,76,108,116},{10,20,28,57,76,93,108,116},{10,20,28,42,52,57,76,108},{20,28,45,72,86,93,108,116},{20,28,45,72,76,93,108,116},{7,12,18,20,30,35,66,83},{7,18,20,35,42,52,69,83},{7,20,35,42,52,69,83,113},{20,35,45,52,69,86,98,121},{12,20,35,45,52,69,83,98},{20,35,45,52,69,86,108,121},{18,20,35,42,45,52,69,108},{20,35,42,52,69,73,108,121},{20,35,45,52,57,86,108,121},{20,35,42,45,52,57,76,108},{20,23,45,72,86,93,108,116},{20,23,45,72,76,93,108,116},{7,18,20,23,42,69,93,108},{10,18,20,23,42,76,93,108},{18,20,23,45,69,72,93,108},{18,20,23,45,72,76,93,108},{18,20,23,35,42,45,69,108},{18,20,23,35,42,45,76,108},{15,20,23,69,86,93,108,121},{20,23,45,69,72,86,93,108},{20,23,35,45,69,86,108,121},{20,23,31,45,60,76,96,124},{20,23,45,72,86,93,101,116},{15,23,38,72,86,93,101,116},{20,23,45,72,76,93,101,116},{10,23,38,72,76,93,101,116},{4,16,18,20,48,58,63,74},{4,11,16,20,24,32,56,58},{1,4,11,16,20,32,48,58},{4,6,11,16,20,58,63,74},{1,4,11,16,20,48,58,63},{4,8,16,17,20,45,48,63},{1,4,11,16,17,20,48,63},{4,6,18,20,43,58,63,74},{1,4,11,20,23,48,58,63},{1,4,11,17,20,23,40,48},{4,17,20,23,31,45,48,63},{1,4,11,17,20,23,48,63},{4,6,16,18,20,39,58,74},{4,11,16,24,39,56,58,102},{4,6,11,16,20,39,56,58},{1,4,11,16,20,32,56,68},{1,4,6,11,16,20,56,68},{1,4,6,11,16,17,20,68},{1,4,11,14,20,32,56,68},{1,4,6,11,14,20,56,68},{1,4,11,14,20,32,68,85},{1,4,11,14,20,68,71,85},{1,4,6,11,14,20,68,71},{1,4,6,11,17,20,68,71},{1,4,11,14,20,32,56,58},{1,4,6,11,14,20,56,58},{1,4,6,11,14,20,23,58},{1,4,6,11,14,20,23,71},{4,16,24,32,37,41,44,68},{4,8,16,17,37,41,44,68},{1,4,16,20,32,37,44,68},{1,4,16,17,20,37,44,68},{4,24,32,37,44,68,85,128},{1,4,20,32,37,44,68,85},{1,4,20,37,44,68,71,85},{1,4,17,20,37,44,68,71},{4,7,24,32,44,54,64,85},{1,4,7,20,32,44,54,85},{1,4,7,20,44,54,71,85},{1,4,7,20,40,44,71,110},{4,7,20,40,47,66,71,110},{1,4,17,20,40,44,71,110},{4,17,20,40,47,66,71,110},{1,4,11,17,20,23,40,71},{4,17,20,23,40,47,66,71},{1,4,7,20,23,40,66,71},{4,6,17,20,23,31,45,63},{4,6,8,16,17,20,45,63},{1,4,6,11,17,20,23,63},{1,4,6,11,16,17,20,63},{4,6,18,20,23,43,58,63},{1,4,6,11,20,23,58,63},{4,6,17,20,23,47,66,71},{1,4,6,11,17,20,23,71},{4,6,16,18,20,33,63,74},{4,6,8,16,29,33,63,74},{4,6,18,29,33,43,63,74},{4,16,18,20,24,32,37,56},{4,6,16,18,20,37,39,56},{4,6,16,18,20,33,37,45},{4,6,8,16,17,20,37,45},{4,6,18,20,35,37,45,66},{4,16,24,32,37,41,56,68},{4,6,16,37,39,41,56,68},{4,6,8,16,17,37,41,68},{1,4,16,20,32,37,56,68},{1,4,6,16,20,37,56,68},{1,4,6,16,17,20,37,68},{4,14,24,32,37,56,68,80},{4,6,14,37,39,56,68,80},{1,4,14,20,32,37,56,68},{1,4,6,14,20,37,56,68},{4,14,24,32,37,68,85,128},{1,4,14,20,32,37,68,85},{1,4,14,20,37,68,71,85},{1,4,6,14,20,37,68,71},{4,6,17,20,37,47,66,71},{1,4,6,17,20,37,68,71},{1,4,14,18,20,32,37,56},{1,4,6,14,18,20,37,56},{1,4,14,18,20,32,37,54},{1,4,14,18,20,37,54,66},{1,4,6,14,18,20,37,66},{4,14,24,32,37,54,64,85},{1,4,14,20,32,37,54,85},{1,4,14,20,37,54,71,85},{1,4,14,20,37,54,66,71},{1,4,6,14,20,37,66,71},{4,6,17,20,37,45,66,90},{4,16,18,20,24,32,56,58},{1,4,14,18,20,32,56,58},{4,16,18,24,39,56,58,102},{4,6,16,18,20,39,56,58},{1,4,6,14,18,20,56,58},{1,4,6,14,18,20,23,58},{1,4,6,14,18,20,23,66},{4,6,18,20,23,35,45,66},{1,4,6,14,20,23,66,71},{12,16,20,22,24,32,37,44},{8,12,16,17,20,22,37,44},{12,20,22,24,32,37,44,54},{12,20,22,37,44,54,78,110},{12,17,20,22,37,44,78,110},{4,12,16,24,32,37,41,44},{4,8,12,16,17,37,41,44},{1,4,12,16,20,32,37,44},{1,4,12,16,17,20,37,44},{4,12,24,32,37,44,54,64},{1,4,12,20,32,37,44,54},{1,4,12,20,37,44,54,110},{4,12,17,20,37,66,78,110},{1,4,12,17,20,37,44,110},{7,12,20,24,30,32,44,54},{7,12,20,30,44,54,78,110},{4,7,12,24,32,44,54,64},{1,4,7,12,20,32,44,54},{1,4,7,12,20,44,54,110},{4,7,12,20,40,66,78,110},{7,12,20,40,44,78,95,110},{1,4,7,12,20,40,44,110},{4,12,17,20,40,66,78,105},{4,12,17,20,40,66,78,110},{12,17,20,40,44,78,95,110},{1,4,12,17,20,40,44,110},{20,22,24,32,37,44,54,85},{20,22,37,44,47,54,71,85},{20,22,37,44,47,54,71,110},{17,20,22,37,47,66,78,110},{17,20,22,37,44,47,71,110},{4,24,37,44,54,64,85,100},{4,37,44,47,54,71,85,100},{4,24,32,37,44,54,64,85},{1,4,20,32,37,44,54,85},{1,4,20,37,44,54,71,85},{4,37,44,47,54,71,110,123},{1,4,20,37,44,54,71,110},{4,17,20,37,47,66,71,110},{4,17,37,44,47,71,110,123},{1,4,17,20,37,44,71,110},{7,20,30,44,47,54,71,110},{4,7,44,47,54,71,110,123},{1,4,7,20,44,54,71,110},{7,20,40,47,66,78,95,110},{17,20,40,47,66,78,105,126},{4,17,40,47,66,78,110,118},{17,20,40,47,66,78,95,110},{12,18,20,22,24,32,37,54},{12,18,20,22,35,37,54,66},{12,20,22,37,54,66,78,110},{8,12,17,20,22,37,45,90},{12,17,20,22,37,66,78,90},{12,20,22,35,37,45,66,90},{1,4,12,18,20,32,37,54},{1,4,12,18,20,37,54,66},{1,4,12,20,37,54,66,110},{4,12,17,20,37,45,66,90},{7,12,20,30,54,66,78,110},{1,4,7,12,20,54,66,110},{7,12,20,40,66,78,105,126},{7,12,20,35,66,83,105,126},{12,17,20,66,78,90,105,126},{4,12,17,20,66,69,90,105},{12,15,17,20,69,90,105,113},{12,20,35,66,83,90,105,126},{12,20,35,66,69,83,90,105},{12,20,35,69,83,90,105,113},{20,22,37,47,54,66,71,110},{4,37,47,54,66,71,88,110},{1,4,20,37,54,66,71,110},{7,20,30,47,66,78,95,110},{1,4,7,20,54,66,71,110},{7,20,40,42,47,66,105,126},{7,20,40,47,66,78,95,126},{7,20,35,42,66,83,105,126},{17,20,42,47,66,90,105,126},{4,17,20,23,66,69,90,105},{17,20,23,42,47,66,90,105},{20,35,42,66,83,90,105,126},{20,23,35,42,66,69,90,105},{4,20,23,35,45,66,69,90},{1,4,7,14,32,54,64,85},{1,4,7,14,54,71,85,115},{1,4,7,9,14,54,66,71},{1,4,7,9,14,23,66,71},{7,20,23,40,42,66,69,105},{1,4,7,20,23,40,66,69},{4,17,20,23,40,66,69,105},{17,20,23,40,42,47,66,105},{7,20,35,42,66,69,83,105},{6,20,23,31,45,60,63,96},{4,6,18,20,23,45,63,96},{4,6,17,20,23,45,66,90},{6,17,20,23,42,47,66,90},{6,20,23,35,42,45,66,90},{4,17,20,23,45,69,86,90},{15,17,20,23,69,86,90,121},{20,23,35,45,69,86,90,121},{16,18,20,33,48,50,63,74},{8,16,20,33,48,50,60,63},{6,16,18,20,33,50,63,74},{6,8,16,20,33,50,60,63},{16,18,20,22,28,33,50,60},{8,16,20,22,28,33,45,60},{6,16,18,20,22,33,50,60},{6,8,16,20,22,33,45,60},{6,18,20,33,50,60,63,104},{6,10,13,18,33,50,60,104},{6,8,13,33,50,60,63,104},{12,16,18,20,22,24,32,37},{12,16,18,20,22,33,37,45},{8,12,16,17,20,22,37,45},{16,18,20,22,24,32,37,56},{6,16,18,20,22,37,39,56},{6,16,18,20,22,33,37,45},{6,8,16,17,20,22,37,45},{12,18,20,22,35,37,45,66},{6,18,20,22,35,37,45,66},{6,10,18,20,22,42,60,76},{6,18,20,22,33,45,60,76},{6,18,20,22,35,42,45,76},{1,16,20,22,32,37,44,68},{1,16,17,20,22,37,44,68},{1,16,20,22,32,37,56,68},{1,6,16,20,22,37,56,68},{1,6,16,17,20,22,37,68},{1,20,22,32,37,44,68,85},{1,20,22,37,44,68,71,85},{1,17,20,22,37,44,68,71},{1,14,20,22,32,37,56,68},{1,6,14,20,22,37,56,68},{1,14,20,22,32,37,68,85},{1,14,20,22,37,68,71,85},{1,6,14,20,22,37,68,71},{6,17,20,22,37,47,66,71},{1,6,17,20,22,37,68,71},{1,14,18,20,22,32,37,56},{1,6,14,18,20,22,37,56},{1,14,18,20,22,32,37,54},{1,14,18,20,22,37,54,66},{1,6,14,18,20,22,37,66},{14,22,24,32,37,54,64,85},{1,14,20,22,32,37,54,85},{1,14,20,22,37,54,71,85},{1,14,20,22,37,54,66,71},{1,6,14,20,22,37,66,71},{6,17,20,22,37,45,66,90},{6,17,20,22,42,47,66,90},{6,20,22,35,42,45,66,90},{16,18,20,22,24,26,32,56},{1,14,18,20,22,26,32,56},{6,16,18,20,22,26,39,56},{1,6,14,18,20,22,26,56},{1,14,18,20,22,26,30,32},{1,14,18,20,22,26,30,42},{1,6,14,18,20,22,26,42},{6,10,18,20,22,26,42,60},{12,18,20,22,24,30,32,54},{1,14,18,20,22,30,32,54},{12,18,20,22,30,35,54,66},{1,14,18,20,22,30,54,66},{1,14,18,20,22,30,42,66},{18,20,22,30,35,42,66,83},{1,6,14,18,20,22,42,66},{6,18,20,22,35,42,45,66},{1,14,20,22,30,32,54,85},{1,14,20,22,30,54,71,85},{1,14,20,22,30,54,66,71},{20,22,30,47,54,66,71,110},{1,14,20,22,30,42,66,71},{1,6,14,20,22,42,66,71},{6,17,20,22,42,47,66,71},{6,20,22,42,45,57,60,76},{6,17,20,22,42,45,57,90},{16,18,20,24,26,32,56,58},{1,14,18,20,26,32,56,58},{6,16,18,20,26,39,56,58},{1,6,14,18,20,26,56,58},{6,16,18,20,26,39,58,74},{6,18,20,26,43,58,63,74},{1,6,14,18,20,23,26,58},{6,18,20,23,26,43,58,63},{1,6,14,18,20,23,26,42},{6,10,18,20,23,26,42,60},{1,6,14,18,20,23,42,66},{6,18,20,23,35,42,45,66},{6,10,18,20,23,42,60,76},{6,18,20,23,35,42,45,76},{1,6,14,20,23,42,66,71},{6,17,20,23,42,47,66,71},{12,18,20,22,24,28,30,32},{12,18,20,22,28,30,52,83},{12,20,22,28,30,62,83,95},{8,12,17,20,22,28,45,98},{12,17,20,22,28,62,83,98},{12,20,22,28,45,52,83,98},{20,22,28,42,52,62,83,98},{7,12,20,28,30,62,83,95},{7,12,20,28,40,62,83,113},{7,20,28,42,52,62,83,113},{12,17,20,28,62,83,98,113},{12,15,17,20,28,69,98,113},{20,28,42,52,62,73,98,113},{15,20,28,52,69,73,98,113},{20,28,42,52,62,83,98,113},{12,20,28,52,69,83,98,113},{18,20,22,28,30,42,52,83},{20,22,28,42,45,52,57,98},{20,22,28,42,45,52,57,76},{7,20,28,42,52,69,73,113},{20,28,45,52,57,86,98,121},{20,28,42,52,57,73,98,121},{15,20,28,52,69,73,98,121},{20,28,42,52,57,73,108,121},{12,18,20,22,30,35,66,83},{12,20,22,30,62,83,95,126},{12,20,22,30,35,66,83,126},{8,12,17,20,22,45,90,98},{12,17,20,22,62,83,90,98},{12,20,22,35,45,83,90,98},{20,22,35,42,45,52,83,98},{7,12,20,30,62,83,95,126},{7,12,20,30,35,66,83,126},{7,12,20,40,62,83,105,113},{12,15,17,20,40,62,105,113},{12,17,20,62,83,90,98,113},{12,15,17,20,69,90,98,113},{20,35,42,62,83,90,98,113},{12,20,35,69,83,90,98,113},{20,35,42,52,69,73,98,113},{20,35,42,52,69,83,98,113},{18,20,22,35,42,45,52,83},{20,35,42,45,52,57,98,121},{20,35,42,52,69,73,98,121},{20,35,42,45,52,57,108,121},{12,20,22,24,30,32,44,54},{12,20,22,30,44,54,78,110},{12,20,22,30,44,78,95,110},{12,17,20,22,62,78,95,126},{12,17,20,22,44,78,95,110},{7,12,20,30,44,78,95,110},{7,12,20,40,62,78,95,126},{12,17,20,40,62,78,105,126},{12,17,20,40,62,78,95,126},{20,22,30,44,47,54,71,110},{20,22,30,47,66,78,95,110},{17,20,22,47,66,78,95,126},{17,20,22,47,66,78,95,110},{17,20,40,42,47,62,105,126},{17,20,40,47,66,78,95,126},{12,20,22,30,54,66,78,110},{12,20,22,30,66,78,95,126},{12,17,20,22,62,83,90,126},{12,17,20,22,66,78,90,126},{12,20,22,35,66,83,90,126},{7,12,20,30,66,78,95,126},{7,12,20,40,62,83,105,126},{12,17,20,62,83,90,105,113},{12,17,20,62,83,90,105,126},{20,35,42,62,83,90,105,113},{17,20,22,42,62,83,90,126},{17,20,22,42,47,66,90,126},{20,22,35,42,66,83,90,126},{7,20,40,42,62,83,105,126},{17,20,42,62,73,90,105,113},{15,17,20,69,73,90,105,113},{17,20,42,62,83,90,105,126},{20,35,42,69,73,90,105,113},{20,22,30,42,66,83,95,126},{17,20,22,42,62,83,95,126},{17,20,22,42,47,66,95,126},{17,20,22,42,45,57,90,98},{17,20,22,42,62,83,90,98},{20,35,42,45,57,90,98,121},{20,22,35,42,45,83,90,98},{7,20,40,42,62,83,95,126},{7,20,30,42,66,83,95,126},{7,20,40,42,47,66,95,126},{7,20,40,42,69,73,105,113},{17,20,40,42,62,73,105,113},{7,20,40,42,62,83,105,113},{15,17,20,40,69,73,105,113},{7,20,35,42,69,83,105,113},{17,20,45,57,86,90,98,121},{15,17,20,69,86,90,98,121},{17,20,42,57,73,90,98,121},{17,20,42,62,73,90,98,113},{15,17,20,69,73,90,98,121},{15,17,20,69,73,90,98,113},{17,20,23,42,57,73,90,121},{15,17,20,23,69,73,90,121},{20,35,45,69,86,90,98,121},{20,35,42,69,73,90,98,121},{20,35,42,69,73,90,98,113},{20,23,35,42,45,57,90,121},{20,23,35,42,69,73,90,121},{20,23,42,57,73,93,108,121},{10,20,23,42,57,76,93,108},{20,23,35,42,45,57,108,121},{20,23,35,42,45,57,76,108},{15,20,23,57,86,93,108,121},{20,23,35,45,57,86,108,121},{16,18,20,24,26,32,48,58},{1,7,18,20,26,32,48,58},{1,7,18,20,23,26,48,58},{18,20,23,26,43,48,58,63},{1,7,18,20,26,28,30,32},{1,7,18,20,26,28,30,42},{1,7,18,20,23,26,42,93},{10,18,20,23,26,42,60,93},{1,7,12,18,20,30,32,54},{1,7,12,18,20,30,54,66},{1,7,18,20,30,42,66,83},{7,18,20,35,42,66,69,83},{1,7,18,20,23,42,66,69},{18,20,23,35,42,45,66,69},{1,7,20,30,32,44,54,85},{1,7,20,30,44,54,71,85},{1,7,9,14,30,54,66,71},{1,7,20,30,54,66,71,110},{7,20,30,47,66,71,95,110},{1,7,20,30,42,66,71,95},{7,20,40,42,47,66,71,95},{1,7,20,23,40,42,66,71},{17,20,23,40,42,47,66,71},{20,23,42,69,73,93,108,121},{7,20,28,42,69,73,93,108},{15,17,20,23,69,73,93,121},{15,20,28,69,73,93,108,121},{20,23,35,42,45,69,108,121},{17,20,23,40,42,69,73,105},{17,20,23,42,69,73,90,105},{8,31,48,60,63,79,96,104},{20,23,31,48,60,63,96,104},{18,20,23,43,48,63,96,104},{6,18,20,23,60,63,96,104},{6,18,20,23,45,60,76,96},{6,20,23,42,45,57,60,76},{10,20,23,42,57,60,76,93},{6,17,20,23,42,45,57,90},{20,23,45,57,86,93,101,116},{20,28,45,57,86,93,101,116},{20,23,45,57,76,93,101,116},{20,28,45,57,76,93,101,116},{20,23,45,57,86,93,108,116},{20,23,45,57,76,93,108,116},{17,20,23,45,57,86,90,121},{15,17,20,23,57,86,93,121},{4,16,18,21,33,48,63,74},{4,8,16,21,33,45,48,63},{4,12,16,18,21,24,32,48},{4,12,16,18,21,33,45,48},{4,8,12,16,17,21,45,48},{4,12,18,21,45,48,69,72},{4,18,21,23,43,48,63,96},{4,18,21,33,45,48,63,96},{4,18,21,23,45,48,72,96},{8,21,33,45,48,63,79,96},{1,4,12,16,21,32,44,48},{1,4,12,16,17,21,44,48},{1,4,7,12,21,32,44,48},{1,4,7,12,21,40,44,48},{4,12,15,17,21,40,48,69},{1,4,12,17,21,40,44,48},{1,4,7,12,18,21,32,48},{1,4,7,12,18,21,48,69},{1,4,7,12,21,40,48,69},{4,12,17,21,45,48,69,86},{4,15,17,21,23,48,69,86},{4,21,23,45,48,69,72,86},{4,16,18,21,24,32,48,58},{1,4,7,18,21,32,48,58},{1,4,7,18,21,23,48,58},{4,18,21,23,43,48,58,63},{1,4,7,18,21,23,48,69},{4,18,21,23,45,48,69,72},{1,4,7,21,23,40,48,69},{4,15,17,21,23,40,48,69},{8,21,31,45,48,63,79,96},{4,21,23,31,45,48,63,96},{4,17,21,23,31,45,48,86},{4,12,16,18,21,24,32,41},{4,12,16,18,21,33,41,45},{4,8,12,16,17,21,41,45},{2,4,9,12,18,21,41,45},{2,4,9,12,18,21,45,69},{4,18,21,29,33,45,63,96},{2,13,18,21,29,33,45,96},{8,13,21,29,33,45,63,96},{4,8,16,21,29,33,45,63},{1,4,7,12,18,21,32,64},{1,4,7,9,12,18,21,64},{1,4,7,9,12,18,21,69},{4,7,9,12,21,40,49,69},{4,12,15,17,21,40,49,69},{2,4,7,9,12,49,66,69},{4,12,17,21,25,45,69,86},{2,4,9,12,21,25,45,69},{1,4,7,9,18,21,23,69},{2,4,9,18,21,23,45,69},{4,12,16,18,24,32,37,41},{4,12,16,18,33,37,41,45},{4,8,12,16,17,37,41,45},{4,12,18,24,32,37,41,64},{2,4,9,12,18,37,41,64},{2,4,9,12,18,37,41,45},{4,8,12,17,25,37,41,45},{2,4,9,12,25,37,41,45},{2,4,9,12,18,37,45,66},{2,4,9,12,18,45,66,69},{2,12,18,35,45,66,69,83},{4,6,18,29,33,45,63,96},{2,4,6,18,29,33,41,45},{4,6,8,16,29,33,45,63},{4,6,8,16,29,33,41,45},{1,4,7,12,18,32,54,64},{1,4,7,9,12,18,54,64},{1,4,7,9,12,18,54,66},{1,4,7,9,12,18,66,69},{2,7,9,12,18,66,69,83},{4,7,12,40,49,66,69,105},{4,12,15,17,40,49,69,105},{2,7,12,49,66,69,83,105},{2,4,12,25,49,66,69,105},{4,12,15,17,25,49,69,105},{4,12,17,25,45,69,86,90},{2,4,12,25,45,66,69,90},{2,12,35,45,69,83,90,98},{2,12,35,45,66,69,83,90},{1,4,7,9,18,23,66,69},{2,4,9,18,23,45,66,69},{5,12,16,18,24,28,33,48},{5,8,12,16,28,33,45,48},{5,12,18,28,33,45,48,72},{5,12,18,28,45,52,69,72},{5,18,28,45,52,72,76,108},{5,18,28,33,45,72,76,124},{5,10,18,28,42,52,76,108},{5,10,18,28,72,76,93,108},{5,10,18,28,33,60,76,124},{5,10,18,28,72,76,93,124},{5,8,28,33,45,60,76,124},{2,5,12,18,45,52,69,83},{2,5,18,42,45,52,76,108},{2,12,18,22,35,45,66,83},{2,18,35,42,45,52,69,83},{6,13,18,33,45,60,76,96},{10,18,23,60,76,96,111,124},{18,23,45,72,76,96,111,124},{10,13,18,23,60,76,96,111},{2,13,18,23,45,76,96,111},{18,33,45,60,76,96,111,124},{18,33,45,48,72,96,111,124},{13,18,33,45,60,76,96,111},{6,8,13,33,45,60,63,96},{8,33,45,48,60,96,111,124},{8,13,33,45,60,79,96,111},{5,7,12,18,24,28,32,48},{5,7,12,18,28,48,69,72},{5,7,12,15,28,40,48,69},{5,8,12,17,28,45,48,86},{5,12,15,17,28,48,69,86},{5,12,28,45,48,69,72,86},{5,15,28,48,69,72,86,93},{5,7,12,18,28,52,69,83},{5,28,45,52,69,72,86,108},{5,15,28,52,69,86,108,121},{5,15,28,69,72,86,93,108},{5,7,18,28,42,52,69,108},{5,7,10,18,28,42,93,108},{5,7,18,28,69,72,93,108},{5,18,28,45,52,69,72,108},{5,28,45,72,86,93,101,116},{5,28,45,72,86,93,108,116},{5,28,45,72,76,93,101,116},{5,28,45,72,76,93,108,116},{2,5,7,9,12,18,69,83},{2,5,45,52,69,86,108,121},{2,5,18,42,45,52,69,108},{5,38,45,72,86,93,108,116},{5,38,45,72,76,93,108,116},{2,7,9,12,18,30,66,83},{2,35,42,45,52,69,98,121},{2,35,42,45,52,69,83,98},{2,35,42,45,52,69,108,121},{23,38,45,72,86,93,108,116},{23,38,45,72,76,93,108,116},{7,18,23,38,48,69,72,93},{18,23,38,45,69,72,93,108},{18,23,38,45,72,76,93,108},{10,18,23,38,72,76,93,124},{15,23,38,48,69,72,86,93},{23,38,45,69,72,86,93,108},{8,31,45,48,60,96,111,124},{23,31,45,60,76,96,111,124},{23,31,45,48,72,96,111,124},{8,13,31,45,60,79,96,111},{13,23,31,45,60,76,96,111},{23,31,45,48,55,72,86,101},{23,38,45,55,72,86,101,116},{15,23,38,48,55,72,86,101},{23,31,45,55,72,76,101,124},{23,38,45,55,72,76,101,116},{10,23,38,55,72,76,101,124},{4,6,16,18,39,58,74,94},{4,6,16,18,29,33,74,94},{4,6,18,29,43,58,74,94},{4,16,18,24,39,41,56,102},{4,6,16,18,39,41,94,102},{4,6,16,18,29,33,41,94},{4,16,18,24,32,37,41,56},{4,6,16,18,37,39,41,56},{4,6,16,18,33,37,41,45},{4,6,8,16,17,37,41,45},{4,18,24,32,37,41,56,80},{4,6,18,37,39,41,56,80},{4,18,24,32,37,41,64,80},{2,4,9,18,37,41,64,80},{2,4,6,9,18,37,41,80},{2,4,6,9,18,37,41,45},{4,6,8,17,25,37,41,45},{2,4,6,9,25,37,41,45},{2,4,6,9,18,37,45,66},{4,24,32,37,41,44,68,128},{4,37,41,44,68,92,107,128},{4,17,37,41,44,68,92,107},{4,24,32,37,41,56,68,80},{4,6,37,39,41,56,68,80},{4,24,32,37,41,68,80,128},{4,37,41,68,80,92,107,128},{4,6,37,41,68,80,92,107},{4,6,17,37,41,68,92,107},{4,24,37,44,64,85,92,128},{4,37,44,68,85,92,107,128},{4,37,44,68,71,85,92,107},{4,17,37,44,68,71,92,107},{4,14,24,32,37,68,80,128},{4,14,37,68,80,92,107,128},{4,6,14,37,68,80,92,107},{4,14,24,37,64,85,92,128},{4,14,37,68,85,92,107,128},{4,14,37,68,71,85,92,107},{4,6,14,37,68,71,92,107},{4,6,17,37,47,71,88,92},{4,6,17,37,68,71,92,107},{4,24,32,37,41,64,80,128},{4,37,41,64,80,92,107,128},{4,9,37,41,64,80,92,107},{4,6,9,37,41,80,92,107},{4,6,9,17,25,37,41,92},{4,14,24,32,37,64,80,128},{4,14,37,64,80,92,107,128},{4,9,14,37,64,80,92,107},{4,6,9,14,37,80,92,107},{4,14,37,64,85,92,100,115},{4,14,37,71,85,92,100,115},{4,9,14,37,64,92,100,115},{4,9,14,37,71,88,92,100},{4,6,9,14,37,71,88,92},{4,6,17,25,37,47,66,88},{4,6,9,17,25,37,88,92},{2,4,6,9,25,37,66,88},{1,4,14,18,32,37,56,80},{1,4,6,14,18,37,56,80},{1,4,14,18,32,37,64,80},{1,4,9,14,18,37,64,80},{1,4,6,9,14,18,37,80},{1,4,14,18,32,37,54,64},{1,4,9,14,18,37,54,64},{1,4,9,14,18,37,54,66},{1,4,6,9,14,18,37,66},{4,14,37,54,64,85,100,115},{4,14,37,54,71,85,100,115},{4,9,14,37,54,64,100,115},{4,9,14,37,54,71,88,100},{4,37,47,54,71,88,100,123},{4,9,14,37,54,66,71,88},{4,6,9,14,37,66,71,88},{4,6,17,37,47,66,71,88},{4,6,17,25,37,45,66,90},{2,4,6,9,25,37,45,66},{4,18,24,32,56,58,61,102},{1,4,14,18,32,56,58,61},{4,6,18,39,56,58,61,102},{1,4,6,14,18,56,58,61},{1,4,6,14,18,23,58,61},{4,18,24,32,41,56,61,80},{1,4,14,18,32,56,61,80},{4,6,18,39,41,56,61,80},{1,4,6,14,18,56,61,80},{4,18,24,32,41,61,64,80},{1,4,14,18,32,61,64,80},{2,4,9,18,41,61,64,80},{1,4,9,14,18,61,64,80},{2,4,6,9,18,41,61,80},{1,4,6,9,14,18,61,80},{1,4,6,9,14,18,23,61},{1,4,6,9,14,18,23,66},{2,4,6,9,18,23,45,66},{4,6,9,14,23,66,71,88},{4,6,17,23,47,66,71,88},{4,12,24,32,37,41,44,64},{4,12,37,41,44,59,64,75},{4,12,17,37,41,44,59,75},{4,12,37,44,54,59,64,75},{4,12,37,44,54,59,75,110},{4,12,17,37,59,78,110,118},{4,12,17,37,44,59,75,110},{4,7,12,44,54,59,64,75},{4,7,12,44,54,59,75,110},{4,7,12,40,59,78,110,118},{4,7,12,40,44,59,75,110},{4,12,17,40,49,59,78,118},{4,12,17,40,59,78,110,118},{4,12,17,40,44,59,75,110},{4,37,44,54,59,64,75,100},{4,37,44,47,54,71,100,123},{4,37,44,54,59,75,100,123},{4,37,47,54,59,88,110,123},{4,37,44,54,59,75,110,123},{4,17,37,47,59,88,110,118},{4,17,37,47,59,88,110,123},{4,17,37,44,59,75,110,123},{4,7,44,54,59,75,110,123},{4,17,40,47,49,66,78,118},{4,17,40,47,59,88,110,118},{4,9,12,37,41,59,64,75},{4,9,12,17,25,37,41,59},{4,9,12,37,54,59,64,75},{4,9,12,37,54,59,110,118},{4,12,17,25,37,66,78,118},{4,9,12,17,25,37,59,118},{2,4,9,12,25,37,66,118},{4,7,9,12,54,59,64,75},{4,7,9,12,54,59,110,118},{4,7,12,40,49,66,78,118},{4,7,9,12,40,49,59,118},{2,4,7,9,12,49,66,118},{4,12,17,25,49,66,78,105},{4,12,17,25,49,66,78,118},{4,9,12,17,25,49,59,118},{2,4,9,12,25,49,66,118},{4,9,37,54,59,64,75,100},{4,9,37,54,59,88,100,123},{4,9,37,54,59,88,110,118},{4,17,25,37,47,66,88,118},{4,9,17,25,37,59,88,118},{2,4,9,25,37,66,88,118},{4,7,9,54,59,88,110,118},{12,18,22,24,32,37,54,64},{2,9,12,18,22,37,54,64},{2,9,12,18,22,37,54,66},{12,22,37,54,66,78,110,118},{2,9,12,22,37,54,66,118},{8,12,17,22,25,37,45,90},{12,17,22,25,37,66,78,90},{2,12,22,25,37,45,66,90},{2,12,22,35,45,66,83,90},{1,4,12,18,32,37,54,64},{1,4,9,12,18,37,54,64},{1,4,9,12,18,37,54,66},{4,9,12,37,54,66,110,118},{4,12,17,37,66,78,110,118},{4,12,17,25,37,45,66,90},{2,4,9,12,25,37,45,66},{7,12,30,54,66,78,110,118},{2,7,9,12,30,54,66,118},{4,7,12,40,66,78,110,118},{4,7,9,12,54,66,110,118},{7,12,40,49,66,78,105,126},{4,12,17,40,49,66,78,105},{2,7,12,49,66,83,105,126},{12,17,25,66,78,90,105,126},{4,12,17,25,66,69,90,105},{12,15,17,25,69,90,105,113},{2,12,25,66,83,90,105,126},{2,12,25,66,69,83,90,105},{2,12,25,69,83,90,105,113},{2,35,42,66,69,83,90,105},{2,35,42,69,83,90,105,113},{22,37,47,54,66,88,110,118},{17,22,37,47,66,78,110,118},{2,9,22,37,54,66,88,118},{4,9,37,54,66,88,110,118},{4,17,37,47,66,88,110,118},{7,30,47,66,78,95,110,118},{7,40,47,66,78,95,110,118},{4,7,40,47,66,88,110,118},{4,7,9,54,66,88,110,118},{17,40,47,49,66,78,105,126},{17,25,42,47,66,90,105,126},{4,17,23,25,66,69,90,105},{17,23,25,42,47,66,90,105},{2,25,42,66,83,90,105,126},{2,23,25,42,66,69,90,105},{2,4,23,25,45,66,69,90},{2,23,35,42,45,66,69,90},{1,4,7,9,14,54,64,115},{4,7,44,54,64,85,100,115},{1,4,7,14,54,64,85,115},{4,7,44,54,71,85,100,115},{4,7,9,14,54,71,100,115},{4,7,9,54,64,75,100,115},{4,7,9,54,71,88,100,123},{4,7,47,54,71,88,110,123},{4,7,9,54,66,71,88,110},{4,7,40,47,66,71,88,110},{4,7,9,23,40,66,71,88},{4,17,23,40,47,66,71,88},{4,7,9,23,40,49,66,69},{4,17,23,40,49,66,69,105},{2,4,9,23,25,49,66,69},{4,17,23,25,49,66,69,105},{4,6,17,23,29,31,45,63},{4,6,8,16,17,29,45,63},{4,6,18,23,29,45,63,96},{4,6,18,23,29,43,58,63},{2,4,6,9,18,23,29,45},{4,6,17,23,25,45,66,90},{2,4,6,9,23,25,45,66},{4,17,23,25,45,69,86,90},{2,23,35,42,45,69,90,121},{12,16,22,24,32,37,41,44},{8,12,16,17,22,37,41,44},{12,16,18,22,24,32,37,41},{12,16,18,22,33,37,41,45},{8,12,16,17,22,37,41,45},{16,18,22,24,32,37,41,56},{6,16,18,22,37,39,41,56},{6,16,18,22,33,37,41,45},{6,8,16,17,22,37,41,45},{12,18,22,24,32,37,41,64},{2,9,12,18,22,37,41,64},{2,9,12,18,22,37,41,45},{8,12,17,22,25,37,41,45},{2,9,12,22,25,37,41,45},{2,6,9,18,22,37,41,45},{2,9,12,18,22,37,45,66},{2,6,9,18,22,37,45,66},{6,13,18,22,33,45,60,76},{6,8,13,16,22,33,45,60},{1,14,18,22,32,37,56,80},{1,6,14,18,22,37,56,80},{1,14,18,22,32,37,64,80},{1,9,14,18,22,37,64,80},{1,6,9,14,18,22,37,80},{1,14,18,22,32,37,54,64},{1,9,14,18,22,37,54,64},{1,9,14,18,22,37,54,66},{1,6,9,14,18,22,37,66},{22,24,37,44,54,64,85,100},{14,22,37,54,64,85,100,115},{22,37,44,47,54,71,85,100},{14,22,37,54,71,85,100,115},{9,14,22,37,54,64,100,115},{9,14,22,37,54,71,88,100},{22,37,47,54,71,88,100,123},{9,14,22,37,54,66,71,88},{22,37,47,54,66,71,88,110},{6,9,14,22,37,66,71,88},{6,17,22,37,47,66,71,88},{6,17,22,25,37,45,66,90},{2,6,9,22,25,37,45,66},{2,22,35,42,45,66,83,90},{12,18,22,24,30,32,54,64},{1,14,18,22,30,32,54,64},{2,9,12,18,22,30,54,64},{1,9,14,18,22,30,54,64},{2,9,12,18,22,30,54,66},{1,9,14,18,22,30,54,66},{1,9,14,18,22,30,42,66},{2,9,18,22,30,42,66,83},{2,18,22,35,42,45,66,83},{1,6,9,14,18,22,42,66},{2,6,9,18,22,42,45,66},{9,14,22,30,54,66,71,88},{22,30,47,54,66,71,88,110},{2,9,22,30,54,66,88,118},{22,30,47,54,66,88,110,118},{1,6,9,14,18,23,42,66},{2,6,9,18,23,42,45,66},{2,9,12,18,22,30,66,83},{2,35,42,69,83,90,98,113},{12,22,30,54,66,78,110,118},{2,9,12,22,30,54,66,118},{12,22,30,66,78,95,103,126},{12,17,22,62,78,95,103,126},{12,17,22,25,62,83,90,126},{12,17,22,25,66,78,90,126},{2,12,22,25,66,83,90,126},{7,12,40,62,78,95,103,126},{7,12,30,66,78,95,103,126},{7,12,40,49,62,83,105,126},{12,17,40,49,62,78,105,126},{12,17,25,62,83,90,105,113},{12,17,25,62,83,90,105,126},{22,30,47,66,78,95,110,118},{17,22,47,66,78,95,103,126},{7,40,47,66,78,95,103,126},{17,25,42,62,83,90,105,126},{2,35,42,45,69,90,98,121},{2,35,42,45,69,83,90,98},{7,12,24,30,32,44,54,64},{1,7,12,18,30,32,54,64},{1,7,9,12,18,30,54,64},{1,7,9,12,18,30,54,66},{1,7,9,18,30,42,66,83},{2,7,9,18,42,66,69,83},{2,18,35,42,45,66,69,83},{1,7,9,18,23,42,66,69},{2,9,18,23,42,45,66,69},{7,9,30,54,66,71,88,110},{7,9,30,54,66,88,110,118},{7,30,47,66,88,95,110,118},{17,23,25,42,69,73,90,105},{8,13,31,45,60,63,79,96},{6,13,23,31,45,60,63,96},{6,13,18,23,45,60,76,96},{23,38,45,57,86,93,108,116},{23,38,45,57,76,93,108,116},{5,16,18,24,28,33,48,50},{5,8,16,28,33,48,50,60},{5,18,28,33,48,50,60,81},{16,18,20,28,33,48,50,60},{8,16,20,28,33,45,48,60},{18,33,43,48,50,63,104,127},{18,20,33,48,50,60,63,104},{18,33,48,50,60,81,104,119},{8,33,48,50,63,79,104,127},{8,33,48,50,60,63,79,104},{8,33,48,50,60,79,104,119},{16,18,24,26,48,50,74,106},{3,16,26,48,50,63,74,106},{3,8,16,48,50,63,79,106},{18,26,43,48,50,63,74,106},{16,18,20,26,48,50,63,74},{3,16,20,26,48,50,60,63},{3,8,16,48,50,60,63,79},{5,16,18,24,26,28,48,50},{3,5,16,26,28,48,50,60},{3,5,8,16,48,50,60,79},{5,18,26,28,48,50,60,81},{3,5,26,28,48,60,81,93},{16,18,20,24,26,28,32,48},{16,18,20,26,28,48,50,60},{1,3,16,20,26,28,32,48},{1,3,16,20,26,28,48,60},{8,16,17,20,28,45,48,60},{1,3,16,17,20,28,48,60},{18,20,26,28,48,60,81,93},{1,3,20,26,28,48,60,93},{18,26,43,48,50,63,104,127},{18,20,23,26,43,48,63,104},{18,20,26,48,50,60,63,104},{18,20,23,26,48,60,81,104},{18,26,48,50,60,81,104,119},{3,23,26,43,48,63,104,127},{3,26,48,50,63,79,104,127},{3,20,23,26,48,60,63,104},{3,26,48,50,60,63,79,104},{3,23,26,48,60,81,104,119},{3,26,48,50,60,79,104,119},{3,8,13,50,63,79,104,127},{3,8,13,50,60,63,79,104},{5,7,18,24,26,28,32,48},{5,7,18,26,28,48,81,93},{1,3,5,7,26,28,32,48},{1,3,5,7,26,28,48,93},{5,7,15,28,40,48,69,93},{1,3,5,7,28,40,48,93},{5,8,17,28,45,48,86,101},{5,15,17,28,48,86,93,101},{5,8,17,28,45,48,60,101},{3,5,17,28,48,60,93,101},{3,5,15,17,38,48,93,101},{5,8,28,45,48,60,101,124},{5,28,48,60,81,93,101,124},{3,5,38,48,60,81,93,101},{12,16,18,20,24,28,32,48},{1,12,16,20,28,32,44,48},{8,12,16,17,20,28,45,48},{1,12,16,17,20,28,44,48},{1,7,12,20,28,32,44,48},{1,7,12,20,28,40,44,48},{12,15,17,20,28,40,48,69},{1,12,17,20,28,40,44,48},{15,17,20,28,40,48,69,93},{1,3,17,20,28,40,48,93},{1,7,18,20,26,28,32,48},{1,7,18,20,26,28,48,93},{1,7,20,28,40,48,69,93},{1,3,7,20,28,40,42,93},{17,20,28,45,48,86,93,101},{15,17,20,23,48,86,93,101},{15,17,20,28,48,69,86,93},{17,20,28,45,48,60,93,101},{3,17,20,23,48,60,93,101},{1,3,17,20,28,48,60,93},{3,15,17,23,38,48,93,101},{20,28,45,48,60,93,101,124},{20,23,48,60,81,93,101,124},{18,20,28,48,60,81,93,124},{3,23,38,48,60,81,93,101},{7,18,23,26,38,48,81,93},{1,7,18,20,23,26,48,93},{18,20,23,26,48,60,81,93},{3,16,24,26,32,48,58,91},{1,3,7,26,32,48,58,91},{1,3,7,23,26,48,58,91},{3,23,26,43,48,58,63,91},{1,3,16,20,26,32,48,58},{1,3,20,23,26,48,58,63},{1,3,7,23,26,38,48,93},{3,23,26,38,48,60,81,93},{1,3,20,23,26,48,60,93},{1,7,20,23,40,48,69,93},{15,17,20,23,40,48,69,93},{1,3,17,20,23,40,48,93},{8,31,48,60,79,96,104,119},{23,31,48,60,81,96,104,119},{18,20,23,48,60,81,96,104},{3,23,31,48,63,79,104,127},{3,23,31,48,60,63,79,104},{3,23,31,48,60,79,104,119},{8,31,45,48,55,60,101,124},{23,31,48,55,60,81,101,124},{3,23,38,48,55,60,81,101},{17,20,23,31,45,48,86,101},{17,20,23,31,45,48,60,101},{20,23,31,45,48,60,101,124},{10,13,18,33,50,60,104,119},{8,13,33,50,60,79,104,119},{5,10,18,26,28,60,81,93},{3,5,10,26,28,42,60,93},{16,18,20,22,24,26,28,32},{16,18,20,22,26,28,50,60},{1,3,16,20,22,26,28,32},{1,3,16,20,22,26,28,60},{8,16,17,20,22,28,45,60},{1,3,16,17,20,22,28,60},{10,18,20,22,26,28,42,60},{1,3,20,22,26,28,42,60},{10,18,20,26,28,42,60,93},{1,3,20,26,28,42,60,93},{6,18,20,26,50,60,63,104},{6,10,13,18,26,50,60,104},{10,18,23,26,60,81,104,119},{10,13,18,26,50,60,104,119},{3,6,13,26,50,60,63,104},{3,6,16,20,26,50,60,63},{3,10,13,23,26,60,104,119},{3,13,26,50,60,79,104,119},{3,6,8,13,16,50,60,63},{5,7,10,18,26,28,42,93},{1,3,5,7,26,28,42,93},{5,8,28,45,60,76,101,124},{5,10,28,60,76,93,101,124},{5,10,38,60,81,93,101,124},{5,10,18,28,60,81,93,124},{1,7,18,20,26,28,42,93},{7,20,28,40,42,69,73,93},{15,17,20,28,40,69,73,93},{3,17,20,28,40,42,73,93},{17,20,28,45,57,86,93,101},{15,17,20,28,57,86,93,121},{17,20,28,45,57,60,93,101},{3,17,20,28,42,57,60,93},{20,28,45,57,60,76,93,101},{10,20,28,42,57,60,76,93},{20,28,45,60,76,93,101,124},{10,20,23,60,76,93,101,124},{10,18,20,28,60,76,93,124},{10,23,38,60,81,93,101,124},{10,18,23,26,38,60,81,93},{1,3,20,23,26,42,60,93},{10,18,23,60,81,96,104,119},{3,13,23,31,60,79,104,119},{10,23,38,55,60,81,101,124},{20,23,31,45,60,76,101,124},{16,18,24,26,48,58,74,91},{3,16,24,26,58,74,91,122},{3,16,26,48,58,63,74,91},{16,18,20,26,48,58,63,74},{3,6,16,20,26,58,63,74},{1,3,16,20,26,48,58,63},{3,11,16,24,32,56,58,117},{1,3,11,16,20,32,56,58},{1,3,6,11,16,20,58,63},{3,8,16,17,48,60,63,79},{8,16,17,20,45,48,60,63},{1,3,16,17,20,48,60,63},{18,26,43,48,58,63,74,91},{3,26,43,58,74,91,99,122},{3,26,43,58,63,74,91,99},{3,6,26,43,58,63,74,99},{8,17,31,45,48,60,63,79},{3,17,23,31,48,60,63,79},{17,20,23,31,45,48,60,63},{1,3,17,20,23,48,60,63},{11,16,24,39,56,58,102,117},{3,16,24,39,56,58,87,117},{3,6,11,16,39,56,58,117},{1,3,6,11,16,20,56,58},{3,6,16,26,39,58,74,122},{3,6,26,43,58,74,99,122},{1,7,20,40,44,71,95,110},{1,3,7,20,40,42,71,95},{7,20,40,47,66,71,95,110},{1,17,20,40,44,71,95,110},{1,3,17,20,40,42,71,95},{1,3,17,20,23,40,42,71},{17,20,40,47,66,71,95,110},{17,20,40,42,47,66,71,95},{6,17,20,23,31,45,60,63},{6,8,16,17,20,45,60,63},{1,3,6,17,20,23,60,63},{1,3,6,16,17,20,60,63},{3,6,23,26,43,58,63,99},{1,3,6,20,23,26,58,63},{1,3,6,17,20,23,42,71},{6,16,18,20,26,50,63,74},{3,6,16,26,50,63,74,114},{3,6,8,13,16,50,63,114},{6,18,26,43,50,63,74,114},{3,6,26,43,63,74,99,114},{6,16,18,20,22,26,50,60},{3,16,22,24,26,32,56,87},{3,6,16,22,26,39,56,87},{1,3,16,20,22,26,32,56},{1,3,6,16,20,22,26,56},{3,6,13,16,22,26,50,60},{1,3,6,16,20,22,26,60},{6,8,16,17,20,22,45,60},{1,3,6,16,17,20,22,60},{6,10,13,18,22,26,50,60},{1,3,6,20,22,26,42,60},{1,3,6,17,20,22,42,71},{6,17,20,22,42,45,57,60},{1,3,6,17,20,22,42,60},{3,16,24,26,32,56,58,87},{1,3,16,20,26,32,56,58},{3,6,16,26,39,56,58,87},{1,3,6,16,20,26,56,58},{1,3,6,20,23,26,42,60},{12,16,18,20,22,24,28,32},{1,12,16,20,22,28,32,44},{8,12,16,17,20,22,28,45},{1,12,16,17,20,22,28,44},{1,12,20,22,28,30,32,44},{1,12,20,22,28,30,44,95},{12,17,20,22,28,62,83,95},{1,12,17,20,22,28,44,95},{1,7,12,20,28,30,32,44},{1,7,12,20,28,30,44,95},{7,12,20,28,40,62,83,95},{1,7,12,20,28,40,44,95},{12,17,20,28,40,62,83,113},{12,15,17,20,28,40,69,113},{12,17,20,28,40,62,83,95},{1,12,17,20,28,40,44,95},{17,20,22,28,42,62,83,95},{1,3,17,20,22,28,42,95},{7,20,28,40,42,62,83,95},{1,3,7,20,28,40,42,95},{17,20,28,40,42,62,73,113},{15,17,20,28,40,69,73,113},{17,20,28,40,42,62,83,95},{1,3,17,20,28,40,42,95},{1,18,20,22,26,28,30,32},{1,18,20,22,26,28,30,42},{1,20,22,28,30,42,83,95},{17,20,22,28,42,45,57,98},{17,20,22,28,42,62,83,98},{17,20,22,28,42,45,57,60},{1,3,17,20,22,28,42,60},{20,22,28,42,45,57,60,76},{10,18,20,22,28,42,60,76},{1,7,20,28,30,42,83,95},{7,20,28,40,42,69,73,113},{7,20,28,40,42,62,83,113},{17,20,28,45,57,86,98,121},{15,17,20,28,69,86,98,121},{17,20,28,42,57,73,98,121},{17,20,28,42,62,73,98,113},{15,17,20,28,69,73,98,121},{15,17,20,28,69,73,98,113},{17,20,28,42,57,73,93,121},{15,17,20,28,69,73,93,121},{20,28,42,57,73,93,108,121},{10,20,28,42,57,76,93,108},{15,20,28,57,86,93,108,121},{22,24,30,32,44,54,64,85},{1,20,22,30,32,44,54,85},{1,20,22,30,44,54,71,85},{1,20,22,30,44,71,95,110},{20,22,30,47,66,71,95,110},{17,20,22,42,47,66,71,95},{1,3,17,20,22,42,71,95},{1,17,20,22,44,71,95,110},{17,20,22,47,66,71,95,110},{1,7,20,30,44,71,95,110},{17,20,40,42,62,83,95,126},{17,20,40,42,47,66,95,126},{1,20,22,30,42,66,71,95},{17,20,23,42,57,73,93,121},{3,17,20,23,42,57,60,93},{1,7,20,23,40,42,69,93},{17,20,23,40,42,69,73,93},{1,3,17,20,23,40,42,93},{3,13,23,31,60,63,79,104},{3,6,13,23,26,60,63,104},{6,18,20,23,26,60,63,104},{1,3,6,20,23,26,60,63},{6,10,13,18,23,26,60,104},{6,17,20,23,42,45,57,60},{1,3,6,17,20,23,42,60},{17,20,23,45,57,86,93,101},{15,17,23,38,57,86,93,101},{17,20,23,45,57,60,93,101},{3,17,23,38,57,60,93,101},{20,23,45,57,60,76,93,101},{10,23,38,57,60,76,93,101},{5,16,18,24,26,48,50,106},{3,5,16,26,48,50,79,106},{5,18,26,48,50,67,79,106},{18,26,43,48,50,63,106,127},{18,26,48,50,67,79,106,127},{3,26,48,50,63,79,106,127},{3,13,26,50,67,79,106,127},{3,8,13,50,63,79,106,127},{5,18,33,48,50,67,79,119},{5,18,33,48,50,60,81,119},{5,8,33,48,50,60,79,119},{18,33,48,50,67,79,104,127},{18,33,48,50,67,79,104,119},{5,18,26,48,50,67,79,119},{5,18,26,48,50,60,81,119},{5,18,26,38,48,67,81,119},{3,5,26,48,50,60,79,119},{3,5,26,38,48,67,79,119},{3,5,26,38,48,60,81,119},{18,23,26,43,48,67,104,127},{18,26,48,50,67,79,104,127},{18,23,26,48,67,81,104,119},{18,26,48,50,67,79,104,119},{3,23,26,48,67,79,104,127},{3,13,26,50,67,79,104,127},{3,23,26,48,67,79,104,119},{3,5,16,24,26,32,48,91},{1,3,5,7,26,32,48,91},{1,3,5,7,26,38,48,91},{3,5,26,38,48,67,79,91},{5,7,18,26,38,48,81,93},{1,3,5,7,26,38,48,93},{3,5,26,38,48,60,81,93},{5,7,15,38,40,48,69,93},{1,3,5,7,38,40,48,93},{3,5,15,17,38,40,48,93},{5,8,17,45,48,55,86,101},{5,15,17,38,48,55,86,101},{5,8,17,45,48,55,60,101},{3,5,17,38,48,55,60,101},{5,8,45,48,55,60,101,124},{5,38,48,55,60,81,101,124},{3,5,38,48,55,60,79,119},{3,23,38,48,55,67,79,119},{5,38,48,55,60,81,111,119},{23,38,48,55,67,81,111,119},{5,18,38,48,67,81,111,119},{3,23,38,48,55,60,81,119},{1,3,7,23,26,38,48,91},{3,23,26,38,48,67,79,91},{3,23,26,43,48,63,91,127},{3,23,26,48,67,79,91,127},{18,23,26,38,48,67,81,119},{3,23,26,38,48,67,79,119},{3,23,26,38,48,60,81,119},{23,31,48,67,79,96,104,119},{18,23,48,67,81,96,104,119},{3,23,31,48,55,60,79,119},{23,31,48,55,60,81,111,119},{13,18,33,50,67,79,104,119},{5,10,13,18,26,50,60,119},{5,13,18,26,50,67,79,119},{5,10,18,26,38,60,81,119},{3,5,13,26,50,60,79,119},{3,5,8,13,16,50,60,79},{18,26,43,50,63,84,104,127},{13,18,26,50,67,84,104,127},{10,13,18,23,26,67,104,119},{13,18,26,50,67,79,104,119},{3,13,26,50,63,84,104,127},{3,13,23,26,67,79,104,119},{5,10,18,26,38,60,81,93},{1,3,5,7,26,38,42,93},{3,5,10,26,38,42,60,93},{5,8,45,55,60,76,101,124},{5,10,38,55,60,76,101,124},{10,23,38,55,60,81,111,119},{5,10,18,38,60,81,111,119},{10,18,23,26,38,60,81,119},{3,10,13,23,26,38,60,119},{3,13,23,26,38,67,79,119},{16,18,24,26,48,74,91,106},{3,16,26,48,63,74,91,106},{3,16,36,63,74,91,106,114},{3,16,36,48,63,79,91,106},{3,8,13,16,36,63,106,114},{3,8,13,16,36,63,79,106},{18,26,43,48,63,74,91,106},{3,26,43,63,74,91,106,114},{3,36,43,63,74,91,99,114},{5,16,18,24,26,48,91,106},{3,5,16,26,48,79,91,106},{3,5,16,24,32,36,87,91},{1,3,5,16,32,36,48,91},{3,5,13,16,36,79,91,106},{1,3,5,16,36,48,79,91},{3,5,8,16,17,48,60,79},{1,3,5,16,17,36,48,79},{5,18,26,48,67,79,91,106},{3,5,13,26,67,79,91,106},{1,3,5,36,38,48,79,91},{18,26,43,48,63,91,106,127},{18,26,48,67,79,91,106,127},{3,26,43,63,84,91,106,127},{3,13,26,67,84,91,106,127},{3,26,48,63,79,91,106,127},{3,13,26,67,79,91,106,127},{3,13,36,63,84,91,106,127},{3,23,36,48,63,79,91,127},{3,13,36,63,79,91,106,127},{3,13,23,36,67,79,91,127},{1,3,5,17,36,38,40,48},{5,8,17,45,48,55,60,79},{3,5,17,38,48,55,60,79},{3,17,23,36,38,48,55,79},{1,3,5,17,36,38,48,79},{3,16,24,32,36,58,87,91},{1,3,16,32,36,48,58,91},{1,3,23,36,48,58,63,91},{3,23,36,43,58,63,91,99},{1,3,23,36,38,48,79,91},{3,13,23,36,38,67,79,91},{1,3,17,23,36,38,40,48},{3,13,23,31,36,63,79,127},{8,17,31,45,48,55,60,79},{3,17,23,31,48,55,60,79},{3,16,36,70,74,91,99,122},{3,16,26,70,74,91,106,114},{3,16,36,70,74,91,99,114},{3,13,16,36,70,91,106,114},{3,16,36,53,70,74,99,114},{3,26,43,70,74,91,99,114},{3,5,13,16,36,70,87,91},{3,5,13,16,26,70,91,106},{3,26,43,63,84,91,106,114},{3,13,26,70,84,91,106,114},{3,36,43,63,84,91,99,114},{3,13,36,70,84,91,99,114},{3,13,36,63,84,91,106,114},{3,16,36,53,70,87,109,122},{3,16,36,53,70,74,99,122},{3,13,16,36,53,65,70,87},{3,24,32,36,46,65,87,117},{3,36,46,53,65,87,109,117},{3,13,36,46,53,65,70,87},{3,13,19,34,36,46,53,65},{3,36,46,53,58,87,109,122},{3,36,43,46,53,58,99,122},{3,36,46,53,70,87,99,122},{1,3,5,16,32,36,65,87},{1,3,5,13,16,36,65,87},{1,3,5,13,16,17,36,65},{1,3,5,32,36,46,65,87},{1,3,5,13,36,46,65,87},{1,3,5,32,36,46,65,89},{1,3,5,34,36,46,65,89},{1,3,5,13,34,36,46,65},{1,3,5,13,17,34,36,65},{1,3,5,32,36,46,87,91},{1,3,5,13,36,46,87,91},{3,13,36,46,70,87,91,99},{1,3,5,13,36,38,46,91},{1,3,5,13,34,36,38,46},{3,16,24,36,58,87,91,122},{3,36,46,58,87,91,99,122},{3,16,36,70,87,91,99,122},{3,13,23,36,46,84,91,99},{3,23,36,43,63,84,91,99},{3,13,23,36,46,53,84,99},{3,23,36,43,46,53,58,99},{3,13,36,46,53,70,87,99},{3,13,19,23,34,36,46,53},{3,13,36,53,63,84,99,114},{3,8,13,16,36,53,63,114},{3,13,16,36,53,70,99,114},{1,3,5,17,34,36,38,40},{3,5,17,19,34,38,40,42},{1,3,5,7,34,38,40,42},{5,8,13,17,45,55,60,79},{3,5,13,17,38,55,60,79},{3,5,8,13,16,17,60,79},{3,13,17,23,36,38,55,79},{1,3,5,13,17,36,38,79},{3,8,13,16,17,36,63,79},{1,3,5,13,16,17,36,79},{3,13,17,19,23,34,36,38},{1,3,5,13,17,34,36,38},{3,5,13,17,19,34,38,42},{1,3,5,13,36,38,79,91},{3,5,13,26,38,67,79,91},{3,24,32,36,46,58,87,117},{1,3,32,36,46,58,87,91},{1,3,23,36,46,58,91,99},{1,3,13,23,36,38,46,91},{1,3,32,36,46,58,77,117},{1,3,23,36,46,53,58,77},{1,3,32,36,46,65,77,89},{1,3,34,36,46,65,77,89},{1,3,23,34,36,46,53,77},{1,3,13,23,34,36,38,46},{1,3,17,23,34,36,38,40},{3,13,23,36,63,84,91,127},{3,23,26,43,63,84,91,127},{3,13,23,26,67,84,91,127},{3,13,23,36,53,63,84,99},{3,13,17,23,31,36,63,79},{16,18,26,50,70,74,106,114},{3,13,16,26,50,70,106,114},{3,16,26,50,63,74,106,114},{3,8,13,16,50,63,106,114},{18,26,43,50,63,74,106,114},{5,13,16,18,26,50,70,106},{3,5,13,16,26,50,79,106},{3,8,13,16,50,63,79,106},{5,13,18,26,50,67,79,106},{18,26,43,50,63,84,106,114},{13,18,26,50,70,84,106,114},{18,26,43,50,63,84,106,127},{13,18,26,50,67,84,106,127},{3,13,26,50,63,84,106,114},{3,13,26,50,63,84,106,127},{3,5,16,22,24,26,32,87},{3,5,13,16,22,26,70,87},{5,13,16,18,22,26,50,70},{3,5,13,16,22,26,50,60},{5,10,13,18,22,26,50,60},{6,18,26,43,50,63,84,114},{6,13,18,26,50,70,84,114},{3,6,13,26,70,84,99,114},{3,6,13,26,50,63,84,114},{3,6,13,16,26,50,70,114},{1,3,5,16,22,32,65,87},{1,3,5,13,16,22,65,87},{1,3,5,13,16,17,22,65},{1,3,5,22,32,46,65,87},{1,3,5,13,22,46,65,87},{1,3,5,22,32,46,65,89},{1,3,5,22,34,46,65,89},{1,3,5,13,22,34,46,65},{1,3,5,13,17,22,34,65},{1,3,5,22,26,32,46,87},{1,3,5,13,22,26,46,87},{1,3,5,13,22,26,42,46},{1,3,5,13,22,34,42,46},{3,5,16,24,26,32,87,91},{1,3,5,26,32,46,87,91},{3,5,13,16,26,70,87,91},{1,3,5,13,26,46,87,91},{3,13,26,46,70,87,91,99},{1,3,5,13,26,38,46,91},{1,3,5,13,26,38,42,46},{3,5,10,13,26,38,42,60},{1,3,5,13,34,38,42,46},{3,16,24,26,58,87,91,122},{3,26,46,58,87,91,99,122},{3,16,26,70,87,91,99,122},{3,16,26,70,74,91,99,122},{3,13,23,26,46,84,91,99},{3,23,26,43,63,84,91,99},{3,13,26,70,84,91,99,114},{3,26,43,63,84,91,99,114},{3,6,13,26,46,70,87,99},{3,6,13,46,53,70,87,99},{3,6,43,46,53,58,99,122},{3,6,46,53,70,87,99,122},{3,6,13,46,53,65,70,87},{3,6,13,19,34,46,53,65},{3,6,13,16,53,70,99,114},{3,6,16,53,70,74,99,114},{3,6,13,16,53,65,70,87},{5,7,38,40,42,69,73,93},{5,15,17,38,40,69,73,93},{1,3,5,7,38,40,42,93},{3,5,17,38,40,42,73,93},{5,17,38,45,55,57,86,101},{5,15,17,38,57,86,93,101},{5,17,38,45,55,57,60,101},{3,5,17,38,57,60,93,101},{5,38,45,55,57,60,76,101},{5,10,38,57,60,76,93,101},{5,13,17,38,45,55,57,60},{3,5,13,17,38,42,57,60},{3,13,23,38,55,60,79,119},{3,5,13,26,38,60,79,119},{5,10,13,18,26,38,60,119},{5,13,18,26,38,67,79,119},{3,16,24,26,32,58,87,91},{1,3,26,32,46,58,87,91},{1,3,23,26,46,58,91,99},{3,23,26,43,58,63,91,99},{1,3,13,23,26,38,46,91},{3,13,23,26,38,67,79,91},{1,3,13,23,26,38,42,46},{3,10,13,23,26,38,42,60},{1,3,13,23,34,38,42,46},{3,13,17,19,23,34,38,42},{3,13,23,31,63,79,104,127},{3,13,23,26,63,84,104,127},{18,23,26,43,63,84,104,127},{3,13,23,26,67,79,104,127},{13,18,23,26,67,84,104,127},{16,21,24,36,58,74,91,122},{16,18,21,24,48,58,74,91},{16,21,36,48,58,63,74,91},{11,16,21,24,32,36,58,117},{1,11,16,21,32,36,48,58},{11,16,21,36,53,58,63,74},{1,11,16,21,36,48,58,63},{8,16,21,36,53,63,74,114},{8,16,17,21,36,48,63,79},{1,11,16,17,21,36,48,63},{21,36,43,58,74,91,99,122},{18,21,43,48,58,63,74,91},{21,36,43,58,63,74,91,99},{21,36,43,53,58,63,74,99},{1,11,21,23,36,48,58,63},{21,36,43,53,63,74,99,114},{1,11,17,21,23,36,40,48},{8,17,21,31,45,48,63,79},{17,21,23,31,36,48,63,79},{1,11,17,21,23,36,48,63},{3,16,36,58,74,91,99,122},{3,16,36,58,63,74,91,99},{1,3,16,36,48,58,63,91},{3,16,24,32,36,58,87,117},{1,3,11,16,32,36,58,117},{3,16,36,53,58,63,74,99},{1,3,11,16,36,53,58,63},{3,16,36,53,63,74,99,114},{1,3,16,17,36,48,63,79},{1,3,17,23,36,48,63,79},{16,21,24,36,58,87,109,117},{11,16,21,36,53,58,109,117},{16,21,24,36,58,87,109,122},{16,21,36,53,58,74,109,122},{11,16,21,29,53,58,74,109},{21,29,43,53,58,74,109,122},{21,36,43,53,58,74,99,122},{16,21,24,32,36,65,87,117},{16,21,36,53,65,87,109,117},{11,16,21,24,32,65,102,117},{1,11,16,21,32,36,65,117},{11,16,21,29,53,65,109,117},{1,11,16,21,36,53,65,117},{8,13,16,17,21,36,53,65},{1,11,16,17,21,36,53,65},{21,24,32,36,46,65,77,117},{21,36,46,53,65,77,109,117},{11,21,24,32,65,77,102,117},{1,11,21,32,36,65,77,117},{11,21,29,53,65,77,109,117},{1,11,21,36,53,65,77,117},{19,21,29,46,53,65,77,109},{19,21,34,36,46,53,65,77},{11,21,24,32,65,77,89,125},{1,11,21,32,36,65,77,89},{11,19,21,34,65,77,89,125},{1,11,21,34,36,65,77,89},{11,19,21,29,34,53,65,77},{1,11,21,34,36,53,65,77},{13,17,19,21,34,36,53,65},{1,11,17,21,34,36,53,65},{21,24,36,46,58,87,109,117},{21,36,46,53,58,77,109,117},{21,29,43,46,53,58,77,109},{11,21,24,32,58,77,102,117},{1,11,21,32,36,58,77,117},{11,21,29,53,58,77,109,117},{1,11,21,36,53,58,77,117},{1,11,21,23,36,53,58,77},{1,11,21,23,34,36,53,77},{1,11,17,21,23,34,36,40},{13,17,21,23,31,36,53,63},{8,13,16,17,21,36,53,63},{1,11,17,21,23,36,53,63},{1,11,16,17,21,36,53,63},{21,23,36,43,53,58,63,99},{1,11,21,23,36,53,58,63},{13,17,19,21,23,34,36,53},{1,11,17,21,23,34,36,53},{3,16,36,53,58,87,109,117},{3,6,11,16,53,58,109,117},{1,3,11,16,36,53,58,117},{3,16,36,53,58,87,109,122},{3,6,16,53,58,74,109,122},{3,16,36,53,58,74,99,122},{6,11,16,29,53,58,74,109},{6,29,43,53,58,74,109,122},{3,6,43,53,58,74,99,122},{3,16,24,32,56,65,87,117},{1,3,16,32,36,65,87,117},{3,6,16,53,65,87,109,117},{1,3,16,36,53,65,87,117},{11,16,24,32,56,65,102,117},{1,3,11,16,32,56,65,117},{6,11,16,29,53,65,109,117},{1,3,6,11,16,53,65,117},{1,3,13,16,17,36,53,65},{3,24,32,46,56,65,77,117},{1,3,32,36,46,65,77,117},{3,6,46,53,65,77,109,117},{1,3,36,46,53,65,77,117},{11,24,32,56,65,77,102,117},{1,3,11,32,56,65,77,117},{6,11,29,53,65,77,109,117},{1,3,6,11,53,65,77,117},{6,19,29,46,53,65,77,109},{3,6,19,34,46,53,65,77},{1,3,34,36,46,53,65,77},{11,24,32,65,77,89,112,125},{1,3,11,32,65,77,89,112},{11,19,34,65,77,89,112,125},{1,3,11,34,65,77,89,112},{6,11,19,29,34,53,65,77},{1,3,6,11,34,53,65,77},{1,3,13,17,34,36,53,65},{3,36,46,53,58,87,109,117},{3,6,46,53,58,77,109,117},{1,3,36,46,53,58,77,117},{6,29,43,46,53,58,77,109},{11,24,32,56,58,77,102,117},{1,3,11,32,56,58,77,117},{6,11,29,53,58,77,109,117},{1,3,6,11,53,58,77,117},{1,3,13,17,23,36,53,63},{1,3,13,16,17,36,53,63},{1,3,23,36,53,58,63,99},{1,3,13,17,23,34,36,53},{11,16,24,39,58,94,102,117},{6,11,16,39,58,94,109,117},{6,11,16,29,58,74,94,109},{3,6,16,39,58,87,109,117},{3,6,16,39,58,87,109,122},{6,11,16,39,65,94,102,117},{6,11,16,29,65,94,109,117},{6,11,39,65,77,94,102,117},{6,11,29,65,77,94,109,117},{11,24,39,56,65,77,102,125},{6,11,39,65,77,94,102,125},{6,11,19,29,65,77,94,125},{6,11,39,58,77,94,102,117},{6,11,29,58,77,94,109,117},{16,24,39,56,65,87,102,117},{6,11,16,39,56,65,102,117},{3,6,16,39,56,65,87,117},{1,3,6,11,16,56,65,117},{24,39,46,56,65,77,102,117},{6,11,39,56,65,77,102,117},{3,6,39,46,56,65,77,117},{1,3,6,11,56,65,77,117},{11,24,32,56,65,77,112,125},{6,11,39,56,65,77,112,125},{1,3,11,32,56,65,77,112},{1,3,6,11,56,65,77,112},{6,11,19,34,65,77,112,125},{1,3,6,11,34,65,77,112},{3,6,39,46,58,87,109,117},{6,11,39,56,58,77,102,117},{1,3,6,11,56,58,77,117},{16,24,32,41,56,65,68,82},{6,16,39,41,56,65,68,82},{6,8,16,17,41,65,68,82},{11,16,24,32,56,65,82,102},{1,11,16,32,56,65,68,82},{6,11,16,39,56,65,82,102},{1,6,11,16,56,65,68,82},{1,6,11,16,17,65,68,82},{24,32,41,56,65,68,82,112},{6,39,41,56,65,68,82,112},{24,32,41,65,68,82,89,112},{19,34,41,65,68,82,89,112},{6,19,34,41,65,68,82,112},{6,17,19,34,41,65,68,82},{11,24,32,56,65,82,112,125},{1,11,32,56,65,68,82,112},{6,11,39,56,65,82,112,125},{1,6,11,56,65,68,82,112},{11,24,32,65,82,89,112,125},{1,11,32,65,68,82,89,112},{11,19,34,65,82,89,112,125},{1,11,34,65,68,82,89,112},{6,11,19,34,65,82,112,125},{1,6,11,34,65,68,82,112},{1,6,11,17,34,65,68,82},{14,24,32,56,68,80,112,120},{6,14,39,56,68,80,112,120},{1,11,14,32,56,68,112,120},{1,6,11,14,56,68,112,120},{14,24,32,68,80,89,112,120},{14,19,34,68,80,89,112,120},{6,14,19,34,68,80,112,120},{1,11,14,32,68,89,112,120},{1,11,14,34,68,89,112,120},{1,6,11,14,34,68,112,120},{14,24,32,68,85,89,97,128},{1,11,14,32,68,85,89,97},{14,19,34,68,85,89,97,128},{1,11,14,34,68,85,89,97},{1,11,14,34,51,68,71,85},{14,19,34,51,68,71,85,107},{1,6,11,14,34,51,68,71},{6,14,19,34,51,68,71,107},{1,6,11,17,34,51,68,71},{6,17,19,34,51,68,71,107},{11,24,32,56,58,61,77,102},{1,11,14,32,56,58,61,77},{6,11,39,56,58,61,77,102},{1,6,11,14,56,58,61,77},{1,6,11,14,23,58,61,77},{11,24,32,56,61,77,112,125},{1,11,14,32,56,61,77,112},{6,11,39,56,61,77,112,125},{1,6,11,14,56,61,77,112},{11,24,32,61,77,89,112,125},{1,11,14,32,61,77,89,112},{11,19,34,61,77,89,112,125},{1,11,14,34,61,77,89,112},{6,11,19,34,61,77,112,125},{1,6,11,14,34,61,77,112},{1,6,11,14,23,34,61,77},{1,6,11,14,23,34,51,71},{6,9,14,19,23,34,51,71},{1,16,32,41,44,65,68,82},{1,16,17,41,44,65,68,82},{1,16,22,32,41,44,65,68},{1,16,17,22,41,44,65,68},{1,32,41,44,65,68,82,89},{1,34,41,44,65,68,82,89},{1,17,34,41,44,65,68,82},{1,22,32,41,44,65,68,89},{1,22,34,41,44,65,68,89},{1,17,22,34,41,44,65,68},{22,24,32,44,64,85,89,128},{1,22,32,44,68,85,89,128},{19,22,34,44,64,85,89,128},{1,22,34,44,68,85,89,128},{1,22,34,44,68,71,85,107},{19,22,34,44,71,85,107,115},{1,17,22,34,44,68,71,107},{17,19,22,34,44,71,75,107},{24,32,44,64,85,89,97,128},{24,32,41,44,68,89,97,128},{1,32,44,68,85,89,97,128},{19,34,44,64,85,89,97,128},{19,34,41,44,68,89,97,128},{1,34,44,68,85,89,97,128},{1,34,44,51,68,71,85,107},{19,34,44,51,71,85,107,115},{19,34,44,51,68,85,107,128},{1,17,34,44,51,68,71,107},{17,19,34,44,51,71,75,107},{17,19,34,41,44,51,68,107},{1,7,32,44,64,85,89,97},{1,7,30,32,44,64,85,89},{1,7,34,44,64,85,89,97},{1,7,30,34,44,64,85,89},{1,7,30,34,44,71,85,115},{7,19,30,34,44,71,75,115},{1,7,34,44,51,71,85,115},{7,19,34,44,51,71,75,115},{7,19,34,44,51,64,85,115},{1,7,34,40,44,51,71,75},{1,7,34,40,44,71,75,95},{1,3,7,34,40,42,71,95},{7,9,19,34,40,51,71,75},{7,9,19,34,40,71,75,95},{7,9,19,34,40,42,71,95},{7,40,44,71,75,95,110,123},{7,40,47,71,88,95,110,123},{7,9,19,40,71,75,95,123},{7,9,19,40,71,88,95,123},{1,17,34,40,44,51,71,75},{1,11,17,23,34,40,51,71},{1,17,34,40,44,71,75,95},{1,3,17,34,40,42,71,95},{1,3,17,23,34,40,42,71},{9,17,19,34,40,51,71,75},{9,17,19,23,34,40,51,71},{9,17,19,34,40,71,75,95},{9,17,19,34,40,42,71,95},{9,17,19,23,34,40,42,71},{17,40,44,71,75,95,110,123},{17,40,47,71,88,95,110,123},{9,17,19,40,71,75,95,123},{9,17,19,40,71,88,95,123},{17,40,42,47,66,71,88,95},{9,17,19,40,42,71,88,95},{14,24,32,64,85,89,97,128},{1,7,14,32,64,85,89,97},{14,19,34,64,85,89,97,128},{1,7,14,34,64,85,89,97},{1,7,14,34,51,71,85,115},{7,9,14,19,34,51,71,115},{14,19,34,51,71,85,107,115},{1,7,9,14,23,34,51,71},{1,7,9,23,34,40,51,71},{1,7,9,23,34,40,42,71},{1,6,11,17,23,29,53,63},{1,6,11,16,17,29,53,63},{1,6,11,23,29,53,58,63},{6,11,16,29,53,58,63,74},{6,29,43,53,58,63,74,99},{1,3,6,13,17,23,53,63},{1,3,6,13,16,17,53,63},{1,3,6,11,16,53,58,63},{1,3,6,23,53,58,63,99},{3,6,16,53,63,74,99,114},{3,6,16,53,58,63,74,99},{1,6,11,17,23,29,34,53},{1,6,11,16,17,29,53,65},{1,6,11,17,29,34,53,65},{1,6,11,23,29,53,58,77},{1,6,11,23,29,34,53,77},{1,3,6,13,17,23,34,53},{1,3,6,13,16,17,53,65},{1,3,6,13,17,34,53,65},{1,3,6,23,46,53,58,77},{1,3,6,23,34,46,53,77},{1,6,11,17,23,34,51,71},{1,3,6,17,23,34,42,71},{6,9,17,19,23,34,51,71},{6,9,17,19,23,34,42,71},{3,6,16,26,70,74,99,122},{6,16,18,26,50,70,74,114},{3,6,16,26,70,74,99,114},{6,18,26,43,70,74,99,114},{3,6,13,16,22,26,70,87},{6,13,16,18,22,26,50,70},{3,6,16,53,70,87,109,122},{6,16,29,53,70,74,109,122},{3,6,16,53,70,74,99,122},{6,29,43,53,70,74,99,122},{6,16,29,53,65,70,87,109},{24,39,46,56,65,87,102,117},{3,24,32,46,56,65,87,117},{3,6,39,46,56,65,87,117},{3,6,46,53,65,87,109,117},{6,29,46,53,65,70,87,109},{3,6,46,53,58,87,109,122},{6,29,43,46,53,58,109,122},{6,29,46,53,70,87,109,122},{1,3,16,22,32,56,65,87},{1,3,6,16,22,56,65,87},{1,3,6,13,16,22,65,87},{1,3,6,13,16,17,22,65},{1,3,22,32,46,56,65,87},{1,3,6,22,46,56,65,87},{1,3,6,13,22,46,65,87},{1,3,22,32,46,56,65,112},{1,3,6,22,46,56,65,112},{1,3,22,32,46,65,89,112},{1,3,22,34,46,65,89,112},{1,3,6,22,34,46,65,112},{1,3,6,13,22,34,46,65},{1,3,6,13,17,22,34,65},{1,3,22,26,32,46,56,87},{1,3,6,22,26,46,56,87},{1,3,6,13,22,26,46,87},{1,3,6,13,22,26,42,46},{1,3,6,13,22,34,42,46},{3,6,16,26,39,58,87,122},{3,6,26,46,58,87,99,122},{3,6,16,26,70,87,99,122},{1,16,22,32,41,56,65,68},{1,6,16,22,41,56,65,68},{1,6,16,17,22,41,65,68},{1,22,32,41,56,65,68,112},{1,6,22,41,56,65,68,112},{1,22,32,41,65,68,89,112},{1,22,34,41,65,68,89,112},{1,6,22,34,41,65,68,112},{1,6,17,22,34,41,65,68},{1,14,22,32,56,68,80,112},{1,6,14,22,56,68,80,112},{1,14,22,32,68,80,89,112},{1,14,22,34,68,80,89,112},{1,6,14,22,34,68,80,112},{14,22,24,32,64,85,89,128},{1,14,22,32,68,85,89,128},{14,19,22,34,64,85,89,128},{1,14,22,34,68,85,89,128},{1,14,22,34,68,71,85,107},{14,19,22,34,71,85,107,115},{1,6,14,22,34,68,71,107},{6,9,14,19,22,34,71,107},{1,6,17,22,34,68,71,107},{1,3,6,17,22,34,42,71},{6,9,17,19,22,34,71,107},{6,9,17,19,22,34,42,71},{1,14,22,30,32,64,85,89},{1,14,22,30,34,64,85,89},{1,14,22,30,34,71,85,115},{9,14,19,22,30,34,71,115},{1,9,14,22,30,34,42,71},{1,6,9,14,22,34,42,71},{6,8,13,16,17,22,45,60},{6,13,17,22,42,45,57,60},{1,3,6,13,16,17,22,60},{1,3,6,13,17,22,42,60},{6,10,13,18,22,26,42,60},{1,3,6,13,22,26,42,60},{1,3,6,13,17,22,34,42},{6,9,13,17,19,22,34,42},{3,24,32,46,56,58,87,117},{1,3,26,32,46,56,58,87},{24,39,46,56,58,87,102,117},{3,6,39,46,56,58,87,117},{1,3,6,26,46,56,58,87},{1,3,6,23,26,46,58,99},{1,3,6,13,23,26,42,46},{24,32,46,56,58,77,102,117},{1,3,32,46,56,58,77,117},{6,39,46,56,58,77,102,117},{1,3,6,46,56,58,77,117},{24,32,46,56,65,77,112,125},{1,3,32,46,56,65,77,112},{24,39,46,56,65,77,102,125},{6,39,46,56,65,77,112,125},{1,3,6,46,56,65,77,112},{24,32,46,65,77,89,112,125},{1,3,32,46,65,77,89,112},{19,34,46,65,77,89,112,125},{1,3,34,46,65,77,89,112},{6,19,34,46,65,77,112,125},{1,3,6,34,46,65,77,112},{1,3,6,13,23,34,42,46},{1,6,9,14,23,34,42,71},{5,12,16,18,22,24,28,32},{1,5,12,16,22,28,32,44},{5,8,12,16,17,22,28,45},{1,5,12,16,17,22,28,44},{1,5,12,22,28,30,32,44},{1,5,12,22,28,30,44,95},{5,12,17,22,28,62,83,95},{1,5,12,17,22,28,44,95},{5,12,16,18,24,28,32,48},{1,5,12,16,28,32,44,48},{5,8,12,16,17,28,45,48},{1,5,12,16,17,28,44,48},{1,5,7,12,28,32,44,48},{1,5,7,12,28,40,44,48},{5,12,15,17,28,40,48,69},{1,5,12,17,28,40,44,48},{1,5,7,12,28,30,32,44},{1,5,7,12,28,30,44,95},{5,7,12,28,40,62,83,95},{1,5,7,12,28,40,44,95},{5,12,17,28,40,62,83,113},{5,12,15,17,28,40,69,113},{5,12,17,28,40,62,83,95},{1,5,12,17,28,40,44,95},{5,16,18,22,24,26,28,32},{1,3,5,16,22,26,28,32},{5,8,16,17,22,28,45,60},{1,3,5,16,17,22,28,60},{5,17,22,28,42,62,83,95},{1,3,5,17,22,28,42,95},{5,16,18,24,26,28,32,48},{1,3,5,16,26,28,32,48},{5,8,16,17,28,45,48,60},{1,3,5,16,17,28,48,60},{5,15,17,28,40,48,69,93},{1,3,5,17,28,40,48,93},{5,7,28,40,42,62,83,95},{1,3,5,7,28,40,42,95},{5,17,28,40,42,62,73,113},{5,15,17,28,40,69,73,113},{3,5,17,28,40,42,73,93},{5,15,17,28,40,69,73,93},{5,17,28,40,42,62,83,95},{1,3,5,17,28,40,42,95},{5,16,18,22,28,33,50,60},{5,8,16,22,28,33,45,60},{5,16,18,22,26,28,50,60},{1,3,5,16,22,26,28,60},{5,10,18,22,26,28,42,60},{1,3,5,22,26,28,42,60},{1,5,18,22,26,28,30,32},{1,5,18,22,26,28,30,42},{1,5,22,28,30,42,83,95},{5,17,22,28,42,45,57,98},{5,17,22,28,42,62,83,98},{5,17,22,28,42,45,57,60},{3,5,17,28,42,57,60,93},{1,3,5,17,22,28,42,60},{5,22,28,42,45,57,60,76},{5,10,28,42,57,60,76,93},{5,10,18,22,28,42,60,76},{1,5,7,18,26,28,30,32},{1,5,7,18,26,28,30,42},{1,5,7,28,30,42,83,95},{5,7,28,40,42,69,73,113},{5,7,28,40,42,62,83,113},{5,7,28,40,42,69,73,93},{1,3,5,7,28,40,42,93},{5,7,28,42,69,73,93,108},{5,15,28,69,73,93,108,121},{5,17,28,45,57,86,98,121},{5,15,17,28,57,86,93,121},{5,15,17,28,69,86,98,121},{5,17,28,42,57,73,98,121},{5,17,28,42,62,73,98,113},{5,15,17,28,69,73,98,121},{5,15,17,28,69,73,98,113},{5,17,28,45,57,86,93,101},{5,17,28,45,57,60,93,101},{5,17,28,42,57,73,93,121},{5,15,17,28,69,73,93,121},{5,28,45,57,86,93,101,116},{5,28,45,57,76,93,101,116},{5,28,45,57,60,76,93,101},{5,28,42,57,73,93,108,121},{5,10,28,42,57,76,93,108},{5,15,28,57,86,93,108,121},{1,5,16,22,32,41,44,65},{1,5,16,17,22,41,44,65},{1,5,22,32,41,44,65,89},{1,5,22,34,41,44,65,89},{1,5,17,22,34,41,44,65},{1,5,22,30,32,44,64,89},{1,5,22,30,34,44,64,89},{1,5,22,30,34,44,75,95},{5,9,19,22,30,34,75,95},{1,3,5,17,22,34,42,95},{5,9,17,19,22,34,42,95},{1,5,17,22,34,44,75,95},{5,9,17,19,22,34,75,95},{1,5,7,30,32,44,64,89},{1,5,7,30,34,44,64,89},{1,5,7,30,34,44,75,95},{5,7,9,19,30,34,75,95},{1,3,5,7,34,40,42,95},{5,7,9,19,34,40,42,95},{1,5,7,34,40,44,75,95},{5,7,9,19,34,40,75,95},{5,17,40,42,62,83,95,103},{5,9,17,19,40,42,95,103},{1,3,5,17,34,40,42,95},{5,9,17,19,34,40,42,95},{1,5,17,34,40,44,75,95},{5,9,17,19,34,40,75,95},{1,5,9,22,30,34,42,95},{5,13,17,22,42,45,57,60},{5,8,13,16,17,22,45,60},{1,3,5,13,17,22,42,60},{1,3,5,13,16,17,22,60},{1,3,5,13,17,22,34,42},{5,9,13,17,19,22,34,42},{5,10,13,18,22,26,42,60},{1,3,5,13,22,26,42,60},{1,5,7,9,30,34,42,95},{5,17,38,42,57,73,93,121},{3,5,17,38,42,57,60,93},{5,15,17,38,57,86,93,121},{5,15,17,38,69,73,93,121},{5,10,38,42,57,60,76,93},{22,30,44,54,64,85,100,115},{22,30,44,54,71,85,100,115},{19,22,30,34,44,64,85,115},{19,22,30,44,71,75,100,115},{1,22,30,32,44,64,85,89},{1,22,30,34,44,64,85,89},{1,22,30,34,44,71,85,115},{19,22,30,34,44,71,75,115},{22,30,44,71,75,95,110,123},{22,30,47,71,88,95,110,123},{22,30,44,47,54,71,110,123},{9,19,22,30,71,75,95,123},{9,19,22,30,71,88,95,123},{1,22,30,34,44,71,75,95},{9,19,22,30,34,71,75,95},{17,22,42,47,66,71,88,95},{9,17,19,22,42,71,88,95},{1,3,17,22,34,42,71,95},{9,17,19,22,34,42,71,95},{17,22,44,71,75,95,110,123},{17,22,47,71,88,95,110,123},{17,22,37,44,47,71,110,123},{9,17,19,22,71,75,95,123},{9,17,19,22,71,88,95,123},{1,17,22,34,44,71,75,95},{9,17,19,22,34,71,75,95},{7,30,44,71,75,95,110,123},{7,30,44,47,54,71,110,123},{7,9,19,30,71,75,95,123},{1,7,30,34,44,71,75,95},{7,9,19,30,34,71,75,95},{17,40,42,62,83,95,103,126},{17,40,42,47,66,95,103,126},{17,40,42,47,66,88,95,103},{9,17,19,40,42,88,95,103},{9,22,30,42,66,71,88,95},{22,30,47,66,71,88,95,110},{1,9,22,30,34,42,71,95},{1,7,9,30,34,42,71,95},{17,23,38,42,57,73,93,121},{3,17,23,38,42,57,60,93},{3,13,17,23,38,42,57,60},{15,17,23,38,57,86,93,121},{10,23,38,42,57,60,76,93},{1,7,9,14,30,34,71,115},{7,9,19,30,34,71,75,115},{1,7,23,38,40,42,69,93},{17,23,38,40,42,69,73,93},{1,7,23,38,40,48,69,93},{15,17,23,38,40,48,69,93},{1,3,17,23,38,40,42,93},{1,3,17,23,38,40,48,93},{1,7,18,23,26,38,42,93},{10,18,23,26,38,42,60,93},{1,3,23,26,38,42,60,93},{1,7,9,23,34,38,40,42},{1,3,17,23,34,38,40,42},{9,17,19,23,34,38,40,42},{3,6,13,23,26,63,84,99},{6,13,18,23,26,63,84,104},{6,13,18,33,50,63,84,104},{6,13,18,26,50,63,84,104},{1,3,6,13,23,53,63,99},{3,6,13,16,53,63,99,114},{3,6,13,26,63,84,99,114},{6,18,26,43,63,84,99,114},{1,3,6,13,23,46,53,99},{1,3,6,13,23,34,46,53},{1,3,6,23,46,53,58,99},{1,3,6,13,23,26,46,99},{8,13,17,31,45,60,63,79},{6,13,17,23,31,45,60,63},{6,8,13,16,17,45,60,63},{6,13,17,23,42,45,57,60},{3,13,17,23,31,60,63,79},{3,8,13,16,17,60,63,79},{1,3,6,13,17,23,60,63},{1,3,6,13,16,17,60,63},{1,3,6,13,17,23,42,60},{6,10,13,18,23,26,42,60},{1,3,6,13,23,26,42,60},{1,3,6,13,17,23,34,42},{6,9,13,17,19,23,34,42},{17,23,31,45,48,55,86,101},{17,23,38,45,55,57,86,101},{15,17,23,38,48,55,86,101},{17,23,31,45,48,55,60,101},{17,23,38,45,55,57,60,101},{3,17,23,38,48,55,60,101},{23,31,45,55,60,76,101,124},{23,38,45,55,57,60,76,101},{10,23,38,55,60,76,101,124},{13,17,23,31,45,55,60,79},{13,17,23,38,45,55,57,60},{3,13,17,23,38,55,60,79},{5,18,28,33,48,60,81,124},{5,18,28,33,45,48,72,124},{5,18,28,48,72,81,93,124},{5,8,28,33,45,48,60,124},{5,18,33,48,67,79,111,119},{5,18,33,48,60,81,111,119},{5,18,33,48,60,81,111,124},{5,18,33,45,48,72,111,124},{5,18,38,48,72,81,111,124},{5,8,33,48,60,79,111,119},{5,8,33,45,48,60,111,124},{18,33,43,48,63,96,104,127},{18,33,48,67,79,96,104,127},{18,33,48,67,79,96,104,119},{18,33,48,60,81,96,104,119},{18,23,48,67,81,96,111,119},{18,23,48,72,81,96,111,124},{18,33,48,67,79,96,111,119},{18,33,48,60,81,96,111,119},{18,33,48,60,81,96,111,124},{8,33,48,63,79,96,104,127},{8,33,48,60,79,96,104,119},{8,33,48,60,79,96,111,119},{5,7,18,28,48,69,72,93},{5,28,45,48,72,86,93,101},{5,15,38,48,72,86,93,101},{5,28,45,48,72,93,101,124},{5,38,48,72,81,93,101,124},{5,7,18,38,48,69,72,93},{5,18,38,48,72,81,93,124},{5,15,38,48,69,72,86,93},{5,38,45,48,55,72,86,101},{5,38,45,48,55,72,101,124},{23,38,48,55,72,81,101,124},{5,8,45,48,55,60,111,124},{5,38,48,55,60,81,111,124},{5,38,45,48,55,72,111,124},{23,38,48,55,72,81,111,124},{18,23,38,48,72,81,93,124},{18,23,38,48,67,81,111,119},{18,23,38,48,72,81,111,124},{15,23,38,48,72,86,93,101},{23,38,48,72,81,93,101,124},{8,31,48,60,79,96,111,119},{23,31,48,67,79,96,111,119},{23,31,48,60,81,96,111,119},{23,31,48,60,81,96,111,124},{23,31,45,48,55,72,101,124},{8,31,45,48,55,60,111,124},{23,31,48,55,60,81,111,124},{23,31,45,48,55,72,111,124},{5,10,18,38,60,81,111,124},{10,13,18,33,60,96,104,119},{13,18,33,67,79,96,104,119},{10,18,23,60,81,96,111,119},{10,18,23,60,81,96,111,124},{8,13,33,60,79,96,104,119},{5,28,45,72,76,93,101,124},{5,10,38,72,76,93,101,124},{5,10,18,38,60,81,93,124},{5,10,18,38,72,76,93,124},{5,38,45,55,72,76,101,124},{10,23,38,55,60,81,111,124},{10,18,23,38,60,81,93,124},{10,18,23,38,60,81,111,119},{10,18,23,38,60,81,111,124},{10,23,38,72,76,93,101,124},{16,18,21,33,48,63,74,106},{8,16,21,33,48,63,79,106},{5,16,18,21,33,48,79,106},{5,8,16,21,33,45,48,79},{18,21,33,48,63,79,106,127},{13,18,21,33,67,79,106,127},{8,13,21,33,63,79,106,127},{5,12,16,18,21,24,32,48},{5,12,16,18,21,33,45,48},{5,8,12,16,17,21,45,48},{5,12,18,21,45,48,69,72},{5,18,21,33,45,48,79,111},{5,18,21,38,48,67,79,111},{5,18,21,38,45,48,72,111},{5,8,33,45,48,60,79,111},{18,21,23,43,48,63,96,127},{18,21,33,48,63,79,96,127},{18,21,23,48,67,79,96,127},{13,18,21,33,67,79,96,127},{18,21,23,48,67,79,96,111},{18,21,23,45,48,72,96,111},{18,21,33,45,48,79,96,111},{8,13,21,33,63,79,96,127},{8,33,45,48,60,79,96,111},{1,5,12,16,21,32,44,48},{1,5,12,16,17,21,44,48},{1,5,7,12,21,32,44,48},{1,5,7,12,21,40,44,48},{5,12,15,17,21,40,48,69},{1,5,12,17,21,40,44,48},{1,5,7,12,18,21,32,48},{1,5,7,12,18,21,48,69},{1,5,7,12,21,40,48,69},{5,12,17,21,45,48,69,86},{5,15,17,21,38,48,69,86},{5,21,38,45,48,69,72,86},{5,16,18,21,24,32,48,91},{1,5,7,18,21,32,48,91},{1,5,7,18,21,38,48,91},{5,18,21,38,48,67,79,91},{1,5,7,18,21,38,48,69},{5,18,21,38,45,48,69,72},{1,5,7,21,38,40,48,69},{5,15,17,21,38,40,48,69},{5,17,21,38,45,48,55,86},{15,17,21,23,38,48,55,86},{21,23,38,45,48,55,72,86},{5,8,45,48,55,60,79,111},{5,21,38,45,48,55,79,111},{21,23,38,48,55,67,79,111},{21,23,38,45,48,55,72,111},{16,18,21,24,32,48,58,91},{1,7,18,21,32,48,58,91},{1,7,18,21,23,48,58,91},{18,21,23,43,48,58,63,91},{1,7,18,21,23,38,48,91},{18,21,23,38,48,67,79,91},{18,21,23,43,48,63,91,127},{18,21,23,48,67,79,91,127},{1,7,18,21,23,38,48,69},{18,21,23,38,45,48,69,72},{18,21,23,38,48,67,79,111},{18,21,23,38,45,48,72,111},{1,7,21,23,38,40,48,69},{15,17,21,23,38,40,48,69},{15,17,21,23,38,48,69,86},{21,23,38,45,48,69,72,86},{21,23,31,48,63,79,96,127},{8,31,45,48,60,79,96,111},{21,23,31,45,48,79,96,111},{17,21,23,31,45,48,55,86},{8,31,45,48,55,60,79,111},{21,23,31,45,48,55,79,111},{5,12,16,18,21,24,32,41},{5,12,16,18,21,33,41,45},{5,8,12,16,17,21,41,45},{2,5,9,12,18,21,41,45},{2,5,9,12,18,21,45,69},{5,13,18,21,33,45,79,111},{5,8,13,33,45,60,79,111},{5,8,13,16,21,33,45,79},{13,18,21,33,63,84,96,127},{13,18,21,29,33,63,84,96},{13,18,21,23,67,79,96,111},{2,13,18,21,23,45,96,111},{13,18,21,33,45,79,96,111},{8,13,21,33,45,63,79,96},{1,5,7,12,18,21,32,64},{1,5,7,9,12,18,21,64},{1,5,7,9,12,18,21,69},{5,7,9,12,21,40,49,69},{5,12,15,17,21,40,49,69},{2,5,7,9,12,49,69,83},{5,12,17,21,25,45,69,86},{2,5,9,12,21,25,45,69},{1,5,7,9,18,21,38,69},{2,5,9,18,21,38,45,69},{1,7,9,18,21,23,38,69},{2,9,18,21,23,38,45,69},{13,18,21,23,38,67,79,111},{2,13,18,21,23,38,45,111},{15,17,21,23,25,38,69,86},{2,21,23,25,38,45,69,86},{8,13,21,31,45,63,79,96},{13,21,23,31,45,79,96,111},{5,13,18,33,60,79,111,119},{5,13,18,33,45,60,76,111},{5,18,33,45,60,76,111,124},{5,10,18,38,60,76,111,124},{5,18,38,45,72,76,111,124},{13,18,33,63,84,96,104,127},{13,18,33,67,79,96,104,127},{10,13,18,23,60,96,111,119},{13,18,23,67,79,96,111,119},{13,18,33,60,79,96,111,119},{8,13,33,63,79,96,104,127},{5,7,18,38,42,69,93,108},{5,10,18,38,42,76,93,108},{2,5,18,38,42,45,69,108},{2,5,18,38,42,45,76,108},{5,18,38,45,69,72,93,108},{5,18,38,45,72,76,93,108},{5,15,38,69,86,93,108,121},{5,38,45,69,72,86,93,108},{2,5,38,45,69,86,108,121},{5,38,45,72,86,93,101,116},{5,38,45,72,76,93,101,116},{5,38,45,55,60,76,111,124},{10,23,38,55,60,76,111,124},{23,38,45,55,72,76,111,124},{10,13,18,23,38,60,111,119},{13,18,23,38,67,79,111,119},{10,13,18,23,38,60,76,111},{2,13,18,23,38,45,76,111},{10,18,23,38,60,76,111,124},{18,23,38,45,72,76,111,124},{13,23,31,60,79,96,111,119},{23,31,45,55,60,76,111,124},{16,18,21,48,63,74,91,106},{16,21,36,63,74,91,106,114},{16,21,36,48,63,79,91,106},{8,13,16,21,36,63,106,114},{8,13,16,21,36,63,79,106},{18,21,43,63,74,91,106,114},{21,36,43,63,74,91,99,114},{5,16,18,21,48,79,91,106},{5,16,21,24,32,36,87,91},{1,5,16,21,32,36,48,91},{5,13,16,21,36,79,91,106},{1,5,16,21,36,48,79,91},{5,8,16,17,21,45,48,79},{1,5,16,17,21,36,48,79},{5,13,18,21,67,79,91,106},{1,5,21,36,38,48,79,91},{18,21,43,63,84,91,106,127},{13,18,21,67,84,91,106,127},{18,21,48,63,79,91,106,127},{13,18,21,67,79,91,106,127},{13,21,36,63,84,91,106,127},{21,23,36,48,63,79,91,127},{13,21,36,63,79,91,106,127},{13,21,23,36,67,79,91,127},{1,5,17,21,36,38,40,48},{5,17,21,38,45,48,55,79},{17,21,23,36,38,48,55,79},{1,5,17,21,36,38,48,79},{16,21,24,32,36,58,87,91},{1,16,21,32,36,48,58,91},{1,21,23,36,48,58,63,91},{21,23,36,43,58,63,91,99},{1,21,23,36,38,48,79,91},{13,21,23,36,38,67,79,91},{1,17,21,23,36,38,40,48},{13,21,23,31,36,63,79,127},{17,21,23,31,45,48,55,79},{16,21,36,70,74,91,99,122},{16,18,21,70,74,91,106,114},{16,21,36,70,74,91,99,114},{13,16,21,36,70,91,106,114},{16,21,36,53,70,74,99,114},{18,21,43,70,74,91,99,114},{5,13,16,21,36,70,87,91},{5,13,16,18,21,70,91,106},{18,21,43,63,84,91,106,114},{13,18,21,70,84,91,106,114},{21,36,43,63,84,91,99,114},{13,21,36,70,84,91,99,114},{13,21,36,63,84,91,106,114},{16,21,36,53,70,87,109,122},{16,21,29,53,70,74,109,122},{16,21,36,53,70,74,99,122},{21,29,43,53,70,74,99,122},{16,21,29,53,65,70,87,109},{13,16,21,36,53,65,70,87},{21,24,32,36,46,65,87,117},{21,36,46,53,65,87,109,117},{21,29,46,53,65,70,87,109},{13,21,36,46,53,65,70,87},{13,19,21,34,36,46,53,65},{21,36,46,53,58,87,109,122},{21,29,43,46,53,58,109,122},{21,36,43,46,53,58,99,122},{21,29,46,53,70,87,109,122},{21,36,46,53,70,87,99,122},{1,5,16,21,32,36,65,87},{1,5,13,16,21,36,65,87},{1,5,13,16,17,21,36,65},{1,5,21,32,36,46,65,87},{1,5,13,21,36,46,65,87},{1,5,21,32,36,46,65,89},{1,5,21,34,36,46,65,89},{1,5,13,21,34,36,46,65},{1,5,13,17,21,34,36,65},{1,5,21,32,36,46,87,91},{1,5,13,21,36,46,87,91},{13,21,36,46,70,87,91,99},{1,5,13,21,36,38,46,91},{1,5,13,21,34,36,38,46},{16,21,24,36,58,87,91,122},{21,36,46,58,87,91,99,122},{16,21,36,70,87,91,99,122},{13,21,23,36,46,84,91,99},{21,23,36,43,63,84,91,99},{13,21,23,36,46,53,84,99},{21,23,36,43,46,53,58,99},{13,21,36,46,53,70,87,99},{13,19,21,23,34,36,46,53},{13,21,36,53,63,84,99,114},{8,13,16,21,36,53,63,114},{13,16,21,36,53,70,99,114},{1,5,16,21,32,41,44,65},{1,5,16,17,21,41,44,65},{1,5,21,32,41,44,65,89},{1,5,21,34,41,44,65,89},{1,5,17,21,34,41,44,65},{1,5,7,21,32,44,64,89},{1,5,7,21,34,44,64,89},{1,5,7,21,34,40,44,75},{5,7,9,19,21,34,40,75},{1,5,17,21,34,36,38,40},{5,9,17,19,21,34,38,40},{1,5,17,21,34,40,44,75},{5,9,17,19,21,34,40,75},{1,5,7,9,21,34,38,40},{5,13,17,21,38,45,55,79},{5,8,13,16,17,21,45,79},{13,17,21,23,36,38,55,79},{1,5,13,17,21,36,38,79},{8,13,16,17,21,36,63,79},{1,5,13,16,17,21,36,79},{13,17,19,21,23,34,36,38},{1,5,13,17,21,34,36,38},{5,9,13,17,19,21,34,38},{5,13,18,21,38,67,79,91},{1,5,13,21,36,38,79,91},{21,24,32,36,46,58,87,117},{1,21,32,36,46,58,87,91},{1,21,23,36,46,58,91,99},{1,13,21,23,36,38,46,91},{21,24,32,46,58,77,102,117},{1,21,32,36,46,58,77,117},{1,21,23,36,46,53,58,77},{21,23,29,43,46,53,58,77},{21,24,32,46,65,77,89,125},{1,21,32,36,46,65,77,89},{19,21,34,46,65,77,89,125},{1,21,34,36,46,65,77,89},{1,21,23,34,36,46,53,77},{19,21,23,29,34,46,53,77},{1,13,21,23,34,36,38,46},{1,7,9,21,23,34,38,40},{1,17,21,23,34,36,38,40},{9,17,19,21,23,34,38,40},{13,21,23,36,63,84,91,127},{18,21,23,43,63,84,91,127},{13,18,21,23,67,84,91,127},{13,21,23,36,53,63,84,99},{8,13,17,21,31,45,63,79},{13,17,21,23,31,45,55,79},{13,17,21,23,31,36,63,79},{16,18,21,29,33,70,74,114},{13,16,18,21,33,70,106,114},{16,18,21,33,63,74,106,114},{8,16,21,29,33,63,74,114},{8,13,16,21,33,63,106,114},{18,21,29,43,70,74,99,114},{18,21,29,33,43,63,74,114},{5,13,16,18,21,33,79,106},{8,13,16,21,33,63,79,106},{13,18,21,33,63,84,106,114},{13,18,21,33,63,84,106,127},{16,18,21,24,58,74,94,122},{16,18,21,29,70,74,94,122},{18,21,29,43,58,74,94,122},{18,21,29,43,70,74,99,122},{16,18,21,24,41,87,94,102},{16,18,21,29,41,70,87,94},{13,16,18,21,29,33,41,70},{8,13,16,21,29,33,41,45},{2,13,18,21,29,33,41,45},{5,16,18,21,24,32,41,87},{5,13,16,18,21,41,70,87},{5,13,16,18,21,33,41,45},{5,8,13,16,17,21,41,45},{2,5,9,13,18,21,41,45},{18,21,29,43,63,84,99,114},{13,18,21,29,70,84,99,114},{13,18,21,29,33,63,84,114},{13,16,18,21,29,33,70,114},{8,13,16,21,29,33,63,114},{16,21,24,58,87,94,109,122},{16,21,29,70,87,94,109,122},{16,21,29,58,74,94,109,122},{16,21,24,65,87,94,102,117},{16,21,24,58,87,94,109,117},{16,21,29,65,87,94,109,117},{21,24,46,65,87,94,102,117},{21,24,46,58,87,94,109,117},{21,29,46,65,87,94,109,117},{21,24,46,65,77,94,102,117},{21,29,46,65,77,94,109,117},{21,29,46,58,87,94,109,122},{21,29,46,58,77,94,109,117},{16,21,24,32,41,65,87,102},{16,21,29,41,65,87,94,102},{13,16,21,29,41,65,70,87},{8,13,16,17,21,29,41,65},{21,24,32,41,46,65,87,102},{21,29,41,46,65,87,94,102},{13,21,29,41,46,65,70,87},{21,24,32,41,46,65,102,125},{21,29,41,46,65,94,102,125},{21,24,32,41,46,65,89,125},{19,21,34,41,46,65,89,125},{19,21,29,34,41,46,65,125},{13,19,21,29,34,41,46,65},{13,17,19,21,29,34,41,65},{18,21,24,32,41,46,87,102},{18,21,29,41,46,87,94,102},{13,18,21,29,41,46,70,87},{2,9,13,18,21,29,41,46},{9,13,19,21,29,34,41,46},{16,18,21,24,58,87,94,122},{18,21,29,46,58,87,94,122},{18,21,29,43,46,58,99,122},{16,18,21,29,70,87,94,122},{18,21,29,46,70,87,99,122},{1,5,16,21,32,41,65,87},{1,5,13,16,21,41,65,87},{1,5,13,16,17,21,41,65},{1,5,21,32,41,46,65,87},{1,5,13,21,41,46,65,87},{1,5,21,32,41,46,65,89},{1,5,21,34,41,46,65,89},{1,5,13,21,34,41,46,65},{1,5,13,17,21,34,41,65},{5,9,13,17,19,21,34,41},{1,5,18,21,32,41,46,87},{1,5,13,18,21,41,46,87},{1,5,18,21,32,41,46,64},{1,5,9,18,21,41,46,64},{1,5,9,13,18,21,41,46},{1,5,21,32,41,46,64,89},{1,5,21,34,41,46,64,89},{1,5,9,21,34,41,46,64},{1,5,9,13,21,34,41,46},{5,9,13,17,21,25,41,45},{5,16,18,21,24,32,87,91},{1,5,18,21,32,46,87,91},{5,13,16,18,21,70,87,91},{1,5,13,18,21,46,87,91},{13,18,21,46,70,87,91,99},{1,5,13,18,21,38,46,91},{1,5,9,13,18,21,38,46},{2,5,9,13,18,21,38,45},{1,5,9,13,21,34,38,46},{16,18,21,24,58,87,91,122},{18,21,46,58,87,91,99,122},{16,18,21,24,58,74,91,122},{18,21,43,58,74,91,99,122},{16,18,21,70,87,91,99,122},{16,18,21,70,74,91,99,122},{13,18,21,23,46,84,91,99},{18,21,23,43,63,84,91,99},{13,18,21,70,84,91,99,114},{18,21,43,63,84,91,99,114},{13,18,21,23,29,46,84,99},{18,21,23,29,43,63,84,99},{18,21,23,29,43,46,58,99},{13,18,21,29,46,70,87,99},{2,9,13,18,21,23,29,46},{13,21,23,29,46,53,84,99},{21,23,29,43,46,53,58,99},{13,21,29,46,53,70,87,99},{21,29,43,46,53,58,99,122},{21,29,46,53,70,87,99,122},{13,19,21,23,29,34,46,53},{13,21,29,46,53,65,70,87},{13,19,21,29,34,46,53,65},{9,13,19,21,23,29,34,46},{13,21,29,53,63,84,99,114},{8,13,16,21,29,53,63,114},{21,29,43,53,63,74,99,114},{8,16,21,29,53,63,74,114},{13,16,21,29,53,70,99,114},{16,21,29,53,70,74,99,114},{8,13,16,17,21,29,53,65},{13,16,21,29,53,65,70,87},{13,17,19,21,29,34,53,65},{1,5,12,16,21,32,41,44},{1,5,12,16,17,21,41,44},{1,5,12,21,32,41,44,64},{1,5,12,21,41,44,64,75},{5,9,12,17,21,41,59,75},{1,5,12,17,21,41,44,75},{1,5,7,12,21,32,44,64},{1,5,7,12,21,44,64,75},{5,7,9,12,21,40,59,75},{1,5,7,12,21,40,44,75},{5,9,12,17,21,40,49,59},{5,9,12,17,21,40,59,75},{1,5,12,17,21,40,44,75},{1,5,12,18,21,32,41,64},{1,5,9,12,18,21,41,64},{1,5,9,12,21,41,64,75},{5,9,12,17,21,25,41,45},{1,5,7,9,12,21,64,75},{5,9,12,17,21,25,49,69},{2,5,9,12,25,49,69,83},{1,5,21,32,41,44,64,89},{1,5,21,34,41,44,64,89},{1,5,21,34,41,44,64,75},{5,9,17,19,21,34,41,75},{1,5,17,21,34,41,44,75},{1,5,7,21,34,44,64,75},{1,5,9,21,34,41,64,75},{1,5,7,9,21,34,64,75},{5,9,17,21,25,38,49,69},{5,9,17,19,25,38,42,49},{2,5,9,25,38,42,49,69},{2,5,9,21,25,38,45,69},{1,5,7,9,21,38,40,69},{5,7,9,38,40,42,49,69},{5,9,17,21,38,40,49,69},{2,5,7,9,42,49,69,83},{5,9,17,19,38,40,42,49},{17,21,23,25,38,45,55,86},{5,17,21,25,38,45,69,86},{5,15,17,25,38,69,86,121},{2,5,25,38,45,69,86,121},{13,17,21,23,25,38,45,55},{5,9,13,17,21,25,38,45},{9,13,17,19,21,23,25,38},{5,9,13,17,19,25,38,42},{2,9,13,21,23,25,38,45},{2,5,9,13,25,38,42,45},{5,13,38,45,55,60,79,111},{13,21,23,38,45,55,79,111},{5,13,18,21,38,45,79,111},{18,21,24,32,46,58,87,102},{16,18,21,24,32,58,87,91},{1,18,21,32,46,58,87,91},{1,18,21,23,46,58,91,99},{18,21,23,43,58,63,91,99},{1,13,18,21,23,38,46,91},{13,18,21,23,38,67,79,91},{1,18,21,32,46,58,61,102},{1,18,21,23,29,46,58,61},{1,18,21,32,41,46,61,64},{1,9,18,21,41,46,61,64},{1,9,18,21,23,29,46,61},{1,9,13,18,21,23,38,46},{2,9,13,18,21,23,38,45},{1,21,32,46,58,61,77,102},{1,21,23,29,46,58,61,77},{1,21,32,46,61,77,89,125},{1,21,34,46,61,77,89,125},{1,21,23,29,34,46,61,77},{1,21,32,41,46,61,64,89},{1,21,34,41,46,61,64,89},{1,9,21,34,41,46,61,64},{1,9,21,23,29,34,46,61},{1,9,13,21,23,34,38,46},{9,13,17,19,21,23,34,38},{1,7,9,21,23,38,40,69},{9,17,21,23,38,40,49,69},{9,17,21,23,25,38,49,69},{2,9,21,23,25,38,45,69},{13,21,23,31,63,79,96,127},{13,18,21,23,63,84,96,127},{13,18,21,23,67,79,96,127},{13,21,23,29,31,45,63,96},{13,18,21,23,29,63,84,96},{2,13,18,21,23,29,45,96},{13,17,21,23,29,31,53,63},{8,13,16,17,21,29,53,63},{13,21,23,29,53,63,84,99},{21,23,29,43,53,58,63,99},{13,17,19,21,23,29,34,53},{13,23,31,45,55,60,79,111},{16,18,33,48,50,63,74,106},{8,16,33,48,50,63,79,106},{13,16,18,33,50,70,106,114},{16,18,33,50,63,74,106,114},{8,13,16,33,50,63,106,114},{5,16,18,33,48,50,79,106},{5,8,16,33,48,50,60,79},{18,33,48,50,63,79,106,127},{13,18,33,50,67,79,106,127},{8,13,33,50,63,79,106,127},{5,13,16,18,33,50,79,106},{5,8,13,16,33,50,60,79},{8,13,16,33,50,63,79,106},{13,18,33,50,63,84,106,114},{13,18,33,50,63,84,106,127},{5,13,16,18,22,33,50,60},{5,8,13,16,22,33,45,60},{5,13,18,33,50,60,79,119},{6,13,18,33,50,63,84,114},{6,13,16,18,33,50,70,114},{13,18,33,50,63,84,104,127},{13,18,33,50,67,79,104,127},{6,8,13,16,33,50,63,114},{8,13,33,50,63,79,104,127},{5,12,16,18,22,24,32,41},{5,12,16,18,22,33,41,45},{5,8,12,16,17,22,41,45},{5,16,18,22,24,32,41,87},{5,13,16,18,22,41,70,87},{5,13,16,18,22,33,41,45},{5,8,13,16,17,22,41,45},{2,5,9,12,18,22,41,45},{2,5,9,13,18,22,41,45},{5,13,18,22,33,45,60,76},{6,13,18,29,70,84,99,114},{6,18,29,43,70,74,99,114},{6,13,18,29,33,63,84,114},{6,18,29,33,43,63,74,114},{6,13,16,18,29,33,70,114},{6,16,18,29,33,70,74,114},{6,13,16,18,29,33,41,70},{2,6,13,18,29,33,41,45},{6,8,13,16,29,33,63,114},{6,8,16,29,33,63,74,114},{6,8,13,16,29,33,41,45},{1,5,16,22,32,41,65,87},{1,5,13,16,22,41,65,87},{1,5,13,16,17,22,41,65},{1,5,22,32,41,46,65,87},{1,5,13,22,41,46,65,87},{1,5,22,32,41,46,65,89},{1,5,22,34,41,46,65,89},{1,5,13,22,34,41,46,65},{1,5,13,17,22,34,41,65},{5,9,13,17,19,22,34,41},{1,5,18,22,32,41,46,87},{1,5,13,18,22,41,46,87},{1,5,18,22,32,41,46,64},{1,5,9,18,22,41,46,64},{1,5,9,13,18,22,41,46},{1,5,22,32,41,46,64,89},{1,5,22,34,41,46,64,89},{1,5,9,22,34,41,46,64},{1,5,9,13,22,34,41,46},{5,9,13,17,22,25,41,45},{5,16,18,22,24,26,32,87},{1,5,18,22,26,32,46,87},{5,13,16,18,22,26,70,87},{1,5,13,18,22,26,46,87},{1,5,13,18,22,26,42,46},{1,5,9,13,18,22,42,46},{2,5,9,13,18,22,42,45},{1,5,9,13,22,34,42,46},{5,16,18,24,26,32,87,91},{1,5,18,26,32,46,87,91},{5,13,16,18,26,70,87,91},{1,5,13,18,26,46,87,91},{13,18,26,46,70,87,91,99},{5,13,16,18,26,70,91,106},{5,13,18,26,67,79,91,106},{1,5,13,18,26,38,46,91},{5,13,18,26,38,67,79,91},{1,5,13,18,26,38,42,46},{5,10,13,18,26,38,42,60},{1,5,9,13,18,38,42,46},{2,5,9,13,18,38,42,45},{5,10,13,18,38,42,60,76},{2,5,13,18,38,42,45,76},{1,5,9,13,34,38,42,46},{5,9,13,17,19,34,38,42},{16,18,24,26,58,87,91,122},{18,26,46,58,87,91,99,122},{16,18,24,26,58,74,91,122},{18,26,43,58,74,91,99,122},{16,18,26,70,87,91,99,122},{16,18,26,70,74,91,99,122},{18,26,43,70,74,91,99,114},{16,18,26,70,74,91,106,114},{18,26,43,63,74,91,106,114},{18,26,43,63,84,91,106,114},{13,18,26,70,84,91,106,114},{18,26,43,63,84,91,106,127},{13,18,26,67,84,91,106,127},{13,18,23,26,46,84,91,99},{18,23,26,43,63,84,91,99},{13,18,26,70,84,91,99,114},{18,26,43,63,84,91,99,114},{13,18,23,26,67,84,91,127},{18,23,26,43,63,84,91,127},{6,13,18,26,70,84,99,114},{6,13,18,26,46,70,87,99},{6,13,18,29,46,70,87,99},{6,18,29,43,46,58,99,122},{6,18,29,46,70,87,99,122},{6,18,29,43,70,74,99,122},{6,13,18,29,41,46,70,87},{2,6,9,13,18,29,41,46},{6,13,29,46,53,70,87,99},{6,29,43,46,53,58,99,122},{6,29,46,53,70,87,99,122},{6,13,29,46,53,65,70,87},{6,13,19,29,34,46,53,65},{6,13,29,41,46,65,70,87},{6,13,19,29,34,41,46,65},{6,9,13,19,29,34,41,46},{6,13,16,29,53,70,99,114},{6,16,29,53,70,74,99,114},{6,13,16,29,53,65,70,87},{6,8,13,16,17,29,41,65},{6,13,16,29,41,65,70,87},{6,13,17,19,29,34,41,65},{5,16,18,24,26,32,48,91},{1,5,7,18,26,32,48,91},{1,5,7,18,26,38,48,91},{5,18,26,38,48,67,79,91},{1,5,7,18,26,38,42,93},{5,10,18,26,38,42,60,93},{1,5,7,12,18,30,32,64},{1,5,7,9,12,18,30,64},{1,5,7,9,18,30,42,83},{2,5,7,9,18,42,69,83},{1,5,7,9,18,38,42,69},{2,5,9,18,38,42,45,69},{1,5,7,9,30,34,64,75},{1,5,7,9,34,38,40,42},{5,9,17,19,34,38,40,42},{5,38,42,69,73,93,108,121},{2,5,38,42,45,69,108,121},{5,17,38,40,42,49,69,73},{5,17,25,38,42,49,69,73},{5,38,45,57,86,93,101,116},{5,38,45,57,76,93,101,116},{5,38,45,57,86,93,108,116},{5,38,45,57,76,93,108,116},{5,17,25,38,45,57,86,121},{5,13,17,25,38,42,45,57},{5,13,38,42,45,57,60,76},{5,38,48,55,60,79,111,119},{13,23,38,55,60,79,111,119},{5,13,18,38,60,79,111,119},{23,38,48,55,67,79,111,119},{5,18,38,48,67,79,111,119},{13,23,38,45,55,60,76,111},{5,13,18,38,45,60,76,111},{16,18,24,26,32,48,58,91},{1,7,18,26,32,48,58,91},{1,7,18,23,26,48,58,91},{18,23,26,43,48,58,63,91},{16,18,24,26,32,58,87,91},{1,18,26,32,46,58,87,91},{1,18,23,26,46,58,91,99},{18,23,26,43,58,63,91,99},{1,7,18,23,26,38,48,91},{18,23,26,38,48,67,79,91},{18,23,26,43,48,63,91,127},{18,23,26,48,67,79,91,127},{1,13,18,23,26,38,46,91},{13,18,23,26,38,67,79,91},{1,13,18,23,26,38,42,46},{10,13,18,23,26,38,42,60},{10,13,18,23,26,38,60,119},{13,18,23,26,38,67,79,119},{1,7,9,18,23,38,42,69},{1,9,13,18,23,38,42,46},{2,9,18,23,38,42,45,69},{2,9,13,18,23,38,42,45},{10,13,18,23,38,42,60,76},{2,13,18,23,38,42,45,76},{1,9,13,23,34,38,42,46},{9,13,17,19,23,34,38,42},{2,9,13,23,25,38,42,45},{9,13,17,19,23,25,38,42},{23,31,48,63,79,96,104,127},{18,23,43,48,63,96,104,127},{13,23,31,63,79,96,104,127},{13,18,23,63,84,96,104,127},{18,23,48,67,79,96,104,127},{13,18,23,67,79,96,104,127},{13,23,31,60,79,96,104,119},{10,13,18,23,60,96,104,119},{13,18,23,67,79,96,104,119},{23,31,48,55,60,79,111,119},{4,16,18,21,48,58,63,74},{4,11,16,21,24,32,58,102},{1,4,11,16,21,32,48,58},{4,11,16,21,29,58,63,74},{1,4,11,16,21,48,58,63},{4,8,16,17,21,45,48,63},{1,4,11,16,17,21,48,63},{4,18,21,29,43,58,63,74},{1,4,11,21,23,48,58,63},{1,4,11,17,21,23,40,48},{4,17,21,23,31,45,48,63},{1,4,11,17,21,23,48,63},{4,16,18,21,29,58,74,94},{11,16,21,24,58,94,102,117},{4,11,16,21,29,58,94,102},{4,6,11,16,29,58,74,94},{4,11,16,24,32,56,82,102},{1,4,11,16,21,32,82,102},{4,6,11,16,29,82,94,102},{1,4,11,16,21,29,82,102},{1,4,11,16,17,21,29,82},{4,11,24,32,56,61,82,102},{1,4,11,21,32,61,82,102},{4,6,11,29,61,82,94,102},{1,4,11,21,29,61,82,102},{4,11,24,32,61,82,97,120},{4,11,27,51,61,82,97,120},{1,4,11,21,32,61,82,97},{1,4,11,21,51,61,82,97},{4,6,11,27,29,51,61,82},{1,4,11,21,29,51,61,82},{1,4,11,17,21,29,51,82},{4,11,24,32,56,58,61,102},{1,4,11,21,32,58,61,102},{4,6,11,29,58,61,94,102},{1,4,11,21,29,58,61,102},{1,4,11,21,23,29,58,61},{1,4,11,21,23,29,51,61},{1,4,16,21,32,41,44,82},{1,4,16,17,21,41,44,82},{1,4,21,32,41,44,82,97},{1,4,21,41,44,51,82,97},{1,4,17,21,41,44,51,82},{1,4,7,21,32,44,64,97},{1,4,7,21,44,51,64,97},{1,4,7,21,40,44,51,75},{4,7,9,21,27,40,51,75},{1,4,17,21,40,44,51,75},{4,9,17,21,27,40,51,75},{1,4,11,17,21,23,40,51},{4,9,17,21,23,27,40,51},{1,4,7,9,21,23,40,51},{4,17,21,23,29,31,45,63},{4,8,16,17,21,29,45,63},{1,4,11,17,21,23,29,63},{1,4,11,16,17,21,29,63},{4,18,21,23,29,43,58,63},{1,4,11,21,23,29,58,63},{4,9,17,21,23,27,29,51},{1,4,11,17,21,23,29,51},{4,6,11,16,39,58,94,102},{4,6,11,16,39,56,82,102},{4,11,24,32,56,61,82,120},{4,6,11,39,56,61,82,120},{4,6,11,27,51,61,82,120},{4,6,11,39,56,61,82,102},{4,6,11,39,56,58,61,102},{4,16,24,32,41,56,68,82},{4,6,16,39,41,56,68,82},{4,6,8,16,17,41,68,82},{4,24,32,41,56,68,82,120},{4,6,39,41,56,68,82,120},{4,24,32,41,68,82,97,120},{4,27,41,51,68,82,97,120},{4,6,27,41,51,68,82,120},{4,6,17,27,41,51,68,82},{1,4,11,16,32,56,68,82},{1,4,6,11,16,56,68,82},{1,4,6,11,16,17,68,82},{1,4,11,32,56,68,82,120},{1,4,6,11,56,68,82,120},{1,4,11,32,68,82,97,120},{1,4,11,51,68,82,97,120},{1,4,6,11,51,68,82,120},{1,4,6,11,17,51,68,82},{4,14,24,32,56,68,80,120},{4,6,14,39,56,68,80,120},{4,14,24,32,68,80,97,120},{4,14,27,51,68,80,97,120},{4,6,14,27,51,68,80,120},{1,4,11,14,32,56,68,120},{1,4,6,11,14,56,68,120},{1,4,11,14,32,68,97,120},{1,4,11,14,51,68,97,120},{1,4,6,11,14,51,68,120},{4,14,24,32,68,85,97,128},{4,14,27,51,68,85,97,128},{1,4,11,14,32,68,85,97},{1,4,11,14,51,68,85,97},{4,14,27,51,68,71,85,107},{1,4,11,14,51,68,71,85},{4,6,14,27,51,68,71,107},{1,4,6,11,14,51,68,71},{4,6,17,27,51,68,71,107},{1,4,6,11,17,51,68,71},{1,4,11,14,32,56,58,61},{1,4,6,11,14,56,58,61},{1,4,6,11,14,23,58,61},{1,4,11,14,32,56,61,120},{1,4,6,11,14,56,61,120},{1,4,11,14,32,61,97,120},{1,4,11,14,51,61,97,120},{1,4,6,11,14,51,61,120},{1,4,6,11,14,23,51,61},{4,6,9,14,23,27,51,71},{1,4,6,11,14,23,51,71},{4,24,32,41,44,68,97,128},{4,27,41,44,51,68,97,128},{4,27,41,44,51,68,107,128},{4,17,27,41,44,51,68,107},{4,27,44,64,85,92,107,128},{4,27,44,51,68,85,107,128},{4,27,44,71,85,92,107,115},{4,17,27,44,71,75,92,107},{1,4,16,32,41,44,68,82},{1,4,16,17,41,44,68,82},{1,4,32,41,44,68,82,97},{1,4,41,44,51,68,82,97},{1,4,17,41,44,51,68,82},{4,24,32,44,64,85,97,128},{1,4,32,44,68,85,97,128},{4,27,44,51,64,85,97,128},{1,4,44,51,68,85,97,128},{1,4,44,51,68,71,85,107},{4,27,44,51,71,85,107,115},{1,4,17,44,51,68,71,107},{4,17,27,44,51,71,75,107},{4,7,27,44,51,64,85,115},{4,7,27,44,71,75,100,115},{1,4,7,32,44,64,85,97},{1,4,7,44,51,64,85,97},{1,4,7,44,51,71,85,115},{4,7,27,44,51,71,75,115},{4,7,40,44,71,75,110,123},{4,7,9,27,40,71,75,123},{4,7,40,47,71,88,110,123},{4,7,9,27,40,71,88,123},{1,4,7,40,44,51,71,75},{4,7,9,27,40,51,71,75},{4,17,40,44,71,75,110,123},{4,9,17,27,40,71,75,123},{4,17,40,47,71,88,110,123},{4,9,17,27,40,71,88,123},{1,4,17,40,44,51,71,75},{4,9,17,27,40,51,71,75},{1,4,11,17,23,40,51,71},{4,9,17,23,27,40,51,71},{4,9,17,23,27,40,71,88},{4,14,24,32,64,85,97,128},{1,4,7,14,32,64,85,97},{4,14,27,51,64,85,97,128},{1,4,7,14,51,64,85,97},{1,4,7,14,51,71,85,115},{4,7,9,14,27,51,71,115},{4,14,27,51,71,85,107,115},{1,4,7,9,14,23,51,71},{1,4,7,9,23,40,51,71},{1,4,6,11,17,23,29,63},{1,4,6,11,16,17,29,63},{1,4,6,11,23,29,58,63},{4,6,11,16,29,58,63,74},{4,6,18,29,43,58,63,74},{4,6,9,17,23,27,29,51},{1,4,6,11,17,23,29,51},{4,6,8,16,17,29,41,82},{4,6,17,27,29,41,51,82},{1,4,6,11,16,17,29,82},{1,4,6,11,17,29,51,82},{1,4,6,11,23,29,58,61},{1,4,6,11,23,29,51,61},{4,6,9,17,23,27,71,88},{4,6,9,17,23,27,51,71},{1,4,6,11,17,23,51,71},{4,16,18,21,29,33,63,74},{4,16,18,21,24,32,41,102},{4,16,18,21,29,41,94,102},{4,16,18,21,29,33,41,45},{4,8,16,17,21,29,41,45},{2,4,9,18,21,29,41,45},{4,16,24,32,41,56,82,102},{1,4,16,21,32,41,82,102},{4,6,16,29,41,82,94,102},{1,4,16,21,29,41,82,102},{1,4,16,17,21,29,41,82},{4,24,32,41,56,61,82,102},{1,4,21,32,41,61,82,102},{4,6,29,41,61,82,94,102},{1,4,21,29,41,61,82,102},{4,24,32,41,61,82,97,120},{4,27,41,51,61,82,97,120},{1,4,21,32,41,61,82,97},{1,4,21,41,51,61,82,97},{4,6,27,29,41,51,61,82},{1,4,21,29,41,51,61,82},{4,9,17,21,27,29,41,51},{1,4,17,21,29,41,51,82},{4,18,24,32,41,56,61,102},{1,4,18,21,32,41,61,102},{4,6,18,29,41,61,94,102},{1,4,18,21,29,41,61,102},{1,4,18,21,32,41,61,64},{1,4,9,18,21,41,61,64},{2,4,6,9,18,29,41,61},{1,4,9,18,21,29,41,61},{4,24,32,41,61,64,80,97},{4,27,41,51,61,64,80,97},{1,4,21,32,41,61,64,97},{1,4,21,41,51,61,64,97},{4,9,27,41,51,61,64,80},{1,4,9,21,41,51,61,64},{4,6,9,27,29,41,51,61},{1,4,9,21,29,41,51,61},{4,9,17,21,25,29,41,45},{4,16,18,21,24,32,58,102},{1,4,18,21,32,58,61,102},{16,18,21,24,58,87,94,102},{4,16,18,21,29,58,94,102},{4,6,18,29,58,61,94,102},{1,4,18,21,29,58,61,102},{1,4,18,21,23,29,58,61},{1,4,9,18,21,23,29,61},{2,4,9,18,21,23,29,45},{1,4,9,21,23,29,51,61},{1,4,12,16,21,32,41,44},{1,4,12,16,17,21,41,44},{1,4,12,21,32,41,44,64},{1,4,12,21,41,44,64,75},{4,9,12,17,21,41,59,75},{1,4,12,17,21,41,44,75},{1,4,7,12,21,32,44,64},{1,4,7,12,21,44,64,75},{4,7,9,12,21,40,59,75},{1,4,7,12,21,40,44,75},{4,9,12,17,21,40,49,59},{4,9,12,17,21,40,59,75},{1,4,12,17,21,40,44,75},{4,24,32,41,44,64,97,128},{4,27,41,44,51,64,97,128},{1,4,21,32,41,44,64,97},{1,4,21,41,44,51,64,97},{4,27,41,44,51,64,75,107},{1,4,21,41,44,51,64,75},{4,9,17,21,27,41,51,75},{4,17,27,41,44,51,75,107},{1,4,17,21,41,44,51,75},{4,7,27,44,51,64,75,115},{1,4,7,21,44,51,64,75},{1,4,12,18,21,32,41,64},{1,4,9,12,18,21,41,64},{1,4,9,12,21,41,64,75},{4,9,12,17,21,25,41,45},{1,4,7,9,12,21,64,75},{4,9,12,17,21,25,49,69},{2,4,9,12,25,49,66,69},{4,9,27,41,51,64,75,107},{1,4,9,21,41,51,64,75},{4,7,9,27,51,64,75,115},{1,4,7,9,21,51,64,75},{4,9,17,21,23,25,49,69},{2,4,9,21,23,25,45,69},{1,4,7,9,21,23,40,69},{4,9,17,21,23,40,49,69},{4,18,21,23,29,45,63,96},{4,9,17,21,23,25,29,45},{4,17,21,23,25,45,69,86},{4,6,16,39,41,56,82,102},{4,24,32,41,56,61,82,120},{4,6,39,41,56,61,82,120},{4,6,27,41,51,61,82,120},{4,6,39,41,56,61,82,102},{4,24,32,41,56,61,80,120},{4,6,39,41,56,61,80,120},{4,24,32,41,61,80,97,120},{4,27,41,51,61,80,97,120},{4,6,27,41,51,61,80,120},{4,6,9,27,41,51,61,80},{4,6,18,39,41,56,61,102},{16,18,24,39,58,87,94,102},{4,6,16,18,39,58,94,102},{4,24,32,41,68,80,97,128},{4,27,41,51,68,80,97,128},{4,27,41,51,68,80,107,128},{4,24,32,41,56,68,80,120},{4,6,39,41,56,68,80,120},{4,24,32,41,68,80,97,120},{4,27,41,51,68,80,97,120},{4,6,27,41,51,68,80,120},{4,6,27,41,51,68,80,107},{4,6,9,17,27,41,92,107},{4,6,17,27,41,51,68,107},{4,14,24,32,68,80,97,128},{4,14,27,51,68,80,97,128},{4,14,27,51,68,80,107,128},{4,6,14,27,51,68,80,107},{4,14,27,64,85,92,107,128},{4,14,27,51,68,85,107,128},{4,14,27,71,85,92,107,115},{4,6,9,14,27,71,92,107},{4,6,9,17,27,71,88,92},{4,6,9,17,27,71,92,107},{4,24,32,41,64,80,97,128},{4,27,41,51,64,80,97,128},{4,27,41,51,64,80,107,128},{4,9,27,41,51,64,80,107},{4,6,9,27,41,51,80,107},{4,14,24,32,64,80,97,128},{4,14,27,51,64,80,97,128},{4,14,27,51,64,80,107,128},{4,9,14,27,64,92,107,115},{4,9,14,27,51,64,80,107},{4,6,9,14,27,51,80,107},{4,14,27,64,85,92,107,115},{4,9,14,27,71,92,100,115},{1,4,14,32,56,61,80,120},{1,4,6,14,56,61,80,120},{1,4,14,32,61,80,97,120},{1,4,14,51,61,80,97,120},{1,4,6,14,51,61,80,120},{1,4,14,32,61,64,80,97},{1,4,14,51,61,64,80,97},{1,4,9,14,51,61,64,80},{1,4,6,9,14,51,61,80},{1,4,6,9,14,23,51,61},{4,24,32,37,41,44,64,128},{4,37,41,44,64,92,107,128},{4,37,41,44,64,75,92,107},{4,9,17,37,41,59,75,92},{4,17,37,41,44,75,92,107},{4,27,41,44,51,64,107,128},{4,27,44,64,75,92,107,115},{4,9,17,27,41,75,92,107},{4,37,44,64,85,92,100,115},{4,37,44,64,75,92,100,115},{4,37,44,71,85,92,100,115},{4,9,37,59,75,92,100,123},{4,37,44,71,75,92,100,123},{4,9,17,37,59,88,92,123},{4,17,37,47,71,88,92,123},{4,9,17,37,59,75,92,123},{4,17,37,44,71,75,92,123},{4,27,44,64,85,92,107,115},{4,27,44,71,75,92,100,115},{4,9,27,71,75,92,100,123},{4,9,17,27,71,88,92,123},{4,9,17,27,71,75,92,123},{4,7,44,54,64,75,100,115},{4,7,9,54,59,75,100,123},{4,7,44,54,71,75,100,123},{4,7,9,27,71,75,100,123},{4,7,9,40,59,88,110,123},{4,7,9,40,59,75,110,123},{4,9,17,40,49,59,88,118},{4,17,40,47,49,66,88,118},{4,9,17,40,59,88,110,123},{4,9,17,40,59,75,110,123},{4,9,37,41,64,75,92,107},{4,9,27,64,75,92,107,115},{4,9,37,64,75,92,100,115},{4,9,37,71,88,92,100,123},{4,9,27,71,75,92,100,115},{4,7,9,27,71,75,100,115},{4,7,9,54,59,88,110,123},{4,7,9,40,49,66,88,118},{4,7,9,40,59,88,110,118},{7,40,47,59,88,95,110,118},{4,9,17,25,49,66,88,118},{4,9,17,23,25,49,66,88},{1,4,7,9,14,51,64,115},{4,9,14,27,51,64,107,115},{1,4,7,14,51,64,85,115},{4,14,27,51,64,85,107,115},{4,9,17,23,40,49,66,88},{4,6,9,17,23,25,29,45},{4,6,8,16,17,29,41,45},{4,6,9,17,25,29,41,45},{4,6,9,17,27,29,41,51},{2,4,6,9,18,29,41,45},{1,4,6,18,23,29,58,61},{1,4,6,9,18,23,29,61},{1,4,6,9,23,29,51,61},{4,6,9,17,23,25,66,88},{11,16,21,29,58,94,109,117},{11,16,21,29,65,94,102,117},{11,21,29,65,77,94,102,117},{11,21,24,32,65,77,102,125},{11,21,29,65,77,94,102,125},{11,19,21,29,34,65,77,125},{11,21,29,58,77,94,102,117},{1,11,16,21,32,65,82,102},{6,11,16,29,65,82,94,102},{1,11,16,21,29,65,82,102},{1,11,16,17,21,29,65,82},{11,24,32,56,65,82,102,125},{1,11,21,32,65,82,102,125},{6,11,29,65,82,94,102,125},{1,11,21,29,65,82,102,125},{1,11,21,32,65,82,89,125},{1,11,21,34,65,82,89,125},{6,11,19,29,34,65,82,125},{1,11,21,29,34,65,82,125},{1,11,17,21,29,34,65,82},{11,24,32,56,61,82,102,125},{1,11,21,32,61,82,102,125},{6,11,29,61,82,94,102,125},{1,11,21,29,61,82,102,125},{11,24,32,61,82,89,112,125},{1,11,21,32,61,82,89,125},{11,19,34,61,82,89,112,125},{1,11,21,34,61,82,89,125},{6,11,19,29,34,61,82,125},{1,11,21,29,34,61,82,125},{11,24,32,61,82,89,97,120},{11,19,34,61,82,89,97,120},{11,19,34,51,61,82,97,120},{1,11,21,32,61,82,89,97},{1,11,21,34,61,82,89,97},{1,11,21,34,51,61,82,97},{6,11,19,29,34,51,61,82},{1,11,21,29,34,51,61,82},{1,11,17,21,29,34,51,82},{1,11,21,32,58,61,77,102},{6,11,29,58,61,77,94,102},{1,11,21,29,58,61,77,102},{1,11,21,23,29,58,61,77},{11,24,32,56,61,77,102,125},{1,11,21,32,61,77,102,125},{6,11,29,61,77,94,102,125},{1,11,21,29,61,77,102,125},{1,11,21,32,61,77,89,125},{1,11,21,34,61,77,89,125},{6,11,19,29,34,61,77,125},{1,11,21,29,34,61,77,125},{1,11,21,23,29,34,61,77},{1,11,21,23,29,34,51,61},{1,16,21,32,41,44,65,82},{1,16,17,21,41,44,65,82},{1,21,32,41,44,65,82,89},{1,21,34,41,44,65,82,89},{1,17,21,34,41,44,65,82},{1,21,32,41,44,82,89,97},{1,21,34,41,44,82,89,97},{1,21,34,41,44,51,82,97},{1,17,21,34,41,44,51,82},{1,7,21,32,44,64,89,97},{1,7,21,34,44,64,89,97},{1,7,21,34,44,51,64,97},{1,7,21,34,40,44,51,75},{7,9,19,21,34,40,51,75},{1,17,21,34,40,44,51,75},{9,17,19,21,34,40,51,75},{1,11,17,21,23,34,40,51},{9,17,19,21,23,34,40,51},{1,7,9,21,23,34,40,51},{1,11,17,21,23,29,53,63},{1,11,16,17,21,29,53,63},{1,11,21,23,29,53,58,63},{11,16,21,29,53,58,63,74},{21,29,43,53,58,63,74,99},{1,11,17,21,23,29,34,53},{1,11,16,17,21,29,53,65},{1,11,17,21,29,34,53,65},{1,11,21,23,29,53,58,77},{1,11,21,23,29,34,53,77},{9,17,19,21,23,29,34,51},{1,11,17,21,23,29,34,51},{6,11,39,56,65,82,102,125},{11,24,32,56,61,82,112,120},{6,11,39,56,61,82,112,120},{11,24,32,61,82,89,112,120},{11,19,34,61,82,89,112,120},{6,11,19,34,61,82,112,120},{6,11,19,34,51,61,82,120},{6,11,39,56,61,82,102,125},{11,24,32,56,61,82,112,125},{6,11,39,56,61,82,112,125},{6,11,19,34,61,82,112,125},{6,11,39,56,61,77,102,125},{24,32,41,56,68,82,112,120},{6,39,41,56,68,82,112,120},{24,32,41,68,82,89,112,120},{19,34,41,68,82,89,112,120},{6,19,34,41,68,82,112,120},{24,32,41,68,82,89,97,120},{19,34,41,68,82,89,97,120},{19,34,41,51,68,82,97,120},{6,19,34,41,51,68,82,120},{6,17,19,34,41,51,68,82},{1,11,32,56,68,82,112,120},{1,6,11,56,68,82,112,120},{1,11,32,68,82,89,112,120},{1,11,34,68,82,89,112,120},{1,6,11,34,68,82,112,120},{1,11,32,68,82,89,97,120},{1,11,34,68,82,89,97,120},{1,11,34,51,68,82,97,120},{1,6,11,34,51,68,82,120},{1,6,11,17,34,51,68,82},{14,24,32,68,80,89,97,120},{14,19,34,68,80,89,97,120},{14,19,34,51,68,80,97,120},{6,14,19,34,51,68,80,120},{1,11,14,32,68,89,97,120},{1,11,14,34,68,89,97,120},{1,11,14,34,51,68,97,120},{1,6,11,14,34,51,68,120},{14,19,34,51,68,85,97,128},{1,11,14,34,51,68,85,97},{6,9,14,19,27,51,71,107},{6,9,17,19,27,51,71,107},{1,11,14,32,56,61,112,120},{1,6,11,14,56,61,112,120},{1,11,14,32,61,89,112,120},{1,11,14,34,61,89,112,120},{1,6,11,14,34,61,112,120},{1,11,14,32,61,89,97,120},{1,11,14,34,61,89,97,120},{1,11,14,34,51,61,97,120},{1,6,11,14,34,51,61,120},{1,6,11,14,23,34,51,61},{19,34,41,44,51,68,97,128},{19,34,41,44,51,68,107,128},{19,27,44,51,64,85,107,128},{19,27,44,71,75,92,107,115},{9,17,19,27,71,75,92,107},{1,32,41,44,68,82,89,97},{1,34,41,44,68,82,89,97},{1,34,41,44,51,68,82,97},{1,17,34,41,44,51,68,82},{19,34,44,51,64,85,97,128},{1,34,44,51,68,85,97,128},{19,27,44,51,71,75,107,115},{19,27,44,51,64,85,107,115},{9,17,19,27,51,71,75,107},{1,7,34,44,51,64,85,97},{7,9,19,27,51,71,75,115},{14,19,27,51,64,85,107,128},{14,19,34,51,64,85,97,128},{1,7,14,34,51,64,85,97},{9,14,19,27,51,71,107,115},{6,9,17,19,23,29,34,51},{1,6,11,17,23,29,34,51},{6,8,16,17,29,41,65,82},{6,17,19,29,34,41,65,82},{6,17,19,29,34,41,51,82},{1,6,11,16,17,29,65,82},{1,6,11,17,29,34,65,82},{1,6,11,17,29,34,51,82},{1,6,11,23,29,58,61,77},{1,6,11,23,29,34,61,77},{1,6,11,23,29,34,51,61},{16,24,32,41,56,65,82,102},{1,16,21,32,41,65,82,102},{6,16,29,41,65,82,94,102},{1,16,21,29,41,65,82,102},{1,16,17,21,29,41,65,82},{24,32,41,56,65,82,102,125},{1,21,32,41,65,82,102,125},{6,29,41,65,82,94,102,125},{1,21,29,41,65,82,102,125},{24,32,41,65,82,89,112,125},{1,21,32,41,65,82,89,125},{19,34,41,65,82,89,112,125},{1,21,34,41,65,82,89,125},{6,19,29,34,41,65,82,125},{1,21,29,34,41,65,82,125},{1,17,21,29,34,41,65,82},{24,32,41,56,61,82,102,125},{1,21,32,41,61,82,102,125},{6,29,41,61,82,94,102,125},{1,21,29,41,61,82,102,125},{24,32,41,61,82,89,112,125},{1,21,32,41,61,82,89,125},{19,34,41,61,82,89,112,125},{1,21,34,41,61,82,89,125},{6,19,29,34,41,61,82,125},{1,21,29,34,41,61,82,125},{24,32,41,61,82,89,97,120},{19,34,41,61,82,89,97,120},{19,34,41,51,61,82,97,120},{1,21,32,41,61,82,89,97},{1,21,34,41,61,82,89,97},{1,21,34,41,51,61,82,97},{6,19,29,34,41,51,61,82},{1,21,29,34,41,51,61,82},{9,17,19,21,29,34,41,51},{1,17,21,29,34,41,51,82},{18,24,32,41,46,56,61,102},{1,18,21,32,41,46,61,102},{6,18,29,41,46,61,94,102},{1,18,21,29,41,46,61,102},{2,6,9,18,29,41,46,61},{1,9,18,21,29,41,46,61},{24,32,41,46,56,61,102,125},{1,21,32,41,46,61,102,125},{6,29,41,46,61,94,102,125},{1,21,29,41,46,61,102,125},{24,32,41,46,61,89,112,125},{1,21,32,41,46,61,89,125},{19,34,41,46,61,89,112,125},{1,21,34,41,46,61,89,125},{6,19,29,34,41,46,61,125},{1,21,29,34,41,46,61,125},{6,9,19,29,34,41,46,61},{1,9,21,29,34,41,46,61},{24,32,41,61,64,80,89,97},{19,34,41,61,64,80,89,97},{19,34,41,51,61,64,80,97},{1,21,32,41,61,64,89,97},{1,21,34,41,61,64,89,97},{1,21,34,41,51,61,64,97},{9,19,34,41,51,61,64,80},{1,9,21,34,41,51,61,64},{6,9,19,29,34,41,51,61},{1,9,21,29,34,41,51,61},{8,13,16,17,21,29,41,45},{9,13,17,21,25,29,41,45},{9,13,17,19,21,29,34,41},{2,9,13,18,21,29,41,45},{21,24,46,58,87,94,102,117},{18,21,29,46,58,87,94,102},{6,18,29,46,58,61,94,102},{1,18,21,29,46,58,61,102},{21,29,46,58,77,94,102,117},{6,29,46,58,61,77,94,102},{1,21,29,46,58,61,77,102},{24,32,46,56,61,77,102,125},{21,24,32,46,65,77,102,125},{1,21,32,46,61,77,102,125},{21,29,46,65,77,94,102,125},{6,29,46,61,77,94,102,125},{1,21,29,46,61,77,102,125},{6,19,29,46,65,77,94,125},{19,21,29,34,46,65,77,125},{6,19,29,34,46,61,77,125},{1,21,29,34,46,61,77,125},{1,9,21,23,29,34,51,61},{24,32,41,44,64,89,97,128},{19,34,41,44,64,89,97,128},{19,34,41,44,51,64,97,128},{1,21,32,41,44,64,89,97},{1,21,34,41,44,64,89,97},{1,21,34,41,44,51,64,97},{19,34,41,44,51,64,75,107},{19,27,44,51,64,75,107,115},{1,21,34,41,44,51,64,75},{9,17,19,27,41,51,75,107},{9,17,19,21,34,41,51,75},{17,19,34,41,44,51,75,107},{1,17,21,34,41,44,51,75},{7,19,34,44,51,64,75,115},{1,7,21,34,44,51,64,75},{9,19,34,41,51,64,75,107},{9,19,27,51,64,75,107,115},{1,9,21,34,41,51,64,75},{7,9,19,34,51,64,75,115},{1,7,9,21,34,51,64,75},{13,17,21,23,29,31,45,63},{8,13,16,17,21,29,45,63},{9,13,17,21,23,25,29,45},{9,13,17,19,21,23,29,34},{2,9,13,18,21,23,29,45},{6,16,39,41,56,65,82,102},{6,39,41,56,65,82,102,125},{24,32,41,56,65,82,112,125},{6,39,41,56,65,82,112,125},{6,19,34,41,65,82,112,125},{24,32,41,56,61,82,112,120},{6,39,41,56,61,82,112,120},{24,32,41,61,82,89,112,120},{19,34,41,61,82,89,112,120},{6,19,34,41,61,82,112,120},{6,19,34,41,51,61,82,120},{6,39,41,56,61,82,102,125},{24,32,41,56,61,82,112,125},{6,39,41,56,61,82,112,125},{6,19,34,41,61,82,112,125},{24,32,41,56,61,80,112,120},{6,39,41,56,61,80,112,120},{24,32,41,61,80,89,112,120},{19,34,41,61,80,89,112,120},{6,19,34,41,61,80,112,120},{24,32,41,61,80,89,97,120},{19,34,41,61,80,89,97,120},{19,34,41,51,61,80,97,120},{6,19,34,41,51,61,80,120},{6,9,19,34,41,51,61,80},{6,18,39,41,46,56,61,102},{6,39,41,46,56,61,102,125},{24,32,41,46,56,61,112,125},{6,39,41,46,56,61,112,125},{6,19,34,41,46,61,112,125},{24,39,46,58,87,94,102,117},{6,18,39,46,58,87,94,102},{6,39,46,58,77,94,102,117},{6,39,46,56,61,77,102,125},{6,39,46,65,77,94,102,125},{24,32,41,68,80,89,97,128},{19,34,41,68,80,89,97,128},{19,34,41,51,68,80,97,128},{19,34,41,51,68,80,107,128},{24,32,41,56,68,80,112,120},{6,39,41,56,68,80,112,120},{24,32,41,68,80,89,112,120},{19,34,41,68,80,89,112,120},{6,19,34,41,68,80,112,120},{24,32,41,68,80,89,97,120},{19,34,41,68,80,89,97,120},{19,34,41,51,68,80,97,120},{6,19,34,41,51,68,80,120},{6,19,34,41,51,68,80,107},{6,9,17,19,27,41,51,107},{6,17,19,34,41,51,68,107},{14,24,32,68,80,89,97,128},{14,19,34,68,80,89,97,128},{14,19,34,51,68,80,97,128},{14,19,34,51,68,80,107,128},{6,14,19,34,51,68,80,107},{14,19,34,51,68,85,107,128},{9,14,19,27,71,92,107,115},{24,32,41,64,80,89,97,128},{19,34,41,64,80,89,97,128},{19,34,41,51,64,80,97,128},{19,34,41,51,64,80,107,128},{9,19,34,41,51,64,80,107},{6,9,19,34,41,51,80,107},{14,24,32,64,80,89,97,128},{14,19,34,64,80,89,97,128},{14,19,34,51,64,80,97,128},{14,19,34,51,64,80,107,128},{9,14,19,34,51,64,80,107},{6,9,14,19,34,51,80,107},{1,14,32,56,61,80,112,120},{1,6,14,56,61,80,112,120},{1,14,32,61,80,89,112,120},{1,14,34,61,80,89,112,120},{1,6,14,34,61,80,112,120},{1,14,32,61,80,89,97,120},{1,14,34,61,80,89,97,120},{1,14,34,51,61,80,97,120},{1,6,14,34,51,61,80,120},{1,14,32,61,64,80,89,97},{1,14,34,61,64,80,89,97},{1,14,34,51,61,64,80,97},{1,9,14,34,51,61,64,80},{1,6,9,14,34,51,61,80},{1,6,9,14,23,34,51,61},{12,22,24,32,37,41,44,64},{12,22,37,41,44,59,64,75},{12,17,22,37,41,44,59,75},{22,24,32,37,41,44,64,128},{22,37,41,44,64,92,107,128},{22,37,41,44,64,75,92,107},{9,17,22,37,41,59,75,92},{17,22,37,41,44,75,92,107},{22,24,32,41,44,64,89,128},{19,22,34,41,44,64,89,128},{19,22,34,41,44,64,107,128},{19,22,44,64,75,92,107,115},{19,22,34,41,44,64,75,107},{9,17,19,22,41,75,92,107},{17,19,22,34,41,44,75,107},{19,34,41,44,51,64,107,128},{22,37,44,54,59,64,75,100},{22,37,44,64,85,92,100,115},{22,37,44,64,75,92,100,115},{22,37,44,54,59,75,100,123},{22,37,44,47,54,71,100,123},{22,37,44,71,85,92,100,115},{9,22,37,59,75,92,100,123},{22,37,44,71,75,92,100,123},{9,17,22,37,59,88,92,123},{17,22,37,47,59,88,110,123},{17,22,37,47,71,88,92,123},{9,17,22,37,59,75,92,123},{17,22,37,44,59,75,110,123},{17,22,37,44,71,75,92,123},{19,22,44,64,85,92,107,115},{19,22,44,71,75,92,100,115},{9,19,22,71,75,92,100,123},{9,17,19,22,71,88,92,123},{9,17,19,22,71,75,92,123},{7,12,30,44,54,59,64,75},{7,30,44,54,64,75,100,115},{7,19,30,34,44,64,75,115},{7,9,30,54,59,75,100,123},{7,30,44,54,59,75,110,123},{7,30,44,54,71,75,100,123},{7,9,40,59,88,95,110,123},{7,9,40,59,75,95,110,123},{7,12,40,44,59,75,95,110},{9,17,40,49,59,88,103,118},{9,17,19,40,42,49,88,103},{17,40,47,49,66,88,103,118},{17,40,42,47,49,66,88,103},{9,17,40,59,88,95,110,123},{17,40,47,59,88,95,110,118},{9,17,40,59,75,95,110,123},{12,17,40,44,59,75,95,110},{9,12,22,37,41,59,64,75},{9,12,17,22,25,37,41,59},{9,22,37,41,64,75,92,107},{9,19,22,64,75,92,107,115},{9,19,22,34,41,64,75,107},{9,19,27,71,75,92,107,115},{9,22,37,54,59,64,75,100},{9,22,37,64,75,92,100,115},{9,22,37,54,59,88,100,123},{22,37,47,54,59,88,110,123},{9,22,37,71,88,92,100,123},{9,17,22,25,37,59,88,118},{17,22,25,37,47,66,88,118},{17,22,37,47,59,88,110,118},{2,9,22,25,37,66,88,118},{9,19,22,71,75,92,100,115},{7,9,12,30,54,59,64,75},{7,9,30,54,59,88,110,123},{7,9,30,54,59,88,110,118},{7,9,30,59,88,95,110,123},{7,9,12,40,49,59,103,118},{7,9,40,49,66,88,103,118},{7,9,40,59,88,95,103,118},{7,9,40,42,49,66,88,103},{7,40,47,66,88,95,103,118},{2,7,9,12,49,66,103,118},{2,7,9,42,49,66,83,103},{9,12,17,25,49,59,103,118},{9,17,25,49,66,88,103,118},{9,17,25,42,49,66,88,103},{9,17,23,25,42,49,66,88},{2,9,12,25,49,66,103,118},{2,9,25,42,49,66,83,103},{2,9,23,25,42,49,66,69},{1,7,9,14,34,51,64,115},{9,14,19,34,51,64,107,115},{1,7,14,34,51,64,85,115},{14,19,34,51,64,85,107,115},{7,9,23,40,42,49,66,69},{9,17,23,40,42,49,66,88},{2,7,9,42,49,66,69,83},{6,13,17,23,29,31,45,63},{6,8,13,16,17,29,45,63},{6,9,13,17,23,25,29,45},{6,8,13,16,17,29,41,45},{6,9,13,17,25,29,41,45},{6,9,13,17,19,23,29,34},{6,9,13,17,19,29,34,41},{6,9,17,19,29,34,41,51},{2,6,9,13,18,23,29,45},{2,6,9,13,18,29,41,45},{1,6,18,23,29,46,58,61},{1,6,9,18,23,29,46,61},{1,6,23,29,46,58,61,77},{1,6,23,29,34,46,61,77},{1,6,9,23,29,34,46,61},{1,6,9,23,29,34,51,61},{6,9,17,23,25,42,66,88},{2,6,9,23,25,42,45,66},{6,16,18,33,50,63,74,114},{6,13,16,18,22,33,50,60},{6,8,13,16,33,50,60,63},{6,16,18,39,58,74,94,122},{6,16,18,29,70,74,94,122},{6,18,29,43,58,74,94,122},{16,18,24,39,41,56,87,102},{6,16,18,39,41,87,94,102},{6,16,18,29,41,70,87,94},{16,18,22,24,32,41,56,87},{6,16,18,22,39,41,56,87},{6,13,16,18,22,41,70,87},{6,13,16,18,22,33,41,45},{6,8,13,16,17,22,41,45},{2,6,9,13,18,22,41,45},{6,16,39,58,87,94,109,122},{6,16,29,70,87,94,109,122},{6,16,29,58,74,94,109,122},{16,24,39,58,87,94,102,117},{6,16,39,65,87,94,102,117},{6,16,39,58,87,94,109,117},{6,16,29,65,87,94,109,117},{6,39,46,65,87,94,102,117},{6,39,46,58,87,94,109,117},{6,29,46,65,87,94,109,117},{6,39,46,65,77,94,102,117},{6,29,46,65,77,94,109,117},{6,29,46,58,87,94,109,122},{6,29,46,58,77,94,109,117},{16,24,32,41,56,65,87,102},{6,16,39,41,56,65,87,102},{6,16,29,41,65,87,94,102},{24,32,41,46,56,65,87,102},{6,39,41,46,56,65,87,102},{6,29,41,46,65,87,94,102},{24,32,41,46,56,65,102,125},{6,39,41,46,56,65,102,125},{6,29,41,46,65,94,102,125},{24,32,41,46,56,65,112,125},{6,39,41,46,56,65,112,125},{24,32,41,46,65,89,112,125},{19,34,41,46,65,89,112,125},{6,19,34,41,46,65,112,125},{6,19,29,34,41,46,65,125},{18,24,32,41,46,56,87,102},{6,18,39,41,46,56,87,102},{6,18,29,41,46,87,94,102},{6,16,18,39,58,87,94,122},{6,18,29,46,58,87,94,122},{6,16,18,29,70,87,94,122},{1,16,22,32,41,56,65,87},{1,6,16,22,41,56,65,87},{1,6,13,16,22,41,65,87},{1,6,13,16,17,22,41,65},{1,22,32,41,46,56,65,87},{1,6,22,41,46,56,65,87},{1,6,13,22,41,46,65,87},{1,22,32,41,46,56,65,112},{1,6,22,41,46,56,65,112},{1,22,32,41,46,65,89,112},{1,22,34,41,46,65,89,112},{1,6,22,34,41,46,65,112},{1,6,13,22,34,41,46,65},{1,6,13,17,22,34,41,65},{6,9,13,17,19,22,34,41},{1,18,22,32,41,46,56,87},{1,6,18,22,41,46,56,87},{1,6,13,18,22,41,46,87},{1,18,22,32,41,46,56,80},{1,6,18,22,41,46,56,80},{1,18,22,32,41,46,64,80},{1,9,18,22,41,46,64,80},{1,6,9,18,22,41,46,80},{1,6,9,13,18,22,41,46},{1,22,32,41,46,56,80,112},{1,6,22,41,46,56,80,112},{1,22,32,41,46,80,89,112},{1,22,34,41,46,80,89,112},{1,6,22,34,41,46,80,112},{1,22,32,41,46,64,80,89},{1,22,34,41,46,64,80,89},{1,9,22,34,41,46,64,80},{1,6,9,22,34,41,46,80},{1,6,9,13,22,34,41,46},{6,9,13,17,22,25,41,45},{16,18,22,24,26,32,56,87},{1,18,22,26,32,46,56,87},{6,16,18,22,26,39,56,87},{1,6,18,22,26,46,56,87},{6,13,16,18,22,26,70,87},{1,6,13,18,22,26,46,87},{1,6,13,18,22,26,42,46},{1,6,9,13,18,22,42,46},{2,6,9,13,18,22,42,45},{1,6,9,13,22,34,42,46},{6,16,18,26,39,58,87,122},{6,18,26,46,58,87,99,122},{6,16,18,26,39,58,74,122},{6,18,26,43,58,74,99,122},{6,16,18,26,70,87,99,122},{6,16,18,26,70,74,99,122},{1,16,22,32,37,41,44,68},{1,16,17,22,37,41,44,68},{1,16,22,32,37,41,56,68},{1,6,16,22,37,41,56,68},{1,6,16,17,22,37,41,68},{1,22,32,37,41,44,68,128},{1,22,37,41,44,68,107,128},{1,17,22,37,41,44,68,107},{1,22,32,37,41,56,68,80},{1,6,22,37,41,56,68,80},{1,22,32,37,41,68,80,128},{1,22,37,41,68,80,107,128},{1,6,22,37,41,68,80,107},{6,9,17,22,37,41,92,107},{1,6,17,22,37,41,68,107},{22,24,32,37,44,64,85,128},{22,37,44,64,85,92,107,128},{1,22,32,37,44,68,85,128},{1,22,37,44,68,85,107,128},{22,37,44,71,85,92,107,115},{1,22,37,44,68,71,85,107},{17,22,37,44,71,75,92,107},{1,17,22,37,44,68,71,107},{1,14,22,32,37,56,68,80},{1,6,14,22,37,56,68,80},{1,14,22,32,37,68,80,128},{1,14,22,37,68,80,107,128},{1,6,14,22,37,68,80,107},{14,22,24,32,37,64,85,128},{14,22,37,64,85,92,107,128},{1,14,22,32,37,68,85,128},{1,14,22,37,68,85,107,128},{14,22,37,71,85,92,107,115},{1,14,22,37,68,71,85,107},{6,9,14,22,37,71,92,107},{1,6,14,22,37,68,71,107},{6,9,17,22,37,71,88,92},{6,9,17,22,37,71,92,107},{1,6,17,22,37,68,71,107},{1,18,22,32,37,41,56,80},{1,6,18,22,37,41,56,80},{1,18,22,32,37,41,64,80},{1,9,18,22,37,41,64,80},{1,6,9,18,22,37,41,80},{1,22,32,37,41,64,80,128},{1,22,37,41,64,80,107,128},{1,9,22,37,41,64,80,107},{1,6,9,22,37,41,80,107},{6,9,17,22,25,37,41,45},{1,14,22,32,37,64,80,128},{1,14,22,37,64,80,107,128},{9,14,22,37,64,92,107,115},{1,9,14,22,37,64,80,107},{1,6,9,14,22,37,80,107},{14,22,37,64,85,92,107,115},{9,14,22,37,71,92,100,115},{6,9,17,22,25,37,66,88},{1,22,32,41,44,68,89,128},{1,22,34,41,44,68,89,128},{1,22,34,41,44,68,107,128},{1,17,22,34,41,44,68,107},{1,22,32,41,56,68,80,112},{1,6,22,41,56,68,80,112},{1,22,32,41,68,80,89,112},{1,22,34,41,68,80,89,112},{1,6,22,34,41,68,80,112},{1,22,32,41,68,80,89,128},{1,22,34,41,68,80,89,128},{1,22,34,41,68,80,107,128},{1,6,22,34,41,68,80,107},{6,9,17,19,22,34,41,107},{1,6,17,22,34,41,68,107},{19,22,34,44,64,85,107,128},{1,22,34,44,68,85,107,128},{19,22,44,71,75,92,107,115},{9,17,19,22,71,75,92,107},{1,14,22,32,68,80,89,128},{1,14,22,34,68,80,89,128},{1,14,22,34,68,80,107,128},{1,6,14,22,34,68,80,107},{14,19,22,34,64,85,107,128},{1,14,22,34,68,85,107,128},{9,14,19,22,71,92,107,115},{1,22,32,41,64,80,89,128},{1,22,34,41,64,80,89,128},{1,22,34,41,64,80,107,128},{1,9,22,34,41,64,80,107},{1,6,9,22,34,41,80,107},{1,14,22,32,64,80,89,128},{1,14,22,34,64,80,89,128},{1,14,22,34,64,80,107,128},{9,14,19,22,34,64,107,115},{1,9,14,22,34,64,80,107},{1,6,9,14,22,34,80,107},{14,19,22,34,64,85,107,115},{6,9,17,22,25,42,66,88},{2,6,9,22,25,42,45,66},{1,9,14,22,30,34,64,115},{9,19,22,30,34,64,75,115},{1,14,22,30,32,54,64,85},{1,14,22,30,54,64,85,115},{9,14,22,30,54,71,100,115},{1,14,22,30,54,71,85,115},{1,9,14,22,30,54,64,115},{9,22,30,54,64,75,100,115},{9,22,30,54,71,88,100,123},{22,30,47,54,71,88,110,123},{1,14,22,30,34,64,85,115},{9,19,22,30,71,75,100,115},{9,19,22,30,71,75,100,123},{1,9,14,22,30,42,66,71},{1,6,9,14,22,42,66,71},{6,9,17,22,42,66,71,88},{6,13,18,22,42,45,60,76},{6,9,13,17,22,25,42,45},{6,17,22,25,42,45,66,90},{2,22,25,42,45,66,83,90},{18,24,32,46,56,58,87,102},{16,18,24,26,32,56,58,87},{1,18,26,32,46,56,58,87},{16,18,24,39,56,58,87,102},{6,18,39,46,56,58,87,102},{6,16,18,26,39,56,58,87},{1,6,18,26,46,56,58,87},{1,6,18,23,26,46,58,99},{6,18,23,26,43,58,63,99},{1,6,13,18,23,26,42,46},{1,18,32,46,56,58,61,102},{1,6,18,46,56,58,61,102},{1,18,32,41,46,56,61,80},{1,6,18,41,46,56,61,80},{1,18,32,41,46,61,64,80},{1,9,18,41,46,61,64,80},{1,6,9,18,41,46,61,80},{1,6,9,13,18,23,42,46},{2,6,9,13,18,23,42,45},{1,32,46,56,58,61,77,102},{1,6,46,56,58,61,77,102},{1,32,46,56,61,77,112,125},{1,6,46,56,61,77,112,125},{1,32,46,61,77,89,112,125},{1,34,46,61,77,89,112,125},{1,6,34,46,61,77,112,125},{1,32,41,46,56,61,80,112},{1,6,41,46,56,61,80,112},{1,32,41,46,61,80,89,112},{1,34,41,46,61,80,89,112},{1,6,34,41,46,61,80,112},{1,32,41,46,61,64,80,89},{1,34,41,46,61,64,80,89},{1,9,34,41,46,61,64,80},{1,6,9,34,41,46,61,80},{1,6,9,13,23,34,42,46},{1,6,9,14,23,42,66,71},{6,9,17,23,42,66,71,88},{5,12,16,18,22,28,33,45},{5,12,18,22,28,45,52,83},{1,5,12,18,22,28,30,32},{1,5,12,18,22,28,30,83},{1,5,12,22,28,30,83,95},{5,12,17,22,28,45,83,98},{5,22,28,42,45,52,83,98},{5,12,28,45,52,69,83,98},{1,5,7,12,18,28,30,32},{1,5,7,12,18,28,30,83},{1,5,7,12,28,30,83,95},{5,7,12,28,40,69,83,113},{5,7,28,42,52,69,83,113},{5,12,17,28,45,69,86,98},{5,17,28,42,62,83,98,113},{5,12,17,28,69,83,98,113},{5,28,45,52,69,86,98,121},{5,28,42,52,69,73,98,113},{5,28,42,52,69,83,98,113},{5,18,22,28,33,45,60,76},{5,18,22,28,42,45,52,76},{1,5,18,22,28,30,42,83},{5,18,22,28,42,45,52,83},{5,28,42,45,52,57,98,121},{5,28,42,45,52,57,76,108},{1,5,7,18,28,30,42,83},{5,7,18,28,42,52,69,83},{5,28,42,52,69,73,108,121},{5,28,45,52,57,86,108,121},{5,28,42,52,69,73,98,121},{5,28,45,57,86,93,108,116},{5,28,45,57,76,93,108,116},{5,28,42,45,52,57,108,121},{2,5,9,12,18,22,45,83},{1,5,12,18,22,30,32,64},{1,5,9,12,18,22,30,64},{1,5,9,12,18,22,30,83},{5,9,12,22,30,83,95,103},{5,12,17,22,62,83,95,103},{2,9,12,22,30,66,83,103},{5,12,17,22,25,45,83,98},{2,5,12,25,45,69,83,98},{2,5,9,12,22,25,45,83},{2,5,42,45,52,69,83,98},{1,5,7,9,12,18,30,83},{5,7,12,40,62,83,95,103},{5,7,9,12,30,83,95,103},{2,7,9,12,30,66,83,103},{5,7,12,40,49,69,83,113},{5,12,17,40,49,62,83,113},{5,12,15,17,40,49,69,113},{5,12,17,25,45,69,86,98},{5,17,25,42,62,83,98,113},{5,12,17,25,69,83,98,113},{2,5,25,42,69,83,98,113},{2,5,42,45,52,69,98,121},{1,5,9,18,22,30,42,83},{2,5,9,18,22,42,45,83},{2,5,18,42,45,52,69,83},{2,5,42,45,52,69,108,121},{1,5,12,16,22,32,41,44},{1,5,12,16,17,22,41,44},{1,5,12,22,32,41,44,64},{1,5,12,22,41,44,64,75},{5,9,12,17,22,41,59,75},{1,5,12,17,22,41,44,75},{12,22,24,30,32,44,54,64},{12,22,30,44,54,59,64,75},{1,5,12,22,30,32,44,64},{1,5,12,22,30,44,64,75},{5,9,12,22,30,59,75,95},{12,22,30,44,59,75,95,110},{1,5,12,22,30,44,75,95},{5,9,12,17,22,59,95,103},{5,9,12,17,22,59,75,95},{12,17,22,44,59,75,95,110},{1,5,12,17,22,44,75,95},{1,5,7,12,30,32,44,64},{1,5,7,12,30,44,64,75},{5,7,9,12,30,59,75,95},{7,12,30,44,59,75,95,110},{1,5,7,12,30,44,75,95},{5,7,9,12,40,59,95,103},{5,7,9,12,40,59,75,95},{1,5,7,12,40,44,75,95},{5,12,17,40,49,62,83,103},{5,9,12,17,40,49,59,103},{5,12,17,40,62,83,95,103},{5,9,12,17,40,59,95,103},{5,9,12,17,40,59,75,95},{1,5,12,17,40,44,75,95},{1,5,12,18,22,32,41,64},{1,5,9,12,18,22,41,64},{1,5,9,12,22,41,64,75},{5,9,12,17,22,25,41,45},{9,12,22,30,54,59,64,75},{1,5,9,12,22,30,64,75},{9,12,22,30,59,95,103,118},{2,9,12,22,30,66,103,118},{12,17,22,25,62,83,103,126},{5,9,12,17,22,25,83,103},{9,12,17,22,25,59,103,118},{2,12,22,25,66,83,103,126},{2,9,12,22,25,66,83,103},{2,9,12,22,25,66,103,118},{1,5,7,9,12,30,64,75},{7,9,12,30,59,95,103,118},{2,7,9,12,30,66,103,118},{7,12,40,49,62,83,103,126},{5,7,9,12,40,49,83,103},{2,7,12,49,66,83,103,126},{2,7,9,12,49,66,83,103},{12,17,25,49,62,83,105,113},{12,15,17,25,49,69,105,113},{5,17,25,42,49,62,83,113},{5,12,17,25,49,69,83,113},{12,17,25,49,62,83,103,126},{5,9,12,17,25,49,83,103},{2,12,25,49,69,83,105,113},{2,5,25,42,49,69,83,113},{2,12,25,49,66,83,103,126},{2,9,12,25,49,66,83,103},{1,5,22,32,41,44,64,89},{1,5,22,34,41,44,64,89},{1,5,22,34,41,44,64,75},{5,9,17,19,22,34,41,75},{1,5,17,22,34,41,44,75},{1,5,22,30,34,44,64,75},{19,22,30,34,44,64,75,115},{1,5,7,30,34,44,64,75},{5,17,40,42,49,62,83,103},{5,9,17,19,40,42,49,103},{1,5,9,22,34,41,64,75},{1,5,9,22,30,34,64,75},{5,9,17,22,25,42,83,103},{2,9,22,25,42,66,83,103},{2,5,9,22,25,42,45,83},{5,7,9,40,42,49,83,103},{5,17,25,42,49,69,73,113},{5,9,17,25,42,49,83,103},{2,5,9,25,42,49,69,83},{9,22,30,42,66,83,95,103},{1,5,9,22,30,42,83,95},{5,9,17,22,42,83,95,103},{5,17,25,42,45,57,98,121},{5,17,22,25,42,45,83,98},{2,5,25,42,45,69,98,121},{2,5,25,42,45,69,83,98},{5,9,13,17,22,25,42,45},{5,13,18,22,42,45,60,76},{5,7,9,40,42,83,95,103},{7,9,30,42,66,83,95,103},{1,5,7,9,30,42,83,95},{5,17,40,42,49,69,73,113},{5,7,40,42,49,69,83,113},{5,17,40,42,49,62,83,113},{5,17,25,45,69,86,98,121},{5,17,25,42,69,73,98,121},{5,17,25,42,69,73,98,113},{5,17,25,38,42,45,57,121},{5,17,25,38,42,69,73,121},{2,5,25,38,42,45,69,121},{5,38,42,45,57,93,108,121},{5,38,42,45,57,76,93,108},{5,38,45,57,86,93,108,121},{12,22,24,32,37,44,54,64},{12,22,37,44,54,59,64,75},{12,22,37,44,54,59,75,110},{12,17,22,37,44,59,75,110},{12,17,22,37,59,78,110,118},{12,22,30,44,54,59,75,110},{12,22,30,59,78,95,110,118},{12,17,22,59,78,95,103,118},{12,17,22,59,78,95,110,118},{7,12,30,44,54,59,75,110},{7,12,30,59,78,95,110,118},{7,12,40,59,78,95,103,118},{7,12,40,59,78,95,110,118},{12,17,40,49,62,78,103,126},{12,17,40,49,59,78,103,118},{12,17,40,62,78,95,103,126},{12,17,40,59,78,95,103,118},{12,17,40,59,78,95,110,118},{22,37,44,54,59,75,110,123},{22,37,44,47,54,71,110,123},{22,30,44,54,59,75,110,123},{17,22,47,66,78,95,103,118},{17,22,47,59,88,95,110,118},{17,22,47,66,78,95,110,118},{7,40,47,66,78,95,103,118},{17,40,47,49,66,78,103,126},{17,40,47,49,66,78,103,118},{17,40,47,66,78,95,103,126},{17,40,47,66,78,95,103,118},{17,40,47,66,78,95,110,118},{9,12,22,37,54,59,64,75},{9,12,22,37,54,59,110,118},{9,12,17,22,25,37,59,118},{12,17,22,25,37,66,78,118},{2,9,12,22,25,37,66,118},{9,12,22,30,54,59,110,118},{12,22,30,66,78,95,103,118},{12,17,22,25,66,78,103,126},{12,17,22,25,66,78,103,118},{7,9,12,30,54,59,110,118},{7,12,30,66,78,95,103,118},{7,12,40,49,66,78,103,126},{7,12,40,49,66,78,103,118},{12,17,25,49,62,83,105,126},{12,17,25,49,66,78,105,126},{12,17,25,49,66,78,103,126},{12,17,25,49,66,78,103,118},{2,12,25,49,66,83,105,126},{9,22,37,54,59,88,110,118},{9,22,30,54,59,88,110,118},{17,25,42,49,62,83,105,126},{17,25,42,47,49,66,105,126},{2,25,42,49,66,83,105,126},{22,30,44,54,64,75,100,115},{9,22,30,54,59,75,100,123},{22,30,44,54,71,75,100,123},{9,22,30,59,88,95,110,123},{9,22,30,59,75,95,110,123},{9,17,22,59,88,95,103,118},{17,22,47,66,88,95,103,118},{9,17,22,59,88,95,110,123},{9,17,22,59,75,95,110,123},{7,9,30,59,75,95,110,123},{17,40,42,49,62,83,103,126},{17,40,42,47,49,66,103,126},{9,17,40,59,88,95,103,118},{17,40,47,66,88,95,103,118},{9,22,30,54,59,88,110,123},{9,22,30,66,88,95,103,118},{9,22,30,59,88,95,110,118},{22,30,47,66,88,95,110,118},{17,22,25,42,66,83,103,126},{9,17,22,25,42,66,88,103},{9,17,22,25,66,88,103,118},{7,9,30,66,88,95,103,118},{7,9,30,59,88,95,110,118},{7,40,42,49,66,83,103,126},{17,25,42,49,62,83,105,113},{17,25,42,49,69,73,105,113},{17,25,42,49,66,83,103,126},{2,25,42,49,69,83,105,113},{17,22,42,66,83,95,103,126},{12,22,30,66,83,95,103,126},{12,17,22,62,83,95,103,126},{9,17,22,42,66,88,95,103},{17,25,42,45,57,90,98,121},{17,22,25,42,45,83,90,98},{12,17,22,25,45,83,90,98},{17,25,42,62,83,90,98,113},{17,22,25,42,66,83,90,126},{2,25,42,45,69,90,98,121},{2,25,42,45,69,83,90,98},{2,12,22,25,45,66,83,90},{2,12,25,45,69,83,90,98},{2,25,42,69,83,90,98,113},{7,40,42,66,83,95,103,126},{7,12,40,62,83,95,103,126},{7,12,30,66,83,95,103,126},{7,9,40,42,66,88,95,103},{17,40,42,49,69,73,105,113},{7,40,42,49,69,83,105,113},{17,40,42,49,62,83,105,113},{12,15,17,40,49,69,105,113},{7,12,40,49,69,83,105,113},{12,17,40,49,62,83,105,113},{17,40,42,49,62,83,105,126},{17,40,42,47,49,66,105,126},{7,40,42,49,66,83,105,126},{17,25,45,69,86,90,98,121},{12,17,25,45,69,86,90,98},{17,25,42,69,73,90,98,121},{17,25,42,69,73,90,98,113},{12,17,25,69,83,90,98,113},{17,23,25,42,45,57,90,121},{17,23,25,42,69,73,90,121},{17,25,42,69,73,90,105,113},{17,25,42,62,83,90,105,113},{2,23,25,42,45,69,90,121},{2,25,42,69,83,90,105,113},{17,23,25,38,42,45,57,121},{17,23,25,38,42,69,73,121},{13,17,23,25,38,42,45,57},{17,23,25,38,45,57,86,121},{15,17,23,25,38,69,86,121},{2,23,25,38,42,45,69,121},{2,23,25,38,45,69,86,121},{23,38,42,45,57,93,108,121},{23,38,42,45,57,76,93,108},{13,23,38,42,45,57,60,76},{23,38,45,57,86,93,108,121},{1,7,9,30,34,64,75,115},{1,7,30,32,44,54,64,85},{1,7,30,44,54,64,85,115},{7,30,44,54,71,75,100,115},{1,7,30,44,54,71,85,115},{1,7,9,14,30,54,71,115},{7,9,30,54,71,75,100,115},{1,7,9,30,54,64,75,115},{7,9,30,54,71,88,110,123},{7,9,30,54,71,75,100,123},{1,7,30,34,44,64,85,115},{7,9,30,71,88,95,110,123},{1,7,9,30,42,66,71,95},{7,9,40,42,66,71,88,95},{7,9,30,66,71,88,95,110},{7,40,47,66,71,88,95,110},{1,7,9,23,40,42,66,71},{9,17,23,40,42,66,71,88},{1,7,18,23,38,42,69,93},{18,23,38,42,45,69,93,108},{17,23,38,42,69,73,93,121},{23,38,42,45,69,93,108,121},{15,17,23,38,69,86,93,121},{23,38,45,69,86,93,108,121},{10,18,23,38,42,60,76,93},{18,23,38,42,45,76,93,108},{1,7,9,23,38,40,42,69},{9,17,23,38,40,42,49,69},{9,17,23,25,38,42,49,69},{2,9,23,25,38,42,45,69},{17,23,40,42,49,66,69,105},{7,40,42,49,66,69,83,105},{17,23,25,42,49,66,69,105},{2,25,42,49,66,69,83,105},{13,23,31,60,63,79,96,104},{8,13,33,60,63,79,96,104},{6,13,18,23,60,63,96,104},{6,13,18,33,60,63,96,104},{6,13,18,23,29,45,63,96},{6,8,13,16,29,33,45,63},{6,13,18,29,33,45,63,96},{6,13,18,23,29,63,84,99},{6,18,23,29,43,58,63,99},{1,6,13,17,23,29,53,63},{1,6,13,16,17,29,53,63},{1,6,13,23,29,53,63,99},{6,13,16,29,53,63,99,114},{6,13,18,29,63,84,99,114},{1,6,23,29,53,58,63,99},{6,16,29,53,63,74,99,114},{6,18,29,43,63,74,99,114},{1,6,13,17,23,29,34,53},{1,6,13,16,17,29,53,65},{1,6,13,17,29,34,53,65},{1,6,13,23,29,46,53,99},{1,6,13,23,29,34,46,53},{1,6,23,29,46,53,58,99},{1,6,23,29,46,53,58,77},{1,6,23,29,34,46,53,77},{6,19,29,34,46,53,65,77},{1,6,13,18,23,29,46,99},{1,6,9,13,18,23,29,46},{1,6,9,13,23,29,34,46},{1,6,18,23,29,46,58,99},{1,6,13,18,23,26,46,99},{6,13,18,23,26,63,84,99},{6,13,18,23,42,45,60,76},{6,9,13,17,23,25,42,45},{6,17,23,25,42,45,66,90},{2,23,25,42,45,66,69,90},{23,38,45,57,86,93,101,116},{23,38,45,57,76,93,101,116},{17,23,25,45,69,86,90,121},{12,16,18,20,28,33,45,48},{12,18,20,28,45,48,69,72},{18,20,28,33,45,48,60,124},{18,20,28,45,48,72,93,124},{18,20,33,48,60,63,96,104},{18,20,23,45,48,72,96,124},{18,20,23,48,60,81,96,124},{18,20,33,45,48,60,96,124},{8,33,48,60,63,79,96,104},{1,7,12,18,20,28,32,48},{1,7,12,18,20,28,48,69},{1,7,12,20,28,40,48,69},{12,17,20,28,45,48,69,86},{20,28,45,48,69,72,86,93},{1,7,18,20,28,48,69,93},{18,20,28,45,48,69,72,93},{20,23,45,48,72,86,93,101},{20,23,45,48,72,93,101,124},{1,7,18,20,23,48,69,93},{18,20,23,45,48,69,72,93},{18,20,23,45,48,72,93,124},{18,20,23,48,60,81,93,124},{15,17,20,23,48,69,86,93},{20,23,45,48,69,72,86,93},{20,23,31,45,48,60,96,124},{18,20,28,33,45,60,76,124},{18,20,28,45,72,76,93,124},{7,18,20,28,42,69,93,108},{10,18,20,28,42,76,93,108},{18,20,28,45,69,72,93,108},{18,20,28,45,72,76,93,108},{15,20,28,69,86,93,108,121},{20,28,45,69,72,86,93,108},{20,23,45,72,76,93,101,124},{10,18,20,23,60,76,93,124},{18,20,23,45,72,76,93,124},{4,16,18,20,33,45,48,63},{8,16,20,33,45,48,60,63},{1,4,12,16,18,20,32,48},{1,4,12,16,18,20,45,48},{1,4,12,16,17,20,45,48},{1,4,12,18,20,45,48,69},{4,18,20,23,45,48,63,96},{18,20,33,45,48,60,63,96},{8,33,45,48,60,63,79,96},{1,4,12,17,20,40,48,69},{1,4,7,12,20,40,66,69},{4,17,20,23,45,48,69,86},{1,4,12,17,20,45,48,69},{1,4,16,18,20,32,48,58},{1,4,18,20,23,48,58,63},{1,4,18,20,23,45,48,69},{1,4,17,20,23,40,48,69},{8,31,45,48,60,63,79,96},{20,23,31,45,48,60,63,96},{1,4,12,16,18,20,32,37},{1,4,12,16,18,20,37,45},{1,4,12,16,17,20,37,45},{1,4,12,18,20,37,45,66},{1,4,12,18,20,45,66,69},{12,18,20,35,45,66,69,83},{6,18,20,33,45,60,63,96},{4,6,16,18,20,33,45,63},{6,8,16,20,33,45,60,63},{1,7,12,18,20,66,69,83},{7,12,20,40,69,83,105,113},{12,15,17,20,40,69,105,113},{7,12,20,40,66,69,83,105},{4,12,17,20,40,66,69,105},{12,17,20,45,69,86,90,98},{4,12,17,20,45,66,69,90},{12,20,35,45,69,83,90,98},{12,20,35,45,66,69,83,90},{1,4,18,20,23,45,66,69},{12,16,18,20,22,28,33,45},{12,18,20,22,28,45,52,83},{18,20,22,28,42,45,52,76},{18,20,22,28,33,45,60,76},{12,18,20,28,45,52,69,83},{18,20,28,42,45,52,76,108},{12,18,20,22,35,45,66,83},{18,20,35,42,45,52,69,83},{18,20,23,45,60,76,96,124},{1,7,12,18,20,28,30,32},{1,7,12,18,20,28,30,83},{7,18,20,28,42,52,69,83},{1,7,12,18,20,28,69,83},{7,20,28,42,52,69,83,113},{7,12,20,28,40,69,83,113},{12,17,20,28,45,69,86,98},{20,28,45,52,69,86,98,121},{12,20,28,45,52,69,83,98},{20,28,45,52,69,86,108,121},{1,7,18,20,28,30,42,83},{18,20,28,42,45,52,69,108},{20,28,42,52,69,73,108,121},{20,28,45,57,86,93,108,116},{20,28,45,52,57,86,108,121},{20,28,45,57,76,93,108,116},{20,28,42,45,52,57,76,108},{1,7,12,18,20,30,66,83},{20,35,42,45,52,69,98,121},{20,35,42,45,52,69,83,98},{20,35,42,45,52,69,108,121},{1,7,18,20,23,42,69,93},{18,20,23,42,45,69,93,108},{18,20,23,42,45,76,93,108},{10,18,20,23,42,60,76,93},{20,23,45,69,86,93,108,121},{15,17,20,23,69,86,93,121},{23,38,45,72,86,93,101,116},{23,38,45,72,76,93,101,116},{4,6,16,18,20,58,63,74},{1,4,16,18,20,48,58,63},{4,11,16,24,32,56,58,102},{1,4,11,16,20,32,56,58},{1,4,6,11,16,20,58,63},{1,4,16,17,20,45,48,63},{1,4,17,20,23,45,48,63},{4,6,11,16,39,56,58,102},{1,4,6,11,16,20,56,58},{1,4,16,32,37,41,44,68},{1,4,16,17,37,41,44,68},{4,24,32,37,44,64,85,128},{1,4,32,37,44,68,85,128},{1,4,37,44,68,71,85,107},{1,4,17,37,44,68,71,107},{1,4,7,32,44,54,64,85},{1,4,7,44,54,71,85,115},{1,4,7,40,44,71,75,110},{1,4,7,20,40,66,71,110},{1,4,17,40,44,71,75,110},{1,4,17,20,40,66,71,110},{4,17,40,47,66,71,88,110},{1,4,17,20,23,40,66,71},{1,4,7,9,23,40,66,71},{1,4,6,17,20,23,45,63},{1,4,6,16,17,20,45,63},{1,4,6,18,20,23,58,63},{1,4,6,17,20,23,66,71},{4,6,16,18,29,33,63,74},{1,4,16,18,20,32,37,56},{1,4,6,16,18,20,37,56},{1,4,6,16,18,20,37,45},{1,4,6,16,17,20,37,45},{1,4,6,18,20,37,45,66},{1,4,16,32,37,41,56,68},{1,4,6,16,37,41,56,68},{1,4,6,16,17,37,41,68},{1,4,14,32,37,56,68,80},{1,4,6,14,37,56,68,80},{4,14,24,32,37,64,85,128},{1,4,14,32,37,68,85,128},{1,4,14,37,68,71,85,107},{1,4,6,14,37,68,71,107},{1,4,6,17,20,37,66,71},{1,4,6,17,37,68,71,107},{1,4,14,32,37,54,64,85},{1,4,14,37,54,71,85,115},{1,4,9,14,37,54,66,71},{1,4,6,9,14,37,66,71},{1,4,6,17,20,37,45,66},{4,16,18,24,32,56,58,102},{1,4,16,18,20,32,56,58},{4,6,16,18,39,56,58,102},{1,4,6,16,18,20,56,58},{1,4,6,18,20,23,45,66},{1,4,6,9,14,23,66,71},{1,12,16,20,22,32,37,44},{1,12,16,17,20,22,37,44},{1,12,20,22,32,37,44,54},{1,12,20,22,37,44,54,110},{12,17,20,22,37,66,78,110},{1,12,17,20,22,37,44,110},{1,4,12,16,32,37,41,44},{1,4,12,16,17,37,41,44},{1,4,12,32,37,44,54,64},{1,4,12,37,44,54,75,110},{1,4,12,17,20,37,66,110},{1,4,12,17,37,44,75,110},{1,7,12,20,30,32,44,54},{1,7,12,20,30,44,54,110},{1,4,7,12,32,44,54,64},{1,4,7,12,44,54,75,110},{7,12,20,40,66,78,95,110},{1,4,7,12,20,40,66,110},{1,7,12,20,40,44,95,110},{1,4,7,12,40,44,75,110},{12,17,20,40,66,78,105,126},{4,12,17,40,66,78,110,118},{12,17,20,40,66,78,95,110},{1,4,12,17,20,40,66,110},{1,12,17,20,40,44,95,110},{1,4,12,17,40,44,75,110},{22,24,32,37,44,54,64,85},{1,20,22,32,37,44,54,85},{1,20,22,37,44,54,71,85},{1,20,22,37,44,54,71,110},{17,20,22,37,47,66,71,110},{1,17,20,22,37,44,71,110},{4,37,44,54,64,85,100,115},{4,37,44,54,71,85,100,115},{1,4,32,37,44,54,64,85},{1,4,37,44,54,71,85,115},{4,37,47,54,71,88,110,123},{4,37,44,54,71,75,110,123},{1,4,37,44,54,71,75,110},{4,17,37,47,66,71,88,110},{1,4,17,20,37,66,71,110},{4,17,37,47,71,88,110,123},{4,17,37,44,71,75,110,123},{1,4,17,37,44,71,75,110},{1,7,20,30,44,54,71,110},{4,7,44,54,71,75,110,123},{1,4,7,44,54,71,75,110},{17,20,40,42,47,66,105,126},{4,17,40,47,66,88,110,118},{1,12,18,20,22,32,37,54},{1,12,18,20,22,37,54,66},{1,12,20,22,37,54,66,110},{12,17,20,22,37,45,66,90},{12,20,22,35,45,66,83,90},{1,4,9,12,37,54,66,110},{1,4,12,17,20,37,45,66},{7,12,20,30,66,78,95,110},{1,7,12,20,30,54,66,110},{1,4,7,9,12,54,66,110},{7,12,20,40,66,83,105,126},{7,12,20,40,66,78,95,126},{12,17,20,66,83,90,105,126},{12,17,20,66,69,83,90,105},{12,17,20,69,83,90,105,113},{20,35,42,66,69,83,90,105},{20,35,42,69,83,90,105,113},{1,20,22,37,54,66,71,110},{4,9,37,54,66,71,88,110},{1,4,9,37,54,66,71,110},{1,4,7,9,54,66,71,110},{7,20,40,42,66,83,105,126},{17,20,42,66,83,90,105,126},{17,20,23,42,66,69,90,105},{4,17,20,23,45,66,69,90},{20,23,35,42,45,66,69,90},{1,4,7,9,14,54,71,115},{1,7,20,23,40,42,66,69},{17,20,23,40,42,66,69,105},{7,20,40,42,66,69,83,105},{1,4,7,9,23,40,66,69},{1,4,17,20,23,40,66,69},{6,18,20,23,45,60,63,96},{1,4,6,18,20,23,45,63},{6,17,20,23,42,45,66,90},{1,4,6,17,20,23,45,66},{17,20,23,45,69,86,90,121},{20,23,35,42,45,69,90,121},{16,18,20,33,48,50,60,63},{8,16,33,48,50,60,63,79},{6,16,18,20,33,50,60,63},{16,18,20,22,28,33,45,60},{6,16,18,20,22,33,45,60},{6,13,18,33,50,60,63,104},{8,13,33,50,60,63,79,104},{1,12,16,18,20,22,32,37},{1,12,16,18,20,22,37,45},{1,12,16,17,20,22,37,45},{1,16,18,20,22,32,37,56},{1,6,16,18,20,22,37,56},{1,6,16,18,20,22,37,45},{1,6,16,17,20,22,37,45},{1,12,18,20,22,37,45,66},{1,6,18,20,22,37,45,66},{6,18,20,22,42,45,60,76},{1,6,17,20,22,37,66,71},{1,14,22,32,37,54,64,85},{1,14,22,37,54,71,85,115},{1,9,14,22,37,54,66,71},{1,6,9,14,22,37,66,71},{6,17,20,22,42,45,66,90},{1,6,17,20,22,37,45,66},{20,22,35,42,45,66,83,90},{1,16,18,20,22,26,32,56},{1,6,16,18,20,22,26,56},{1,6,18,20,22,26,42,60},{1,12,18,20,22,30,32,54},{1,12,18,20,22,30,54,66},{1,18,20,22,30,42,66,83},{18,20,22,35,42,45,66,83},{1,6,18,20,22,42,45,66},{1,9,14,22,30,54,66,71},{1,20,22,30,54,66,71,110},{1,6,17,20,22,42,66,71},{1,16,18,20,26,32,56,58},{1,6,16,18,20,26,56,58},{6,16,18,20,26,58,63,74},{6,18,26,43,58,63,74,99},{1,6,18,20,23,26,58,63},{1,6,18,20,23,26,42,60},{1,6,18,20,23,42,45,66},{6,18,20,23,42,45,60,76},{1,6,17,20,23,42,66,71},{1,12,18,20,22,28,30,32},{1,12,18,20,22,28,30,83},{1,12,20,22,28,30,83,95},{12,17,20,22,28,45,83,98},{20,22,28,42,45,52,83,98},{1,7,12,20,28,30,83,95},{17,20,28,42,62,83,98,113},{12,17,20,28,69,83,98,113},{20,28,42,52,69,73,98,113},{20,28,42,52,69,83,98,113},{1,18,20,22,28,30,42,83},{18,20,22,28,42,45,52,83},{20,28,42,45,52,57,98,121},{20,28,42,52,69,73,98,121},{20,28,42,45,52,57,108,121},{1,12,18,20,22,30,66,83},{12,20,22,30,66,83,95,126},{12,17,20,22,62,83,95,126},{12,17,20,22,45,83,90,98},{7,12,20,40,62,83,95,126},{7,12,20,30,66,83,95,126},{12,17,20,40,62,83,105,113},{17,20,42,62,83,90,98,113},{12,17,20,69,83,90,98,113},{20,35,42,69,83,90,98,113},{1,12,20,22,30,32,44,54},{1,12,20,22,30,44,54,110},{12,20,22,30,66,78,95,110},{1,12,20,22,30,44,95,110},{12,17,20,22,66,78,95,126},{12,17,20,22,66,78,95,110},{1,12,17,20,22,44,95,110},{1,7,12,20,30,44,95,110},{12,17,20,40,62,83,105,126},{12,17,20,40,62,83,95,126},{12,17,20,40,66,78,95,126},{1,20,22,30,44,54,71,110},{17,20,40,42,62,83,105,126},{1,12,20,22,30,54,66,110},{12,17,20,22,66,83,90,126},{17,20,42,62,83,90,105,113},{17,20,22,42,66,83,90,126},{17,20,42,69,73,90,105,113},{1,20,22,30,42,66,83,95},{17,20,22,42,66,83,95,126},{17,20,42,45,57,90,98,121},{17,20,22,42,45,83,90,98},{20,35,42,45,69,90,98,121},{20,35,42,45,69,83,90,98},{7,20,40,42,66,83,95,126},{1,7,20,30,42,66,83,95},{17,20,40,42,69,73,105,113},{7,20,40,42,69,83,105,113},{17,20,40,42,62,83,105,113},{17,20,45,69,86,90,98,121},{17,20,42,69,73,90,98,121},{17,20,42,69,73,90,98,113},{17,20,23,42,45,57,90,121},{17,20,23,42,69,73,90,121},{20,23,42,45,57,93,108,121},{20,23,42,45,57,76,93,108},{20,23,45,57,86,93,108,121},{1,16,18,20,26,32,48,58},{1,18,20,23,26,48,58,63},{1,18,20,23,26,42,60,93},{1,7,18,20,42,66,69,83},{18,20,35,42,45,66,69,83},{1,18,20,23,42,45,66,69},{1,7,9,30,54,66,71,110},{1,7,20,30,66,71,95,110},{1,7,20,40,42,66,71,95},{1,17,20,23,40,42,66,71},{17,20,23,42,69,73,93,121},{20,23,42,45,69,93,108,121},{20,28,42,69,73,93,108,121},{23,31,48,60,63,79,96,104},{18,20,23,48,60,63,96,104},{20,23,42,45,57,60,76,93},{17,20,23,45,57,86,93,121},{4,16,18,21,33,45,48,63},{8,16,21,33,45,48,63,79},{1,4,12,16,18,21,32,48},{1,4,12,16,18,21,45,48},{1,4,12,16,17,21,45,48},{1,4,12,18,21,45,48,69},{4,18,21,23,45,48,63,96},{18,21,33,45,48,63,79,96},{1,4,12,17,21,40,48,69},{1,4,7,9,12,21,40,69},{4,17,21,23,45,48,69,86},{1,4,12,17,21,45,48,69},{1,4,16,18,21,32,48,58},{1,4,18,21,23,48,58,63},{1,4,18,21,23,45,48,69},{1,4,17,21,23,40,48,69},{21,23,31,45,48,63,79,96},{1,4,12,16,18,21,32,41},{1,4,12,16,18,21,41,45},{1,4,12,16,17,21,41,45},{1,4,9,12,18,21,41,45},{1,4,9,12,18,21,45,69},{13,18,21,29,33,45,63,96},{4,16,18,21,29,33,45,63},{8,13,16,21,29,33,45,63},{4,7,9,12,40,49,66,69},{4,9,12,17,21,40,49,69},{2,7,9,12,49,66,69,83},{4,9,12,17,21,25,45,69},{2,4,9,12,25,45,66,69},{1,4,9,18,21,23,45,69},{1,4,12,16,18,32,37,41},{1,4,12,16,18,37,41,45},{1,4,12,16,17,37,41,45},{1,4,12,18,32,37,41,64},{1,4,9,12,18,37,41,64},{1,4,9,12,18,37,41,45},{4,9,12,17,25,37,41,45},{1,4,9,12,18,37,45,66},{1,4,9,12,18,45,66,69},{2,9,12,18,45,66,69,83},{4,6,16,18,29,33,45,63},{4,6,16,18,29,33,41,45},{1,4,7,9,12,54,64,75},{1,7,9,12,18,66,69,83},{1,4,7,9,12,40,66,69},{7,12,40,49,66,69,83,105},{4,12,17,40,49,66,69,105},{2,12,25,49,66,69,83,105},{4,12,17,25,49,66,69,105},{4,12,17,25,45,66,69,90},{2,12,25,45,66,69,83,90},{2,35,42,45,66,69,83,90},{1,4,9,18,23,45,66,69},{2,4,9,23,25,45,66,69},{5,12,16,18,28,33,45,48},{5,8,16,28,33,45,48,60},{5,12,18,28,45,48,69,72},{5,12,18,28,45,52,69,83},{5,18,28,42,45,52,76,108},{5,18,28,45,72,76,93,108},{5,18,28,33,45,60,76,124},{5,18,28,45,72,76,93,124},{5,10,18,28,42,76,93,108},{5,10,18,28,60,76,93,124},{2,5,9,12,18,45,69,83},{2,9,12,18,22,45,66,83},{6,13,18,33,45,60,63,96},{18,23,45,60,76,96,111,124},{18,23,45,48,72,96,111,124},{13,18,23,45,60,76,96,111},{18,33,45,48,60,96,111,124},{13,18,33,45,60,79,96,111},{8,13,33,45,60,63,79,96},{6,8,13,16,33,45,60,63},{1,5,7,12,18,28,32,48},{1,5,7,12,18,28,48,69},{1,5,7,12,28,40,48,69},{5,12,17,28,45,48,69,86},{5,15,17,28,48,69,86,93},{5,28,45,48,69,72,86,93},{1,5,7,12,18,28,69,83},{5,28,45,52,69,86,108,121},{5,28,45,69,72,86,93,108},{5,15,28,69,86,93,108,121},{5,7,18,28,42,69,93,108},{5,18,28,42,45,52,69,108},{5,18,28,45,69,72,93,108},{1,5,7,9,12,18,69,83},{1,7,9,12,18,30,66,83},{1,7,18,23,38,48,69,93},{18,23,38,45,48,69,72,93},{18,23,38,45,72,76,93,124},{10,18,23,38,60,76,93,124},{15,17,23,38,48,69,86,93},{23,38,45,48,69,72,86,93},{23,31,45,48,60,96,111,124},{13,23,31,45,60,79,96,111},{23,38,45,48,55,72,86,101},{23,38,45,55,72,76,101,124},{4,6,16,18,29,58,74,94},{4,16,18,24,32,41,56,102},{4,6,16,18,39,41,56,102},{4,6,16,18,29,41,94,102},{1,4,16,18,32,37,41,56},{1,4,6,16,18,37,41,56},{1,4,6,16,18,37,41,45},{1,4,6,16,17,37,41,45},{1,4,18,32,37,41,56,80},{1,4,6,18,37,41,56,80},{1,4,18,32,37,41,64,80},{1,4,9,18,37,41,64,80},{1,4,6,9,18,37,41,80},{1,4,6,9,18,37,41,45},{4,6,9,17,25,37,41,45},{1,4,6,9,18,37,45,66},{1,4,32,37,41,44,68,128},{1,4,37,41,44,68,107,128},{1,4,17,37,41,44,68,107},{1,4,32,37,41,56,68,80},{1,4,6,37,41,56,68,80},{1,4,32,37,41,68,80,128},{1,4,37,41,68,80,107,128},{1,4,6,37,41,68,80,107},{1,4,6,17,37,41,68,107},{4,6,9,17,37,41,92,107},{4,37,44,64,85,92,107,128},{1,4,37,44,68,85,107,128},{4,37,44,71,85,92,107,115},{4,17,37,44,71,75,92,107},{1,4,14,32,37,68,80,128},{1,4,14,37,68,80,107,128},{1,4,6,14,37,68,80,107},{4,14,37,64,85,92,107,128},{1,4,14,37,68,85,107,128},{4,14,37,71,85,92,107,115},{4,6,9,14,37,71,92,107},{4,6,9,17,37,71,88,92},{4,6,9,17,37,71,92,107},{1,4,32,37,41,64,80,128},{1,4,37,41,64,80,107,128},{1,4,9,37,41,64,80,107},{1,4,6,9,37,41,80,107},{1,4,14,32,37,64,80,128},{1,4,14,37,64,80,107,128},{1,4,9,14,37,64,80,107},{4,9,14,37,64,92,107,115},{1,4,6,9,14,37,80,107},{4,14,37,64,85,92,107,115},{4,9,14,37,71,92,100,115},{4,6,9,17,25,37,66,88},{1,4,9,14,37,54,64,115},{1,4,14,37,54,64,85,115},{4,9,14,37,54,71,100,115},{4,9,37,54,64,75,100,115},{4,9,37,54,71,88,100,123},{4,6,9,17,37,66,71,88},{4,6,9,17,25,37,45,66},{1,4,18,32,56,58,61,102},{1,4,6,18,56,58,61,102},{1,4,18,32,41,56,61,80},{1,4,6,18,41,56,61,80},{1,4,18,32,41,61,64,80},{1,4,9,18,41,61,64,80},{1,4,6,9,18,41,61,80},{1,4,6,9,18,23,45,66},{4,6,9,17,23,66,71,88},{1,4,12,32,37,41,44,64},{1,4,12,37,41,44,64,75},{1,4,12,17,37,41,44,75},{4,9,12,17,37,41,59,75},{1,4,12,37,44,54,64,75},{4,9,12,37,54,59,75,110},{4,9,12,17,37,59,110,118},{4,9,12,17,37,59,75,110},{1,4,7,12,44,54,64,75},{4,7,9,12,54,59,75,110},{4,7,9,12,40,59,110,118},{4,7,9,12,40,59,75,110},{4,12,17,40,49,66,78,118},{4,9,12,17,40,49,59,118},{4,9,12,17,40,59,110,118},{4,9,12,17,40,59,75,110},{4,37,44,54,64,75,100,115},{4,37,44,54,71,75,100,123},{4,9,37,54,59,75,100,123},{4,9,37,54,59,88,110,123},{4,9,37,54,59,75,110,123},{4,9,17,37,59,88,110,118},{4,9,17,37,59,88,110,123},{4,9,17,37,59,75,110,123},{4,7,9,54,59,75,110,123},{4,9,17,40,59,88,110,118},{1,4,9,12,37,41,64,75},{1,4,9,12,37,54,64,75},{4,9,12,17,25,37,66,118},{4,7,9,12,40,49,66,118},{4,9,12,17,25,49,66,118},{4,9,17,25,37,66,88,118},{1,12,18,22,32,37,54,64},{1,9,12,18,22,37,54,64},{1,9,12,18,22,37,54,66},{9,12,22,37,54,66,110,118},{12,17,22,37,66,78,110,118},{12,17,22,25,37,45,66,90},{2,9,12,22,25,37,45,66},{4,9,12,17,37,66,110,118},{4,9,12,17,25,37,45,66},{7,12,30,66,78,95,110,118},{7,9,12,30,54,66,110,118},{7,12,40,66,78,95,110,118},{4,7,9,12,40,66,110,118},{7,12,40,49,66,83,105,126},{12,17,40,49,66,78,105,126},{12,17,25,66,83,90,105,126},{12,17,25,66,69,83,90,105},{12,17,25,69,83,90,105,113},{2,25,42,66,69,83,90,105},{9,22,37,54,66,88,110,118},{17,22,37,47,66,88,110,118},{4,9,17,37,66,88,110,118},{7,40,47,66,88,95,110,118},{4,7,9,40,66,88,110,118},{17,25,42,66,83,90,105,126},{17,23,25,42,66,69,90,105},{4,17,23,25,45,66,69,90},{1,4,7,9,54,64,75,115},{1,4,7,44,54,64,85,115},{4,7,44,54,71,75,100,115},{4,7,9,54,71,75,100,115},{4,7,9,54,71,88,110,123},{4,7,9,54,71,75,100,123},{4,7,9,40,66,71,88,110},{4,9,17,23,40,66,71,88},{4,9,17,23,40,49,66,69},{4,9,17,23,25,49,66,69},{1,4,6,17,23,29,45,63},{1,4,6,16,17,29,45,63},{1,4,6,18,23,29,45,63},{1,4,6,18,23,29,58,63},{1,4,6,9,18,23,29,45},{4,6,9,17,23,25,45,66},{1,12,16,22,32,37,41,44},{1,12,16,17,22,37,41,44},{1,12,16,18,22,32,37,41},{1,12,16,18,22,37,41,45},{1,12,16,17,22,37,41,45},{1,16,18,22,32,37,41,56},{1,6,16,18,22,37,41,56},{1,6,16,18,22,37,41,45},{1,6,16,17,22,37,41,45},{1,12,18,22,32,37,41,64},{1,9,12,18,22,37,41,64},{1,9,12,18,22,37,41,45},{9,12,17,22,25,37,41,45},{1,6,9,18,22,37,41,45},{1,9,12,18,22,37,45,66},{1,6,9,18,22,37,45,66},{6,13,16,18,22,33,45,60},{1,9,14,22,37,54,64,115},{22,37,44,54,64,85,100,115},{1,14,22,37,54,64,85,115},{22,37,44,54,71,85,100,115},{9,14,22,37,54,71,100,115},{9,22,37,54,64,75,100,115},{9,22,37,54,71,88,100,123},{22,37,47,54,71,88,110,123},{9,22,37,54,66,71,88,110},{17,22,37,47,66,71,88,110},{6,9,17,22,37,66,71,88},{6,9,17,22,25,37,45,66},{1,12,18,22,30,32,54,64},{1,9,12,18,22,30,54,64},{1,9,12,18,22,30,54,66},{1,9,18,22,30,42,66,83},{2,9,18,22,42,45,66,83},{1,6,9,18,22,42,45,66},{9,22,30,54,66,71,88,110},{9,22,30,54,66,88,110,118},{1,6,9,18,23,42,45,66},{1,9,12,18,22,30,66,83},{9,12,22,30,54,66,110,118},{12,22,30,66,78,95,110,118},{12,17,22,66,78,95,103,126},{12,17,22,25,66,83,90,126},{7,12,40,66,78,95,103,126},{12,17,40,49,62,83,105,126},{1,7,12,30,32,44,54,64},{1,7,9,12,30,54,64,75},{1,7,9,12,30,54,66,110},{1,7,9,30,42,66,83,95},{1,7,9,18,42,66,69,83},{2,9,18,42,45,66,69,83},{1,7,9,23,40,42,66,69},{1,9,18,23,42,45,66,69},{2,9,23,25,42,45,66,69},{7,9,30,66,88,95,110,118},{13,23,31,45,60,63,79,96},{6,13,18,23,45,60,63,96},{5,16,18,28,33,48,50,60},{16,18,20,28,33,45,48,60},{18,33,48,50,63,79,104,127},{18,33,48,50,60,63,79,104},{18,33,48,50,60,79,104,119},{16,18,26,48,50,63,74,106},{3,16,26,48,50,63,79,106},{16,18,20,26,48,50,60,63},{3,16,26,48,50,60,63,79},{1,3,16,20,26,48,60,63},{3,8,13,16,50,60,63,79},{5,16,18,26,28,48,50,60},{1,3,5,16,26,28,48,60},{3,5,16,26,48,50,60,79},{5,18,26,28,48,60,81,93},{1,3,5,26,28,48,60,93},{1,16,18,20,26,28,32,48},{1,16,18,20,26,28,48,60},{1,16,17,20,28,45,48,60},{1,18,20,26,28,48,60,93},{18,23,26,43,48,63,104,127},{18,26,48,50,63,79,104,127},{18,20,23,26,48,60,63,104},{18,26,48,50,60,63,79,104},{18,23,26,48,60,81,104,119},{18,26,48,50,60,79,104,119},{3,23,26,48,63,79,104,127},{3,13,26,50,63,79,104,127},{3,23,26,48,60,63,79,104},{1,3,20,23,26,48,60,63},{3,13,26,50,60,63,79,104},{3,23,26,48,60,79,104,119},{1,5,7,18,26,28,32,48},{1,5,7,18,26,28,48,93},{1,5,7,28,40,48,69,93},{5,17,28,45,48,86,93,101},{5,15,17,38,48,86,93,101},{5,17,28,45,48,60,93,101},{3,5,17,38,48,60,93,101},{1,3,5,17,28,48,60,93},{5,28,45,48,60,93,101,124},{5,38,48,60,81,93,101,124},{5,18,28,48,60,81,93,124},{1,12,16,18,20,28,32,48},{1,12,16,17,20,28,45,48},{1,12,17,20,28,40,48,69},{1,17,20,28,40,48,69,93},{1,3,17,20,28,40,42,93},{1,7,20,28,40,42,69,93},{17,20,23,45,48,86,93,101},{17,20,28,45,48,69,86,93},{15,17,23,38,48,86,93,101},{15,17,20,28,69,86,93,121},{17,20,23,45,48,60,93,101},{1,17,20,28,45,48,60,93},{3,17,23,38,48,60,93,101},{1,3,17,20,23,48,60,93},{1,3,17,20,28,42,60,93},{20,23,45,48,60,93,101,124},{18,20,28,45,48,60,93,124},{23,38,48,60,81,93,101,124},{1,7,18,23,26,38,48,93},{18,23,26,38,48,60,81,93},{1,18,20,23,26,48,60,93},{1,3,16,26,32,48,58,91},{1,3,23,26,48,58,63,91},{1,3,23,26,38,48,60,93},{1,17,20,23,40,48,69,93},{23,31,48,60,79,96,104,119},{18,23,48,60,81,96,104,119},{23,31,45,48,55,60,101,124},{23,38,48,55,60,81,101,124},{13,18,33,50,60,79,104,119},{5,10,18,26,28,42,60,93},{1,3,5,26,28,42,60,93},{1,16,18,20,22,26,28,32},{1,16,18,20,22,26,28,60},{1,16,17,20,22,28,45,60},{1,18,20,22,26,28,42,60},{1,18,20,26,28,42,60,93},{10,18,20,28,42,60,76,93},{6,13,18,26,50,60,63,104},{6,16,18,20,26,50,60,63},{10,13,18,23,26,60,104,119},{13,18,26,50,60,79,104,119},{3,6,13,16,26,50,60,63},{1,3,6,16,20,26,60,63},{3,13,23,26,60,79,104,119},{1,5,7,18,26,28,42,93},{5,28,45,60,76,93,101,124},{5,10,38,60,76,93,101,124},{1,7,18,20,28,42,69,93},{17,20,28,40,42,69,73,93},{17,20,28,45,57,86,93,121},{17,20,28,42,45,57,60,93},{20,28,42,45,57,60,76,93},{20,23,45,60,76,93,101,124},{18,20,28,45,60,76,93,124},{10,23,38,60,76,93,101,124},{1,3,17,20,23,42,60,93},{16,18,26,48,58,63,74,91},{3,16,26,58,74,91,99,122},{3,16,26,58,63,74,91,99},{1,3,16,26,48,58,63,91},{1,16,18,20,26,48,58,63},{3,6,16,26,58,63,74,99},{1,3,6,16,20,26,58,63},{11,16,24,32,56,58,102,117},{3,16,24,32,56,58,87,117},{1,3,11,16,32,56,58,117},{8,16,17,45,48,60,63,79},{1,3,16,17,48,60,63,79},{1,16,17,20,45,48,60,63},{18,26,43,58,63,74,91,99},{3,26,43,63,74,91,99,114},{17,23,31,45,48,60,63,79},{1,3,17,23,48,60,63,79},{1,17,20,23,45,48,60,63},{16,24,39,56,58,87,102,117},{6,11,16,39,56,58,102,117},{3,6,16,39,56,58,87,117},{1,3,6,11,16,56,58,117},{3,6,16,26,58,74,99,122},{1,7,40,44,71,75,95,110},{1,7,20,40,66,71,95,110},{1,17,40,44,71,75,95,110},{1,17,20,40,66,71,95,110},{1,17,20,40,42,66,71,95},{17,40,47,66,71,88,95,110},{1,6,17,20,23,45,60,63},{1,6,16,17,20,45,60,63},{1,3,6,23,26,58,63,99},{6,16,18,26,50,63,74,114},{3,6,16,26,63,74,99,114},{3,6,13,16,26,50,63,114},{6,18,26,43,63,74,99,114},{6,13,16,18,22,26,50,60},{1,6,16,18,20,22,26,60},{1,3,16,22,26,32,56,87},{1,3,6,16,22,26,56,87},{1,3,6,13,16,22,26,60},{1,6,16,17,20,22,45,60},{1,6,17,20,22,42,45,60},{1,3,16,26,32,56,58,87},{1,3,6,16,26,56,58,87},{1,12,16,18,20,22,28,32},{1,12,16,17,20,22,28,45},{1,12,17,20,22,28,83,95},{1,7,12,20,28,40,83,95},{17,20,28,40,42,62,83,113},{12,17,20,28,40,69,83,113},{1,12,17,20,28,40,83,95},{1,17,20,22,28,42,83,95},{1,7,20,28,40,42,83,95},{17,20,28,40,42,69,73,113},{1,17,20,28,40,42,83,95},{17,20,28,42,45,57,98,121},{17,20,22,28,42,45,83,98},{1,17,20,22,28,42,45,60},{18,20,22,28,42,45,60,76},{7,20,28,40,42,69,83,113},{17,20,28,45,69,86,98,121},{17,20,28,42,69,73,98,121},{17,20,28,42,69,73,98,113},{17,20,28,42,45,57,93,121},{17,20,28,42,69,73,93,121},{20,28,42,45,57,93,108,121},{20,28,42,45,57,76,93,108},{20,28,45,57,86,93,108,121},{1,22,30,32,44,54,64,85},{1,22,30,44,54,71,85,115},{1,22,30,44,71,75,95,110},{1,20,22,30,66,71,95,110},{1,17,20,22,42,66,71,95},{1,17,22,44,71,75,95,110},{1,17,20,22,66,71,95,110},{17,22,47,66,71,88,95,110},{1,7,30,44,71,75,95,110},{17,20,40,42,66,83,95,126},{1,9,22,30,42,66,71,95},{17,20,23,42,45,57,93,121},{17,20,23,42,45,57,60,93},{1,17,20,23,40,42,69,93},{3,13,23,26,60,63,79,104},{6,13,18,23,26,60,63,104},{1,3,6,13,23,26,60,63},{1,6,18,20,23,26,60,63},{1,6,17,20,23,42,45,60},{17,23,38,45,57,86,93,101},{17,23,38,45,57,60,93,101},{23,38,45,57,60,76,93,101},{5,16,18,26,48,50,79,106},{18,26,48,50,63,79,106,127},{13,18,26,50,67,79,106,127},{3,13,26,50,63,79,106,127},{5,18,33,48,50,60,79,119},{5,18,26,48,50,60,79,119},{5,18,26,38,48,67,79,119},{5,18,26,38,48,60,81,119},{3,5,26,38,48,60,79,119},{18,23,26,48,67,79,104,127},{13,18,26,50,67,79,104,127},{18,23,26,48,67,79,104,119},{1,3,5,16,26,32,48,91},{1,3,5,26,38,48,79,91},{1,5,7,18,26,38,48,93},{5,18,26,38,48,60,81,93},{1,3,5,26,38,48,60,93},{1,5,7,38,40,48,69,93},{5,15,17,38,40,48,69,93},{1,3,5,17,38,40,48,93},{5,17,38,45,48,55,86,101},{5,17,38,45,48,55,60,101},{5,38,45,48,55,60,101,124},{3,23,38,48,55,60,79,119},{23,38,48,55,60,81,111,119},{5,18,38,48,60,81,111,119},{1,3,23,26,38,48,79,91},{3,23,26,48,63,79,91,127},{3,13,23,26,67,79,91,127},{18,23,26,38,48,67,79,119},{18,23,26,38,48,60,81,119},{3,23,26,38,48,60,79,119},{18,23,48,67,79,96,104,119},{5,13,18,26,50,60,79,119},{3,5,13,16,26,50,60,79},{13,18,26,50,63,84,104,127},{13,18,23,26,67,79,104,119},{1,3,5,26,38,42,60,93},{5,38,45,55,60,76,101,124},{3,13,23,26,38,60,79,119},{16,18,26,48,63,74,91,106},{3,16,26,63,74,91,106,114},{3,16,26,48,63,79,91,106},{3,13,16,36,63,91,106,114},{3,16,36,63,74,91,99,114},{3,13,16,36,63,79,91,106},{1,3,16,36,48,63,79,91},{5,16,18,26,48,79,91,106},{3,5,13,16,26,79,91,106},{1,3,5,16,26,48,79,91},{1,3,5,16,32,36,87,91},{1,3,5,13,16,36,79,91},{5,8,16,17,45,48,60,79},{1,3,5,16,17,48,60,79},{18,26,48,63,79,91,106,127},{13,18,26,67,79,91,106,127},{3,13,26,63,84,91,106,127},{3,13,26,63,79,91,106,127},{3,13,23,36,63,79,91,127},{1,3,23,36,48,63,79,91},{5,17,38,45,48,55,60,79},{3,17,23,38,48,55,60,79},{1,3,5,17,38,48,60,79},{1,3,17,23,36,38,48,79},{1,3,16,32,36,58,87,91},{1,3,23,36,58,63,91,99},{1,3,13,23,36,38,79,91},{17,23,31,45,48,55,60,79},{3,16,26,70,74,91,99,114},{3,13,16,26,70,91,106,114},{3,13,16,36,70,91,99,114},{1,3,5,13,16,36,87,91},{3,13,16,36,70,87,91,99},{3,13,26,63,84,91,106,114},{3,13,36,63,84,91,99,114},{3,16,36,53,70,87,99,122},{1,3,13,16,36,53,65,87},{3,13,16,36,53,70,87,99},{1,3,32,36,46,65,87,117},{1,3,36,46,53,65,87,117},{1,3,13,36,46,53,65,87},{1,3,13,34,36,46,53,65},{3,36,46,53,58,87,99,122},{1,3,13,36,46,87,91,99},{3,16,36,58,87,91,99,122},{1,3,36,46,58,87,91,99},{3,13,23,36,63,84,91,99},{1,3,13,23,36,46,91,99},{1,3,13,23,36,46,53,99},{1,3,23,36,46,53,58,99},{1,3,13,36,46,53,87,99},{1,3,13,23,34,36,46,53},{3,13,16,36,53,63,99,114},{1,3,5,17,34,38,40,42},{5,13,17,38,45,55,60,79},{5,8,13,16,17,45,60,79},{1,3,5,13,17,38,60,79},{1,3,5,13,16,17,60,79},{1,3,13,17,23,36,38,79},{1,3,13,16,17,36,63,79},{1,3,13,17,23,34,36,38},{1,3,5,13,17,34,38,42},{1,3,5,13,26,38,79,91},{1,3,32,36,46,58,87,117},{3,13,23,26,63,84,91,127},{1,3,13,23,36,53,63,99},{1,3,13,17,23,36,63,79},{13,16,18,26,50,70,106,114},{16,18,26,50,63,74,106,114},{3,13,16,26,50,63,106,114},{5,13,16,18,26,50,79,106},{3,13,16,26,50,63,79,106},{13,18,26,50,63,84,106,114},{13,18,26,50,63,84,106,127},{1,3,5,16,22,26,32,87},{1,3,5,13,16,22,26,87},{5,13,16,18,22,26,50,60},{1,3,5,13,16,22,26,60},{6,13,18,26,50,63,84,114},{6,13,16,18,26,50,70,114},{3,6,13,16,26,70,99,114},{1,3,5,16,26,32,87,91},{1,3,5,13,16,26,87,91},{3,13,16,26,70,87,91,99},{1,3,13,26,46,87,91,99},{1,3,5,13,26,38,42,60},{3,16,26,58,87,91,99,122},{1,3,26,46,58,87,91,99},{3,13,23,26,63,84,91,99},{1,3,13,23,26,46,91,99},{3,13,26,63,84,91,99,114},{3,13,16,26,70,91,99,114},{1,3,6,13,26,46,87,99},{3,6,13,16,26,70,87,99},{1,3,6,13,46,53,87,99},{3,6,13,16,53,70,87,99},{3,6,46,53,58,87,99,122},{3,6,16,53,70,87,99,122},{1,3,6,13,46,53,65,87},{1,3,6,13,34,46,53,65},{1,3,6,13,16,53,65,87},{1,5,7,38,40,42,69,93},{5,17,38,40,42,69,73,93},{1,3,5,17,38,40,42,93},{5,17,38,45,57,86,93,101},{5,17,38,45,57,60,93,101},{5,38,45,57,60,76,93,101},{5,13,17,38,42,45,57,60},{1,3,5,13,17,38,42,60},{1,3,5,13,26,38,60,79},{5,13,18,26,38,60,79,119},{1,3,16,26,32,58,87,91},{1,3,23,26,58,63,91,99},{1,3,13,23,26,38,79,91},{1,3,13,23,26,38,42,60},{1,3,13,17,23,34,38,42},{3,13,23,26,63,79,104,127},{13,18,23,26,63,84,104,127},{13,18,23,26,67,79,104,127},{16,21,36,58,74,91,99,122},{16,18,21,48,58,63,74,91},{16,21,36,58,63,74,91,99},{1,16,21,36,48,58,63,91},{11,16,21,24,32,58,102,117},{16,21,24,32,36,58,87,117},{1,11,16,21,32,36,58,117},{16,21,36,53,58,63,74,99},{1,11,16,21,36,53,58,63},{16,21,36,53,63,74,99,114},{8,16,17,21,45,48,63,79},{1,16,17,21,36,48,63,79},{18,21,43,58,63,74,91,99},{17,21,23,31,45,48,63,79},{1,17,21,23,36,48,63,79},{1,3,16,36,58,63,91,99},{1,3,16,32,36,58,87,117},{1,3,16,36,53,58,63,99},{16,21,36,53,58,87,109,117},{11,16,21,29,53,58,109,117},{1,11,16,21,36,53,58,117},{16,21,36,53,58,87,109,122},{16,21,29,53,58,74,109,122},{16,21,36,53,58,74,99,122},{21,29,43,53,58,74,99,122},{16,21,24,32,65,87,102,117},{1,16,21,32,36,65,87,117},{16,21,29,53,65,87,109,117},{1,16,21,36,53,65,87,117},{1,11,16,21,32,65,102,117},{1,11,16,21,29,53,65,117},{1,13,16,17,21,36,53,65},{21,24,32,46,65,77,102,117},{1,21,32,36,46,65,77,117},{21,29,46,53,65,77,109,117},{1,21,36,46,53,65,77,117},{1,11,21,32,65,77,102,117},{1,11,21,29,53,65,77,117},{19,21,29,34,46,53,65,77},{1,21,34,36,46,53,65,77},{1,11,21,32,65,77,89,125},{1,11,21,34,65,77,89,125},{1,11,21,29,34,53,65,77},{1,13,17,21,34,36,53,65},{21,36,46,53,58,87,109,117},{21,29,46,53,58,77,109,117},{1,21,36,46,53,58,77,117},{1,11,21,32,58,77,102,117},{1,11,21,29,53,58,77,117},{1,13,17,21,23,36,53,63},{1,13,16,17,21,36,53,63},{1,21,23,36,53,58,63,99},{1,13,17,21,23,34,36,53},{3,6,16,53,58,87,109,117},{1,3,16,36,53,58,87,117},{6,11,16,29,53,58,109,117},{1,3,6,11,16,53,58,117},{3,6,16,53,58,87,109,122},{3,16,36,53,58,87,99,122},{6,16,29,53,58,74,109,122},{3,6,16,53,58,74,99,122},{6,29,43,53,58,74,99,122},{16,24,32,56,65,87,102,117},{1,3,16,32,56,65,87,117},{6,16,29,53,65,87,109,117},{1,3,6,16,53,65,87,117},{1,11,16,32,56,65,102,117},{1,6,11,16,29,53,65,117},{24,32,46,56,65,77,102,117},{1,3,32,46,56,65,77,117},{6,29,46,53,65,77,109,117},{1,3,6,46,53,65,77,117},{11,24,32,56,65,77,102,125},{1,11,32,56,65,77,102,117},{1,6,11,29,53,65,77,117},{1,3,6,34,46,53,65,77},{1,11,32,65,77,89,112,125},{1,11,34,65,77,89,112,125},{1,6,11,29,34,53,65,77},{6,11,19,29,34,65,77,125},{3,6,46,53,58,87,109,117},{1,3,36,46,53,58,87,117},{6,29,46,53,58,77,109,117},{1,3,6,46,53,58,77,117},{1,11,32,56,58,77,102,117},{1,6,11,29,53,58,77,117},{1,3,13,16,36,53,63,99},{6,11,16,39,58,94,102,117},{6,11,16,29,58,94,109,117},{6,11,16,29,65,94,102,117},{6,11,29,65,77,94,102,117},{6,11,39,56,65,77,102,125},{6,11,29,65,77,94,102,125},{6,11,29,58,77,94,102,117},{6,16,39,56,65,87,102,117},{1,6,11,16,56,65,102,117},{1,3,6,16,56,65,87,117},{6,39,46,56,65,77,102,117},{1,6,11,56,65,77,102,117},{1,3,6,46,56,65,77,117},{1,11,32,56,65,77,112,125},{1,6,11,56,65,77,112,125},{1,6,11,34,65,77,112,125},{1,6,11,56,58,77,102,117},{1,16,32,41,56,65,68,82},{1,6,16,41,56,65,68,82},{1,6,16,17,41,65,68,82},{1,11,16,32,56,65,82,102},{1,6,11,16,56,65,82,102},{1,32,41,56,65,68,82,112},{1,6,41,56,65,68,82,112},{1,32,41,65,68,82,89,112},{1,34,41,65,68,82,89,112},{1,6,34,41,65,68,82,112},{1,6,17,34,41,65,68,82},{1,11,32,56,65,82,112,125},{1,6,11,56,65,82,112,125},{1,11,32,65,82,89,112,125},{1,11,34,65,82,89,112,125},{1,6,11,34,65,82,112,125},{1,14,32,56,68,80,112,120},{1,6,14,56,68,80,112,120},{1,14,32,68,80,89,112,120},{1,14,34,68,80,89,112,120},{1,6,14,34,68,80,112,120},{1,14,32,68,85,89,97,128},{1,14,34,68,85,89,97,128},{1,14,34,51,68,71,85,107},{1,6,14,34,51,68,71,107},{6,9,14,19,34,51,71,107},{1,6,17,34,51,68,71,107},{6,9,17,19,34,51,71,107},{1,11,32,56,58,61,77,102},{1,6,11,56,58,61,77,102},{1,11,32,56,61,77,112,125},{1,6,11,56,61,77,112,125},{1,11,32,61,77,89,112,125},{1,11,34,61,77,89,112,125},{1,6,11,34,61,77,112,125},{1,6,9,14,23,34,51,71},{1,22,32,44,64,85,89,128},{1,22,34,44,64,85,89,128},{1,22,34,44,71,85,107,115},{19,22,34,44,71,75,107,115},{19,22,34,44,64,85,107,115},{1,17,22,34,44,71,75,107},{9,17,19,22,34,71,75,107},{1,32,44,64,85,89,97,128},{1,32,41,44,68,89,97,128},{1,34,44,64,85,89,97,128},{1,34,41,44,68,89,97,128},{1,34,44,51,71,85,107,115},{1,34,44,51,68,85,107,128},{19,34,44,51,71,75,107,115},{19,34,44,51,64,85,107,115},{19,34,44,51,64,85,107,128},{1,17,34,44,51,71,75,107},{1,17,34,41,44,51,68,107},{9,17,19,34,51,71,75,107},{1,7,30,34,44,71,75,115},{1,7,34,44,51,71,75,115},{1,7,34,44,51,64,85,115},{7,9,19,34,51,71,75,115},{1,7,9,34,40,51,71,75},{1,7,9,34,40,71,75,95},{1,7,9,34,40,42,71,95},{7,9,40,71,75,95,110,123},{7,9,40,71,88,95,110,123},{1,9,17,34,40,51,71,75},{1,9,17,23,34,40,51,71},{1,9,17,34,40,71,75,95},{1,9,17,34,40,42,71,95},{1,9,17,23,34,40,42,71},{9,17,40,71,75,95,110,123},{9,17,40,71,88,95,110,123},{9,17,40,42,66,71,88,95},{1,14,32,64,85,89,97,128},{1,14,34,64,85,89,97,128},{1,7,9,14,34,51,71,115},{1,14,34,51,71,85,107,115},{9,14,19,34,51,71,107,115},{1,6,11,16,29,53,58,63},{6,16,29,53,58,63,74,99},{6,18,29,43,58,63,74,99},{1,3,6,13,16,53,63,99},{1,3,6,16,53,58,63,99},{1,6,9,17,23,34,51,71},{1,6,9,17,23,34,42,71},{6,16,18,26,70,74,99,114},{1,3,6,13,16,22,26,87},{6,16,29,53,70,87,109,122},{6,16,29,53,70,74,99,122},{24,32,46,56,65,87,102,117},{6,39,46,56,65,87,102,117},{1,3,32,46,56,65,87,117},{1,3,6,46,56,65,87,117},{6,29,46,53,65,87,109,117},{1,3,6,46,53,65,87,117},{6,29,46,53,58,87,109,122},{3,6,16,26,58,87,99,122},{1,3,6,26,46,58,87,99},{1,14,22,32,64,85,89,128},{1,14,22,34,64,85,89,128},{1,14,22,34,71,85,107,115},{9,14,19,22,34,71,107,115},{1,6,9,14,22,34,71,107},{1,6,9,17,22,34,71,107},{1,6,9,17,22,34,42,71},{1,9,14,22,30,34,71,115},{9,19,22,30,34,71,75,115},{1,6,13,16,17,22,45,60},{1,6,13,17,22,42,45,60},{1,6,13,18,22,26,42,60},{1,6,9,13,17,22,34,42},{24,32,46,56,58,87,102,117},{1,3,32,46,56,58,87,117},{6,39,46,56,58,87,102,117},{1,3,6,46,56,58,87,117},{1,32,46,56,58,77,102,117},{1,6,46,56,58,77,102,117},{24,32,46,56,65,77,102,125},{1,32,46,56,65,77,112,125},{6,39,46,56,65,77,102,125},{1,6,46,56,65,77,112,125},{1,32,46,65,77,89,112,125},{1,34,46,65,77,89,112,125},{1,6,34,46,65,77,112,125},{6,19,29,34,46,65,77,125},{1,5,12,16,18,22,28,32},{1,5,12,16,17,22,28,45},{1,5,12,17,22,28,83,95},{1,5,12,16,18,28,32,48},{1,5,12,16,17,28,45,48},{1,5,12,17,28,40,48,69},{1,5,7,12,28,40,83,95},{5,17,28,40,42,62,83,113},{5,12,17,28,40,69,83,113},{1,5,12,17,28,40,83,95},{1,5,16,18,22,26,28,32},{1,5,16,17,22,28,45,60},{1,5,17,22,28,42,83,95},{1,5,16,18,26,28,32,48},{1,5,16,17,28,45,48,60},{1,5,17,28,40,48,69,93},{1,3,5,17,28,40,42,93},{1,5,7,28,40,42,83,95},{5,17,28,40,42,69,73,113},{5,17,28,40,42,69,73,93},{1,5,17,28,40,42,83,95},{5,16,18,22,28,33,45,60},{1,5,16,18,22,26,28,60},{1,5,18,22,26,28,42,60},{5,17,28,42,45,57,98,121},{5,17,22,28,42,45,83,98},{5,17,28,42,45,57,60,93},{1,5,17,22,28,42,45,60},{1,3,5,17,28,42,60,93},{5,28,42,45,57,60,76,93},{5,18,22,28,42,45,60,76},{5,10,18,28,42,60,76,93},{5,7,28,40,42,69,83,113},{1,5,7,28,40,42,69,93},{5,28,42,69,73,93,108,121},{5,17,28,45,57,86,93,121},{5,17,28,45,69,86,98,121},{5,15,17,28,69,86,93,121},{5,17,28,42,69,73,98,121},{5,17,28,42,69,73,98,113},{5,17,28,42,45,57,93,121},{5,17,28,42,69,73,93,121},{5,28,42,45,57,93,108,121},{5,28,42,45,57,76,93,108},{5,28,45,57,86,93,108,121},{1,5,9,22,30,34,75,95},{1,5,9,17,22,34,42,95},{1,5,9,17,22,34,75,95},{1,5,7,9,30,34,75,95},{1,5,7,9,34,40,42,95},{1,5,7,9,34,40,75,95},{5,9,17,40,42,83,95,103},{1,5,9,17,34,40,42,95},{1,5,9,17,34,40,75,95},{1,5,13,17,22,42,45,60},{1,5,13,16,17,22,45,60},{1,5,9,13,17,22,34,42},{1,5,13,18,22,26,42,60},{5,17,38,42,45,57,93,121},{5,17,38,42,69,73,93,121},{5,17,38,42,45,57,60,93},{1,3,5,17,38,42,60,93},{5,17,38,45,57,86,93,121},{5,15,17,38,69,86,93,121},{5,38,42,45,57,60,76,93},{5,10,18,38,42,60,76,93},{1,22,30,44,54,64,85,115},{22,30,44,54,71,75,100,115},{1,22,30,34,44,64,85,115},{1,22,30,34,44,71,75,115},{9,22,30,71,75,95,110,123},{22,30,44,54,71,75,110,123},{9,22,30,71,88,95,110,123},{1,9,22,30,34,71,75,95},{9,17,22,42,66,71,88,95},{1,9,17,22,34,42,71,95},{9,17,22,71,75,95,110,123},{17,22,37,44,71,75,110,123},{9,17,22,71,88,95,110,123},{17,22,37,47,71,88,110,123},{1,9,17,22,34,71,75,95},{7,9,30,71,75,95,110,123},{7,30,44,54,71,75,110,123},{1,7,9,30,34,71,75,95},{12,17,40,62,83,95,103,126},{17,40,42,66,83,95,103,126},{9,17,40,42,66,88,95,103},{9,22,30,66,71,88,95,110},{17,23,38,42,45,57,93,121},{17,23,38,42,45,57,60,93},{1,3,17,23,38,42,60,93},{13,17,23,38,42,45,57,60},{1,3,13,17,23,38,42,60},{17,23,38,45,57,86,93,121},{23,38,42,45,57,60,76,93},{1,7,9,30,34,71,75,115},{1,17,23,38,40,42,69,93},{1,17,23,38,40,48,69,93},{1,3,17,23,38,48,60,93},{1,18,23,26,38,42,60,93},{1,9,17,23,34,38,40,42},{1,3,6,13,23,26,63,99},{3,6,13,16,26,63,99,114},{6,13,18,26,63,84,99,114},{1,3,6,46,53,58,87,99},{13,17,23,31,45,60,63,79},{8,13,16,17,45,60,63,79},{1,6,13,17,23,45,60,63},{1,6,13,16,17,45,60,63},{1,6,13,17,23,42,45,60},{1,3,13,17,23,60,63,79},{1,3,13,16,17,60,63,79},{1,3,6,13,16,26,60,63},{1,6,13,18,23,26,42,60},{1,6,9,13,17,23,34,42},{17,23,38,45,48,55,86,101},{17,23,38,45,48,55,60,101},{23,38,45,55,60,76,101,124},{13,17,23,38,45,55,60,79},{1,3,13,17,23,38,60,79},{5,18,28,33,45,48,60,124},{5,18,28,45,48,72,93,124},{5,18,33,48,60,79,111,119},{5,18,33,45,48,60,111,124},{5,18,38,48,60,81,111,124},{5,18,38,45,48,72,111,124},{18,33,48,63,79,96,104,127},{18,33,48,60,79,96,104,119},{18,23,48,67,79,96,111,119},{18,23,48,60,81,96,111,119},{18,23,48,60,81,96,111,124},{18,33,48,60,79,96,111,119},{1,5,7,18,28,48,69,93},{5,18,28,45,48,69,72,93},{5,38,45,48,72,86,93,101},{5,38,45,48,72,93,101,124},{1,5,7,18,38,48,69,93},{5,18,38,45,48,69,72,93},{5,18,38,48,60,81,93,124},{5,18,38,45,48,72,93,124},{5,15,17,38,48,69,86,93},{5,38,45,48,69,72,86,93},{23,38,45,48,55,72,101,124},{5,38,45,48,55,60,111,124},{23,38,48,55,60,81,111,124},{23,38,45,48,55,72,111,124},{18,23,38,48,60,81,93,124},{18,23,38,45,48,72,93,124},{18,23,38,48,67,79,111,119},{18,23,38,48,60,81,111,119},{18,23,38,48,60,81,111,124},{18,23,38,45,48,72,111,124},{23,38,45,48,72,86,93,101},{23,38,45,48,72,93,101,124},{23,31,48,60,79,96,111,119},{23,31,45,48,55,60,111,124},{13,18,33,60,79,96,104,119},{5,38,45,72,76,93,101,124},{5,10,18,38,60,76,93,124},{5,18,38,45,72,76,93,124},{23,38,45,72,76,93,101,124},{16,18,21,33,48,63,79,106},{5,16,18,21,33,45,48,79},{5,8,16,33,45,48,60,79},{13,18,21,33,63,79,106,127},{1,5,12,16,18,21,32,48},{1,5,12,16,18,21,45,48},{1,5,12,16,17,21,45,48},{1,5,12,18,21,45,48,69},{5,18,33,45,48,60,79,111},{5,18,21,38,45,48,79,111},{18,21,23,48,63,79,96,127},{13,18,21,33,63,79,96,127},{18,21,23,45,48,79,96,111},{18,33,45,48,60,79,96,111},{1,5,12,17,21,40,48,69},{1,5,7,9,12,21,40,69},{5,17,21,38,45,48,69,86},{1,5,12,17,21,45,48,69},{1,5,16,18,21,32,48,91},{1,5,18,21,38,48,79,91},{1,5,18,21,38,45,48,69},{1,5,17,21,38,40,48,69},{17,21,23,38,45,48,55,86},{5,38,45,48,55,60,79,111},{21,23,38,45,48,55,79,111},{1,16,18,21,32,48,58,91},{1,18,21,23,48,58,63,91},{1,18,21,23,38,48,79,91},{18,21,23,48,63,79,91,127},{13,18,21,23,67,79,91,127},{1,18,21,23,38,45,48,69},{18,21,23,38,45,48,79,111},{1,17,21,23,38,40,48,69},{17,21,23,38,45,48,69,86},{23,31,45,48,60,79,96,111},{23,31,45,48,55,60,79,111},{1,5,12,16,18,21,32,41},{1,5,12,16,18,21,41,45},{1,5,12,16,17,21,41,45},{1,5,9,12,18,21,41,45},{1,5,9,12,18,21,45,69},{5,13,18,33,45,60,79,111},{5,13,16,18,21,33,45,79},{5,8,13,16,33,45,60,79},{8,13,16,21,33,45,63,79},{13,18,21,23,45,79,96,111},{13,18,21,33,45,63,79,96},{5,7,9,12,40,49,69,83},{5,9,12,17,21,40,49,69},{5,9,12,17,21,25,45,69},{2,5,9,12,25,45,69,83},{1,5,9,18,21,38,45,69},{1,9,18,21,23,38,45,69},{13,18,21,23,38,45,79,111},{17,21,23,25,38,45,69,86},{13,21,23,31,45,63,79,96},{5,18,38,45,60,76,111,124},{13,18,33,63,79,96,104,127},{13,18,23,60,79,96,111,119},{1,5,7,18,38,42,69,93},{5,18,38,42,45,69,93,108},{5,18,38,42,45,76,93,108},{5,38,45,69,86,93,108,121},{23,38,45,55,60,76,111,124},{13,18,23,38,60,79,111,119},{13,18,23,38,45,60,76,111},{18,23,38,45,60,76,111,124},{16,18,21,63,74,91,106,114},{16,18,21,48,63,79,91,106},{13,16,21,36,63,91,106,114},{16,21,36,63,74,91,99,114},{13,16,21,36,63,79,91,106},{1,16,21,36,48,63,79,91},{18,21,43,63,74,91,99,114},{5,13,16,18,21,79,91,106},{1,5,16,18,21,48,79,91},{1,5,16,21,32,36,87,91},{1,5,13,16,21,36,79,91},{1,5,16,17,21,45,48,79},{13,18,21,63,84,91,106,127},{13,18,21,63,79,91,106,127},{13,21,23,36,63,79,91,127},{1,21,23,36,48,63,79,91},{17,21,23,38,45,48,55,79},{1,5,17,21,38,45,48,79},{1,17,21,23,36,38,48,79},{1,16,21,32,36,58,87,91},{1,21,23,36,58,63,91,99},{1,13,21,23,36,38,79,91},{16,18,21,70,74,91,99,114},{13,16,18,21,70,91,106,114},{13,16,21,36,70,91,99,114},{1,5,13,16,21,36,87,91},{13,16,21,36,70,87,91,99},{13,18,21,63,84,91,106,114},{13,21,36,63,84,91,99,114},{16,21,29,53,70,87,109,122},{16,21,36,53,70,87,99,122},{16,21,29,53,70,74,99,122},{1,13,16,21,36,53,65,87},{13,16,21,36,53,70,87,99},{21,24,32,46,65,87,102,117},{1,21,32,36,46,65,87,117},{21,29,46,53,65,87,109,117},{1,21,36,46,53,65,87,117},{1,13,21,36,46,53,65,87},{1,13,21,34,36,46,53,65},{21,29,46,53,58,87,109,122},{21,36,46,53,58,87,99,122},{1,13,21,36,46,87,91,99},{16,21,36,58,87,91,99,122},{1,21,36,46,58,87,91,99},{13,21,23,36,63,84,91,99},{1,13,21,23,36,46,91,99},{1,13,21,23,36,46,53,99},{1,21,23,36,46,53,58,99},{1,13,21,36,46,53,87,99},{1,13,21,23,34,36,46,53},{13,16,21,36,53,63,99,114},{1,5,7,9,21,34,40,75},{1,5,9,17,21,34,38,40},{1,5,9,17,21,34,40,75},{13,17,21,23,38,45,55,79},{1,5,13,17,21,38,45,79},{8,13,16,17,21,45,63,79},{1,5,13,16,17,21,45,79},{1,13,17,21,23,36,38,79},{1,13,16,17,21,36,63,79},{1,13,17,21,23,34,36,38},{1,5,9,13,17,21,34,38},{1,5,13,18,21,38,79,91},{21,24,32,46,58,87,102,117},{1,21,32,36,46,58,87,117},{1,21,32,46,58,77,102,117},{1,21,23,29,46,53,58,77},{1,21,32,46,65,77,89,125},{1,21,34,46,65,77,89,125},{1,21,23,29,34,46,53,77},{1,9,17,21,23,34,38,40},{13,18,21,23,63,84,91,127},{1,13,21,23,36,53,63,99},{13,17,21,23,31,45,63,79},{1,13,17,21,23,36,63,79},{16,18,21,29,70,74,99,114},{16,18,21,29,33,63,74,114},{13,16,18,21,33,63,106,114},{18,21,29,43,63,74,99,114},{13,16,18,21,33,63,79,106},{16,18,21,29,58,74,94,122},{16,18,21,29,70,74,99,122},{18,21,29,43,58,74,99,122},{16,18,21,24,32,41,87,102},{16,18,21,29,41,87,94,102},{13,16,18,21,29,41,70,87},{13,16,18,21,29,33,41,45},{1,5,16,18,21,32,41,87},{1,5,13,16,18,21,41,87},{1,5,13,16,18,21,41,45},{1,5,13,16,17,21,41,45},{1,5,9,13,18,21,41,45},{13,18,21,29,63,84,99,114},{13,16,18,21,29,70,99,114},{13,16,18,21,29,33,63,114},{16,21,29,58,87,94,109,122},{16,21,24,58,87,94,102,117},{16,21,29,65,87,94,102,117},{16,21,29,58,87,94,109,117},{21,29,46,65,87,94,102,117},{21,29,46,58,87,94,109,117},{21,29,46,65,77,94,102,117},{1,16,21,32,41,65,87,102},{1,16,21,29,41,65,87,102},{1,13,16,21,29,41,65,87},{1,13,16,17,21,29,41,65},{1,21,32,41,46,65,87,102},{1,21,29,41,46,65,87,102},{1,13,21,29,41,46,65,87},{1,21,32,41,46,65,102,125},{1,21,29,41,46,65,102,125},{1,21,32,41,46,65,89,125},{1,21,34,41,46,65,89,125},{1,21,29,34,41,46,65,125},{1,13,21,29,34,41,46,65},{1,13,17,21,29,34,41,65},{1,18,21,32,41,46,87,102},{1,18,21,29,41,46,87,102},{1,13,18,21,29,41,46,87},{1,9,13,18,21,29,41,46},{1,9,13,21,29,34,41,46},{16,18,21,29,58,87,94,122},{18,21,29,46,58,87,99,122},{16,18,21,29,70,87,99,122},{1,5,9,13,17,21,34,41},{1,5,9,13,17,21,41,45},{1,5,16,18,21,32,87,91},{1,5,13,16,18,21,87,91},{13,16,18,21,70,87,91,99},{1,13,18,21,46,87,91,99},{1,5,9,13,18,21,38,45},{16,18,21,58,87,91,99,122},{1,18,21,46,58,87,91,99},{16,18,21,58,74,91,99,122},{13,18,21,23,63,84,91,99},{1,13,18,21,23,46,91,99},{13,18,21,63,84,91,99,114},{13,16,18,21,70,91,99,114},{13,18,21,23,29,63,84,99},{1,13,18,21,23,29,46,99},{18,21,23,29,43,58,63,99},{1,18,21,23,29,46,58,99},{1,13,18,21,29,46,87,99},{13,16,18,21,29,70,87,99},{1,9,13,18,21,23,29,46},{1,13,21,23,29,46,53,99},{1,21,23,29,46,53,58,99},{1,13,21,29,46,53,87,99},{13,16,21,29,53,70,87,99},{21,29,46,53,58,87,99,122},{16,21,29,53,70,87,99,122},{1,13,21,23,29,34,46,53},{1,13,21,29,46,53,65,87},{1,13,21,29,34,46,53,65},{1,9,13,21,23,29,34,46},{13,16,21,29,53,63,99,114},{16,21,29,53,63,74,99,114},{1,13,16,17,21,29,53,65},{1,13,16,21,29,53,65,87},{1,13,17,21,29,34,53,65},{1,5,9,12,17,21,41,75},{1,5,7,9,12,21,40,75},{1,5,9,12,17,21,40,75},{1,5,9,12,17,21,41,45},{5,9,12,17,25,49,69,83},{2,9,12,25,49,66,69,83},{1,5,9,17,21,34,41,75},{5,9,17,25,38,42,49,69},{5,9,17,21,25,38,45,69},{2,5,9,25,38,42,45,69},{1,5,7,9,38,40,42,69},{1,5,9,17,21,38,40,69},{5,9,17,38,40,42,49,69},{5,7,9,40,42,49,69,83},{5,17,25,38,45,69,86,121},{9,13,17,21,23,25,38,45},{1,5,9,13,17,21,38,45},{5,9,13,17,25,38,42,45},{13,23,38,45,55,60,79,111},{5,13,18,38,45,60,79,111},{1,5,13,18,21,38,45,79},{16,18,21,24,32,58,87,102},{1,18,21,32,46,58,87,102},{1,16,18,21,32,58,87,91},{1,18,21,23,58,63,91,99},{1,13,18,21,23,38,79,91},{1,9,13,18,21,23,38,45},{1,9,13,17,21,23,34,38},{1,9,17,21,23,38,40,69},{9,17,21,23,25,38,45,69},{13,18,21,23,63,79,96,127},{13,18,21,23,29,45,63,96},{1,13,17,21,23,29,53,63},{1,13,16,17,21,29,53,63},{1,13,21,23,29,53,63,99},{1,21,23,29,53,58,63,99},{1,13,17,21,23,29,34,53},{16,18,33,48,50,63,79,106},{13,16,18,33,50,63,106,114},{5,16,18,33,48,50,60,79},{13,18,33,50,63,79,106,127},{5,13,16,18,33,50,60,79},{13,16,18,33,50,63,79,106},{8,13,16,33,50,60,63,79},{5,13,16,18,22,33,45,60},{6,13,16,18,33,50,63,114},{13,18,33,50,63,79,104,127},{1,5,12,16,18,22,32,41},{1,5,12,16,18,22,41,45},{1,5,12,16,17,22,41,45},{1,5,16,18,22,32,41,87},{1,5,13,16,18,22,41,87},{1,5,13,16,18,22,41,45},{1,5,13,16,17,22,41,45},{1,5,9,12,18,22,41,45},{1,5,9,13,18,22,41,45},{6,13,16,18,29,70,99,114},{6,16,18,29,70,74,99,114},{6,13,16,18,29,33,63,114},{6,16,18,29,33,63,74,114},{6,13,16,18,29,41,70,87},{6,13,16,18,29,33,41,45},{1,5,9,13,17,22,34,41},{1,5,9,13,17,22,41,45},{1,5,16,18,22,26,32,87},{1,5,13,16,18,22,26,87},{1,5,9,13,18,22,42,45},{1,5,16,18,26,32,87,91},{1,5,13,16,18,26,87,91},{13,16,18,26,70,87,91,99},{1,13,18,26,46,87,91,99},{5,13,16,18,26,79,91,106},{13,16,18,26,70,91,106,114},{1,5,13,18,26,38,79,91},{1,5,13,18,26,38,42,60},{1,5,9,13,18,38,42,45},{5,13,18,38,42,45,60,76},{1,5,9,13,17,34,38,42},{16,18,26,58,87,91,99,122},{1,18,26,46,58,87,91,99},{16,18,26,58,74,91,99,122},{16,18,26,70,74,91,99,114},{18,26,43,63,74,91,99,114},{16,18,26,63,74,91,106,114},{13,18,26,63,84,91,106,114},{13,18,26,63,84,91,106,127},{13,18,23,26,63,84,91,99},{1,13,18,23,26,46,91,99},{13,18,26,63,84,91,99,114},{13,16,18,26,70,91,99,114},{13,18,23,26,63,84,91,127},{13,18,23,26,67,79,91,127},{6,13,16,18,26,70,99,114},{1,6,13,18,26,46,87,99},{6,13,16,18,26,70,87,99},{1,6,13,18,29,46,87,99},{6,13,16,18,29,70,87,99},{6,18,29,46,58,87,99,122},{6,18,29,43,58,74,99,122},{6,16,18,29,70,87,99,122},{6,16,18,29,70,74,99,122},{1,6,13,18,29,41,46,87},{1,6,9,13,18,29,41,46},{1,6,13,29,46,53,87,99},{6,13,16,29,53,70,87,99},{6,29,46,53,58,87,99,122},{6,16,29,53,70,87,99,122},{1,6,13,29,46,53,65,87},{1,6,13,29,34,46,53,65},{1,6,13,29,41,46,65,87},{1,6,13,29,34,41,46,65},{1,6,9,13,29,34,41,46},{1,6,13,16,29,53,65,87},{1,6,13,16,17,29,41,65},{1,6,13,16,29,41,65,87},{1,6,13,17,29,34,41,65},{1,5,16,18,26,32,48,91},{1,5,18,26,38,48,79,91},{1,5,18,26,38,42,60,93},{1,5,7,9,18,42,69,83},{2,5,9,18,42,45,69,83},{1,5,9,18,38,42,45,69},{1,5,9,17,34,38,40,42},{5,38,42,45,69,93,108,121},{23,38,48,55,60,79,111,119},{5,18,38,48,60,79,111,119},{1,16,18,26,32,48,58,91},{1,18,23,26,48,58,63,91},{1,16,18,26,32,58,87,91},{1,18,23,26,58,63,91,99},{1,18,23,26,38,48,79,91},{18,23,26,48,63,79,91,127},{1,13,18,23,26,38,79,91},{1,13,18,23,26,38,42,60},{13,18,23,26,38,60,79,119},{1,9,18,23,38,42,45,69},{1,9,13,18,23,38,42,45},{13,18,23,38,42,45,60,76},{1,9,13,17,23,34,38,42},{9,13,17,23,25,38,42,45},{18,23,48,63,79,96,104,127},{13,18,23,63,79,96,104,127},{13,18,23,60,79,96,104,119},{4,16,18,21,29,58,63,74},{1,4,16,18,21,48,58,63},{1,4,11,16,21,32,58,102},{1,4,11,16,21,29,58,63},{1,4,16,17,21,45,48,63},{18,21,29,43,58,63,74,99},{1,4,17,21,23,45,48,63},{11,16,21,29,58,94,102,117},{4,6,11,16,29,58,94,102},{1,4,11,16,21,29,58,102},{1,4,11,16,32,56,82,102},{1,4,6,11,16,29,82,102},{1,4,11,32,56,61,82,102},{1,4,6,11,29,61,82,102},{1,4,11,32,61,82,97,120},{1,4,11,51,61,82,97,120},{1,4,6,11,29,51,61,82},{1,4,11,32,56,58,61,102},{1,4,6,11,29,58,61,102},{1,4,7,9,21,40,51,75},{1,4,9,17,21,40,51,75},{1,4,9,17,21,23,40,51},{1,4,17,21,23,29,45,63},{1,4,16,17,21,29,45,63},{1,4,18,21,23,29,58,63},{1,4,9,17,21,23,29,51},{1,4,6,11,16,56,82,102},{1,4,11,32,56,61,82,120},{1,4,6,11,56,61,82,120},{1,4,6,11,51,61,82,120},{1,4,6,11,56,61,82,102},{1,4,6,11,56,58,61,102},{1,4,16,32,41,56,68,82},{1,4,6,16,41,56,68,82},{1,4,6,16,17,41,68,82},{1,4,32,41,56,68,82,120},{1,4,6,41,56,68,82,120},{1,4,32,41,68,82,97,120},{1,4,41,51,68,82,97,120},{1,4,6,41,51,68,82,120},{1,4,6,17,41,51,68,82},{1,4,14,32,56,68,80,120},{1,4,6,14,56,68,80,120},{1,4,14,32,68,80,97,120},{1,4,14,51,68,80,97,120},{1,4,6,14,51,68,80,120},{1,4,14,32,68,85,97,128},{1,4,14,51,68,85,97,128},{1,4,14,51,68,71,85,107},{1,4,6,14,51,68,71,107},{4,6,9,14,27,51,71,107},{1,4,6,17,51,68,71,107},{4,6,9,17,27,51,71,107},{1,4,6,9,14,23,51,71},{1,4,32,41,44,68,97,128},{1,4,41,44,51,68,97,128},{1,4,41,44,51,68,107,128},{1,4,17,41,44,51,68,107},{4,27,44,51,64,85,107,128},{1,4,44,51,68,85,107,128},{4,27,44,71,75,92,107,115},{4,9,17,27,71,75,92,107},{1,4,32,44,64,85,97,128},{1,4,44,51,64,85,97,128},{1,4,44,51,71,85,107,115},{4,27,44,51,71,75,107,115},{4,27,44,51,64,85,107,115},{1,4,17,44,51,71,75,107},{4,9,17,27,51,71,75,107},{1,4,7,44,51,64,85,115},{1,4,7,44,51,71,75,115},{4,7,9,27,51,71,75,115},{4,7,9,40,71,75,110,123},{4,7,9,40,71,88,110,123},{1,4,7,9,40,51,71,75},{4,9,17,40,71,75,110,123},{4,9,17,40,71,88,110,123},{1,4,9,17,40,51,71,75},{1,4,9,17,23,40,51,71},{1,4,14,32,64,85,97,128},{4,14,27,51,64,85,107,128},{1,4,14,51,64,85,97,128},{1,4,7,9,14,51,71,115},{1,4,14,51,71,85,107,115},{4,9,14,27,51,71,107,115},{1,4,6,11,16,29,58,63},{4,6,16,18,29,58,63,74},{1,4,6,9,17,23,29,51},{1,4,6,16,17,29,41,82},{1,4,6,17,29,41,51,82},{1,4,6,9,17,23,51,71},{1,4,16,18,21,32,41,102},{1,4,16,18,21,29,41,102},{1,4,16,18,21,29,41,45},{1,4,16,17,21,29,41,45},{1,4,9,18,21,29,41,45},{1,4,16,32,41,56,82,102},{1,4,6,16,29,41,82,102},{1,4,32,41,56,61,82,102},{1,4,6,29,41,61,82,102},{1,4,32,41,61,82,97,120},{1,4,41,51,61,82,97,120},{1,4,6,29,41,51,61,82},{1,4,9,17,21,29,41,51},{1,4,18,32,41,56,61,102},{1,4,6,18,29,41,61,102},{1,4,6,9,18,29,41,61},{1,4,32,41,61,64,80,97},{1,4,41,51,61,64,80,97},{1,4,9,41,51,61,64,80},{1,4,6,9,29,41,51,61},{1,4,9,17,21,29,41,45},{1,4,16,18,21,32,58,102},{16,18,21,29,58,87,94,102},{4,6,16,18,29,58,94,102},{1,4,16,18,21,29,58,102},{1,4,6,18,29,58,61,102},{1,4,9,18,21,23,29,45},{1,4,9,12,17,21,41,75},{1,4,7,9,12,21,40,75},{1,4,9,12,17,21,40,75},{1,4,32,41,44,64,97,128},{1,4,41,44,51,64,97,128},{1,4,41,44,51,64,75,107},{4,27,44,51,64,75,107,115},{4,9,17,27,41,51,75,107},{1,4,9,17,21,41,51,75},{1,4,17,41,44,51,75,107},{1,4,7,44,51,64,75,115},{1,4,9,12,17,21,41,45},{4,9,12,17,25,49,66,69},{1,4,9,41,51,64,75,107},{4,9,27,51,64,75,107,115},{1,4,7,9,51,64,75,115},{4,9,17,21,23,25,45,69},{1,4,9,17,21,23,40,69},{1,4,18,21,23,29,45,63},{1,4,9,17,21,23,29,45},{1,4,6,16,41,56,82,102},{1,4,32,41,56,61,82,120},{1,4,6,41,56,61,82,120},{1,4,6,41,51,61,82,120},{1,4,6,41,56,61,82,102},{1,4,32,41,56,61,80,120},{1,4,6,41,56,61,80,120},{1,4,32,41,61,80,97,120},{1,4,41,51,61,80,97,120},{1,4,6,41,51,61,80,120},{1,4,6,9,41,51,61,80},{1,4,6,18,41,56,61,102},{6,16,18,39,58,87,94,102},{1,4,32,41,68,80,97,128},{1,4,41,51,68,80,97,128},{1,4,41,51,68,80,107,128},{1,4,32,41,56,68,80,120},{1,4,6,41,56,68,80,120},{1,4,32,41,68,80,97,120},{1,4,41,51,68,80,97,120},{1,4,6,41,51,68,80,120},{1,4,6,41,51,68,80,107},{4,6,9,17,27,41,51,107},{1,4,6,17,41,51,68,107},{1,4,14,32,68,80,97,128},{1,4,14,51,68,80,97,128},{1,4,14,51,68,80,107,128},{1,4,6,14,51,68,80,107},{1,4,14,51,68,85,107,128},{4,9,14,27,71,92,107,115},{1,4,32,41,64,80,97,128},{1,4,41,51,64,80,97,128},{1,4,41,51,64,80,107,128},{1,4,9,41,51,64,80,107},{1,4,6,9,41,51,80,107},{1,4,14,32,64,80,97,128},{1,4,14,51,64,80,97,128},{1,4,14,51,64,80,107,128},{1,4,9,14,51,64,80,107},{1,4,6,9,14,51,80,107},{1,4,32,37,41,44,64,128},{1,4,37,41,44,64,107,128},{4,37,44,64,75,92,107,115},{1,4,37,41,44,64,75,107},{4,9,17,37,41,75,92,107},{1,4,17,37,41,44,75,107},{1,4,41,44,51,64,107,128},{4,37,44,64,85,92,107,115},{4,37,44,71,75,92,100,115},{4,9,37,71,75,92,100,123},{4,9,17,37,71,88,92,123},{4,9,17,37,71,75,92,123},{1,4,7,44,54,64,75,115},{4,9,17,40,49,66,88,118},{4,9,37,64,75,92,107,115},{1,4,9,37,41,64,75,107},{4,9,27,71,75,92,107,115},{4,9,37,71,75,92,100,115},{7,9,40,59,88,95,110,118},{1,4,9,14,51,64,107,115},{1,4,14,51,64,85,107,115},{1,4,6,9,17,23,29,45},{1,4,6,16,17,29,41,45},{1,4,6,9,17,29,41,45},{1,4,6,9,17,29,41,51},{1,4,6,9,18,29,41,45},{1,11,16,21,29,65,102,117},{1,11,21,29,65,77,102,117},{1,11,21,32,65,77,102,125},{1,11,21,29,65,77,102,125},{1,11,21,29,34,65,77,125},{1,11,21,29,58,77,102,117},{1,6,11,16,29,65,82,102},{1,11,32,56,65,82,102,125},{1,6,11,29,65,82,102,125},{1,6,11,29,34,65,82,125},{1,11,32,56,61,82,102,125},{1,6,11,29,61,82,102,125},{1,11,32,61,82,89,112,125},{1,11,34,61,82,89,112,125},{1,6,11,29,34,61,82,125},{1,11,32,61,82,89,97,120},{1,11,34,61,82,89,97,120},{1,11,34,51,61,82,97,120},{1,6,11,29,34,51,61,82},{1,6,11,29,58,61,77,102},{1,11,32,56,61,77,102,125},{1,6,11,29,61,77,102,125},{1,6,11,29,34,61,77,125},{1,7,9,21,34,40,51,75},{1,9,17,21,34,40,51,75},{1,9,17,21,23,34,40,51},{1,11,16,21,29,53,58,63},{16,21,29,53,58,63,74,99},{1,9,17,21,23,29,34,51},{1,6,11,56,65,82,102,125},{1,11,32,56,61,82,112,120},{1,6,11,56,61,82,112,120},{1,11,32,61,82,89,112,120},{1,11,34,61,82,89,112,120},{1,6,11,34,61,82,112,120},{1,6,11,34,51,61,82,120},{1,6,11,56,61,82,102,125},{1,11,32,56,61,82,112,125},{1,6,11,56,61,82,112,125},{1,6,11,34,61,82,112,125},{1,6,11,56,61,77,102,125},{1,32,41,56,68,82,112,120},{1,6,41,56,68,82,112,120},{1,32,41,68,82,89,112,120},{1,34,41,68,82,89,112,120},{1,6,34,41,68,82,112,120},{1,32,41,68,82,89,97,120},{1,34,41,68,82,89,97,120},{1,34,41,51,68,82,97,120},{1,6,34,41,51,68,82,120},{1,6,17,34,41,51,68,82},{1,14,32,68,80,89,97,120},{1,14,34,68,80,89,97,120},{1,14,34,51,68,80,97,120},{1,6,14,34,51,68,80,120},{1,14,34,51,68,85,97,128},{1,34,41,44,51,68,97,128},{1,34,41,44,51,68,107,128},{1,34,44,51,64,85,97,128},{9,19,27,51,71,75,107,115},{14,19,34,51,64,85,107,128},{1,14,34,51,64,85,97,128},{1,6,9,17,23,29,34,51},{1,6,16,17,29,41,65,82},{1,6,17,29,34,41,65,82},{1,6,17,29,34,41,51,82},{1,16,32,41,56,65,82,102},{1,6,16,29,41,65,82,102},{1,32,41,56,65,82,102,125},{1,6,29,41,65,82,102,125},{1,32,41,65,82,89,112,125},{1,34,41,65,82,89,112,125},{1,6,29,34,41,65,82,125},{1,32,41,56,61,82,102,125},{1,6,29,41,61,82,102,125},{1,32,41,61,82,89,112,125},{1,34,41,61,82,89,112,125},{1,6,29,34,41,61,82,125},{1,32,41,61,82,89,97,120},{1,34,41,61,82,89,97,120},{1,34,41,51,61,82,97,120},{1,6,29,34,41,51,61,82},{1,9,17,21,29,34,41,51},{1,18,32,41,46,56,61,102},{1,6,18,29,41,46,61,102},{1,6,9,18,29,41,46,61},{1,32,41,46,56,61,102,125},{1,6,29,41,46,61,102,125},{1,32,41,46,61,89,112,125},{1,34,41,46,61,89,112,125},{1,6,29,34,41,46,61,125},{1,6,9,29,34,41,46,61},{1,32,41,61,64,80,89,97},{1,34,41,61,64,80,89,97},{1,34,41,51,61,64,80,97},{1,9,34,41,51,61,64,80},{1,6,9,29,34,41,51,61},{1,13,16,17,21,29,41,45},{1,9,13,17,21,29,41,45},{1,9,13,17,21,29,34,41},{1,9,13,18,21,29,41,45},{21,29,46,58,87,94,102,117},{6,18,29,46,58,87,94,102},{1,18,21,29,46,58,87,102},{1,6,18,29,46,58,61,102},{6,29,46,58,77,94,102,117},{1,21,29,46,58,77,102,117},{1,6,29,46,58,61,77,102},{1,32,46,56,61,77,102,125},{1,21,32,46,65,77,102,125},{6,29,46,65,77,94,102,125},{1,21,29,46,65,77,102,125},{1,6,29,46,61,77,102,125},{1,21,29,34,46,65,77,125},{1,6,29,34,46,61,77,125},{1,32,41,44,64,89,97,128},{1,34,41,44,64,89,97,128},{1,34,41,44,51,64,97,128},{1,34,41,44,51,64,75,107},{19,34,44,51,64,75,107,115},{9,17,19,34,41,51,75,107},{1,9,17,21,34,41,51,75},{1,17,34,41,44,51,75,107},{1,7,34,44,51,64,75,115},{1,9,34,41,51,64,75,107},{9,19,34,51,64,75,107,115},{1,7,9,34,51,64,75,115},{1,13,17,21,23,29,45,63},{1,13,16,17,21,29,45,63},{1,9,13,17,21,23,29,45},{1,9,13,17,21,23,29,34},{1,9,13,18,21,23,29,45},{1,6,16,41,56,65,82,102},{1,6,41,56,65,82,102,125},{1,32,41,56,65,82,112,125},{1,6,41,56,65,82,112,125},{1,6,34,41,65,82,112,125},{1,32,41,56,61,82,112,120},{1,6,41,56,61,82,112,120},{1,32,41,61,82,89,112,120},{1,34,41,61,82,89,112,120},{1,6,34,41,61,82,112,120},{1,6,34,41,51,61,82,120},{1,6,41,56,61,82,102,125},{1,32,41,56,61,82,112,125},{1,6,41,56,61,82,112,125},{1,6,34,41,61,82,112,125},{1,32,41,56,61,80,112,120},{1,6,41,56,61,80,112,120},{1,32,41,61,80,89,112,120},{1,34,41,61,80,89,112,120},{1,6,34,41,61,80,112,120},{1,32,41,61,80,89,97,120},{1,34,41,61,80,89,97,120},{1,34,41,51,61,80,97,120},{1,6,34,41,51,61,80,120},{1,6,9,34,41,51,61,80},{1,6,18,41,46,56,61,102},{1,6,41,46,56,61,102,125},{1,32,41,46,56,61,112,125},{1,6,41,46,56,61,112,125},{1,6,34,41,46,61,112,125},{6,39,46,58,87,94,102,117},{1,6,46,56,61,77,102,125},{1,32,41,68,80,89,97,128},{1,34,41,68,80,89,97,128},{1,34,41,51,68,80,97,128},{1,34,41,51,68,80,107,128},{1,32,41,56,68,80,112,120},{1,6,41,56,68,80,112,120},{1,32,41,68,80,89,112,120},{1,34,41,68,80,89,112,120},{1,6,34,41,68,80,112,120},{1,32,41,68,80,89,97,120},{1,34,41,68,80,89,97,120},{1,34,41,51,68,80,97,120},{1,6,34,41,51,68,80,120},{1,6,34,41,51,68,80,107},{6,9,17,19,34,41,51,107},{1,6,17,34,41,51,68,107},{1,14,32,68,80,89,97,128},{1,14,34,68,80,89,97,128},{1,14,34,51,68,80,97,128},{1,14,34,51,68,80,107,128},{1,6,14,34,51,68,80,107},{1,14,34,51,68,85,107,128},{1,32,41,64,80,89,97,128},{1,34,41,64,80,89,97,128},{1,34,41,51,64,80,97,128},{1,34,41,51,64,80,107,128},{1,9,34,41,51,64,80,107},{1,6,9,34,41,51,80,107},{1,14,32,64,80,89,97,128},{1,14,34,64,80,89,97,128},{1,14,34,51,64,80,97,128},{1,14,34,51,64,80,107,128},{1,9,14,34,51,64,80,107},{1,6,9,14,34,51,80,107},{1,12,22,32,37,41,44,64},{1,12,22,37,41,44,64,75},{9,12,17,22,37,41,59,75},{1,12,17,22,37,41,44,75},{1,22,32,37,41,44,64,128},{1,22,37,41,44,64,107,128},{22,37,44,64,75,92,107,115},{1,22,37,41,44,64,75,107},{9,17,22,37,41,75,92,107},{1,17,22,37,41,44,75,107},{1,22,32,41,44,64,89,128},{1,22,34,41,44,64,89,128},{1,22,34,41,44,64,107,128},{19,22,34,44,64,75,107,115},{1,22,34,41,44,64,75,107},{9,17,19,22,34,41,75,107},{1,17,22,34,41,44,75,107},{1,34,41,44,51,64,107,128},{22,37,44,54,64,75,100,115},{22,37,44,64,85,92,107,115},{22,37,44,71,75,92,100,115},{9,22,37,54,59,75,100,123},{22,37,44,54,71,75,100,123},{9,22,37,71,75,92,100,123},{9,17,22,37,59,88,110,123},{9,17,22,37,71,88,92,123},{9,17,22,37,59,75,110,123},{9,17,22,37,71,75,92,123},{1,7,12,30,44,54,64,75},{1,7,30,44,54,64,75,115},{1,7,30,34,44,64,75,115},{7,9,30,54,59,75,110,123},{7,9,12,40,59,75,95,110},{1,7,12,40,44,75,95,110},{9,12,17,40,49,59,103,118},{9,17,40,49,66,88,103,118},{9,17,40,42,49,66,88,103},{9,17,40,59,88,95,110,118},{17,40,47,66,88,95,110,118},{9,12,17,40,59,75,95,110},{1,12,17,40,44,75,95,110},{1,9,12,22,37,41,64,75},{9,22,37,64,75,92,107,115},{1,9,22,37,41,64,75,107},{9,19,22,34,64,75,107,115},{9,19,22,71,75,92,107,115},{1,9,22,34,41,64,75,107},{9,22,37,71,75,92,100,115},{9,22,37,54,59,88,110,123},{9,17,22,25,37,66,88,118},{9,17,22,37,59,88,110,118},{7,9,12,30,54,59,75,110},{7,9,12,40,49,66,103,118},{7,9,12,40,59,95,103,118},{7,9,40,66,88,95,103,118},{7,9,40,42,49,66,83,103},{9,12,17,25,49,66,103,118},{9,17,25,42,49,66,83,103},{9,17,23,25,42,49,66,69},{2,9,25,42,49,66,69,83},{1,9,14,34,51,64,107,115},{1,14,34,51,64,85,107,115},{9,17,23,40,42,49,66,69},{7,9,40,42,49,66,69,83},{1,6,13,17,23,29,45,63},{1,6,13,16,17,29,45,63},{1,6,9,13,17,23,29,45},{1,6,13,16,17,29,41,45},{1,6,9,13,17,29,41,45},{1,6,9,13,17,23,29,34},{1,6,9,13,17,29,34,41},{1,6,9,17,29,34,41,51},{1,6,9,13,18,23,29,45},{1,6,9,13,18,29,41,45},{6,9,17,23,25,42,45,66},{6,13,16,18,33,50,60,63},{6,16,18,29,58,74,94,122},{16,18,24,32,41,56,87,102},{6,16,18,39,41,56,87,102},{6,16,18,29,41,87,94,102},{1,16,18,22,32,41,56,87},{1,6,16,18,22,41,56,87},{1,6,13,16,18,22,41,87},{1,6,13,16,18,22,41,45},{1,6,13,16,17,22,41,45},{1,6,9,13,18,22,41,45},{6,16,29,58,87,94,109,122},{6,16,39,58,87,94,102,117},{6,16,29,65,87,94,102,117},{6,16,29,58,87,94,109,117},{6,29,46,65,87,94,102,117},{6,29,46,58,87,94,109,117},{6,29,46,65,77,94,102,117},{1,16,32,41,56,65,87,102},{1,6,16,41,56,65,87,102},{1,6,16,29,41,65,87,102},{1,32,41,46,56,65,87,102},{1,6,41,46,56,65,87,102},{1,6,29,41,46,65,87,102},{1,32,41,46,56,65,102,125},{1,6,41,46,56,65,102,125},{1,6,29,41,46,65,102,125},{1,32,41,46,56,65,112,125},{1,6,41,46,56,65,112,125},{1,32,41,46,65,89,112,125},{1,34,41,46,65,89,112,125},{1,6,34,41,46,65,112,125},{1,6,29,34,41,46,65,125},{1,18,32,41,46,56,87,102},{1,6,18,41,46,56,87,102},{1,6,18,29,41,46,87,102},{6,16,18,29,58,87,94,122},{1,6,9,13,17,22,34,41},{1,6,9,13,17,22,41,45},{1,16,18,22,26,32,56,87},{1,6,16,18,22,26,56,87},{1,6,13,16,18,22,26,87},{1,6,9,13,18,22,42,45},{6,16,18,26,58,87,99,122},{1,6,18,26,46,58,87,99},{6,16,18,26,58,74,99,122},{1,6,9,17,22,37,41,107},{1,22,32,37,44,64,85,128},{1,22,37,44,64,85,107,128},{1,22,37,44,71,85,107,115},{22,37,44,71,75,92,107,115},{1,17,22,37,44,71,75,107},{9,17,22,37,71,75,92,107},{1,14,22,32,37,64,85,128},{1,14,22,37,64,85,107,128},{1,14,22,37,71,85,107,115},{9,14,22,37,71,92,107,115},{1,6,9,14,22,37,71,107},{1,6,9,17,22,37,71,107},{1,6,9,17,22,37,41,45},{1,9,14,22,37,64,107,115},{1,14,22,37,64,85,107,115},{1,6,9,17,22,34,41,107},{1,22,34,44,64,85,107,128},{1,14,22,34,64,85,107,128},{1,9,14,22,34,64,107,115},{1,14,22,34,64,85,107,115},{6,9,17,22,25,42,45,66},{2,9,22,25,42,45,66,83},{1,9,22,30,34,64,75,115},{1,9,14,22,30,54,71,115},{9,22,30,54,71,75,100,115},{1,9,22,30,54,64,75,115},{9,22,30,54,71,88,110,123},{9,22,30,54,71,75,100,123},{1,6,9,17,22,42,66,71},{1,6,13,18,22,42,45,60},{1,6,9,13,17,22,42,45},{17,22,25,42,45,66,83,90},{2,25,42,45,66,69,83,90},{16,18,24,32,56,58,87,102},{1,18,32,46,56,58,87,102},{1,16,18,26,32,56,58,87},{6,16,18,39,56,58,87,102},{1,6,18,46,56,58,87,102},{1,6,16,18,26,56,58,87},{1,6,18,23,26,58,63,99},{1,6,9,13,18,23,42,45},{1,6,9,17,23,42,66,71},{1,5,12,16,18,22,28,45},{1,5,12,18,22,28,45,83},{1,5,9,12,22,30,83,95},{5,12,17,28,45,69,83,98},{1,5,12,17,22,28,45,83},{5,28,42,45,52,69,83,98},{1,5,7,9,12,30,83,95},{1,5,7,12,28,40,69,83},{5,17,28,42,69,83,98,113},{5,28,42,45,52,69,98,121},{1,5,18,22,28,42,45,83},{5,18,28,42,45,52,69,83},{1,5,7,18,28,42,69,83},{5,28,42,45,52,69,108,121},{1,5,9,12,18,22,45,83},{9,12,22,30,66,83,95,103},{5,9,12,17,22,83,95,103},{5,12,17,25,45,69,83,98},{5,9,12,17,22,25,45,83},{2,9,12,22,25,45,66,83},{5,7,9,12,40,83,95,103},{7,9,12,30,66,83,95,103},{5,12,17,40,49,69,83,113},{5,17,25,42,69,83,98,113},{1,5,9,18,22,42,45,83},{1,5,9,12,17,22,41,75},{1,12,22,30,32,44,54,64},{1,12,22,30,44,54,64,75},{9,12,22,30,59,75,95,110},{1,5,9,12,22,30,75,95},{1,12,22,30,44,75,95,110},{9,12,17,22,59,95,103,118},{9,12,17,22,59,75,95,110},{1,5,9,12,17,22,75,95},{1,12,17,22,44,75,95,110},{7,9,12,30,59,75,95,110},{1,5,7,9,12,30,75,95},{1,7,12,30,44,75,95,110},{1,5,7,9,12,40,75,95},{12,17,40,49,62,83,103,126},{5,9,12,17,40,49,83,103},{5,9,12,17,40,83,95,103},{9,12,17,40,59,95,103,118},{1,5,9,12,17,40,75,95},{1,5,9,12,17,22,41,45},{1,9,12,22,30,54,64,75},{9,12,22,30,54,59,75,110},{9,12,22,30,66,95,103,118},{9,12,22,30,59,95,110,118},{12,17,22,25,66,83,103,126},{9,12,17,22,25,66,83,103},{9,12,17,22,25,66,103,118},{7,9,12,30,66,95,103,118},{7,9,12,30,59,95,110,118},{7,12,40,49,66,83,103,126},{7,9,12,40,49,66,83,103},{12,17,25,49,69,83,105,113},{5,17,25,42,49,69,83,113},{12,17,25,49,66,83,103,126},{9,12,17,25,49,66,83,103},{1,5,9,17,22,34,41,75},{1,22,30,34,44,64,75,115},{5,9,17,40,42,49,83,103},{9,17,22,25,42,66,83,103},{5,9,17,22,25,42,45,83},{2,5,9,25,42,45,69,83},{5,9,17,25,42,49,69,83},{1,9,22,30,42,66,83,95},{9,17,22,42,66,83,95,103},{1,5,9,17,22,42,83,95},{5,17,25,42,45,69,98,121},{5,17,25,42,45,69,83,98},{1,5,9,13,17,22,42,45},{1,5,13,18,22,42,45,60},{7,9,40,42,66,83,95,103},{1,5,7,9,40,42,83,95},{5,17,40,42,49,69,83,113},{5,17,25,38,42,45,69,121},{1,12,22,32,37,44,54,64},{1,12,22,37,44,54,64,75},{9,12,22,37,54,59,75,110},{1,12,22,37,44,54,75,110},{9,12,17,22,37,59,75,110},{1,12,17,22,37,44,75,110},{9,12,17,22,37,59,110,118},{1,12,22,30,44,54,75,110},{12,17,22,66,78,95,103,118},{9,12,17,22,59,95,110,118},{12,17,22,66,78,95,110,118},{1,7,12,30,44,54,75,110},{7,12,40,66,78,95,103,118},{7,9,12,40,59,95,110,118},{12,17,40,49,66,78,103,126},{12,17,40,49,66,78,103,118},{12,17,40,66,78,95,103,126},{12,17,40,66,78,95,103,118},{9,12,17,40,59,95,110,118},{12,17,40,66,78,95,110,118},{9,22,37,54,59,75,110,123},{22,37,44,54,71,75,110,123},{9,22,30,54,59,75,110,123},{9,17,22,59,88,95,110,118},{17,22,47,66,88,95,110,118},{1,9,12,22,37,54,64,75},{9,12,17,22,25,37,66,118},{12,17,25,49,66,83,105,126},{17,25,42,49,66,83,105,126},{1,22,30,44,54,64,75,115},{9,17,22,66,88,95,103,118},{17,40,42,49,66,83,103,126},{9,17,40,66,88,95,103,118},{9,22,30,66,88,95,110,118},{17,25,42,49,69,83,105,113},{12,17,22,66,83,95,103,126},{17,25,42,45,69,90,98,121},{17,25,42,45,69,83,90,98},{12,17,22,25,45,66,83,90},{12,17,25,45,69,83,90,98},{17,25,42,69,83,90,98,113},{7,12,40,66,83,95,103,126},{17,40,42,49,69,83,105,113},{12,17,40,49,69,83,105,113},{17,40,42,49,66,83,105,126},{17,23,25,42,45,69,90,121},{17,25,42,69,83,90,105,113},{17,23,25,38,42,45,69,121},{17,23,25,38,45,69,86,121},{1,7,30,44,54,71,75,115},{1,7,9,30,54,71,75,115},{7,9,30,54,71,75,110,123},{1,7,9,40,42,66,71,95},{1,7,9,30,66,71,95,110},{7,9,40,66,71,88,95,110},{1,9,17,23,40,42,66,71},{1,18,23,38,42,45,69,93},{17,23,38,42,45,69,93,121},{17,23,38,45,69,86,93,121},{18,23,38,42,45,60,76,93},{1,9,17,23,38,40,42,69},{9,17,23,25,38,42,45,69},{17,40,42,49,66,69,83,105},{17,25,42,49,66,69,83,105},{13,18,23,60,63,79,96,104},{13,18,33,60,63,79,96,104},{1,6,13,18,23,29,45,63},{6,13,16,18,29,33,45,63},{1,6,13,18,23,29,63,99},{1,6,18,23,29,58,63,99},{1,6,13,16,29,53,63,99},{6,13,16,18,29,63,99,114},{1,6,16,29,53,58,63,99},{6,16,18,29,63,74,99,114},{1,6,29,46,53,58,87,99},{1,6,29,46,53,58,77,117},{1,6,29,34,46,53,65,77},{1,6,18,29,46,58,87,99},{1,6,13,18,23,26,63,99},{1,6,13,18,23,42,45,60},{1,6,9,13,17,23,42,45},{17,23,25,42,45,66,69,90},{1,12,16,18,20,28,45,48},{1,12,18,20,28,45,48,69},{18,33,48,60,63,79,96,104},{18,20,23,45,48,60,96,124},{1,7,12,20,28,40,69,83},{1,12,17,20,28,45,48,69},{1,18,20,28,45,48,69,93},{1,18,20,23,45,48,69,93},{18,20,23,45,48,60,93,124},{17,20,23,45,48,69,86,93},{18,20,28,42,45,69,93,108},{18,20,28,42,45,76,93,108},{20,28,45,69,86,93,108,121},{18,20,23,45,60,76,93,124},{16,18,20,33,45,48,60,63},{1,4,16,18,20,45,48,63},{8,16,33,45,48,60,63,79},{18,20,23,45,48,60,63,96},{1,4,18,20,23,45,48,63},{18,33,45,48,60,63,79,96},{1,4,12,17,20,40,66,69},{1,7,12,20,40,66,69,83},{1,4,17,20,23,45,48,69},{1,4,12,17,20,45,66,69},{23,31,45,48,60,63,79,96},{1,12,18,20,45,66,69,83},{6,16,18,20,33,45,60,63},{1,4,6,16,18,20,45,63},{12,17,20,40,69,83,105,113},{12,17,20,40,66,69,83,105},{12,17,20,45,69,83,90,98},{12,17,20,45,66,69,83,90},{20,35,42,45,66,69,83,90},{1,4,17,20,23,45,66,69},{1,12,16,18,20,22,28,45},{1,12,18,20,22,28,45,83},{18,20,28,42,45,52,69,83},{1,12,18,20,28,45,69,83},{1,12,18,20,22,45,66,83},{1,7,18,20,28,42,69,83},{12,17,20,28,45,69,83,98},{20,28,42,45,52,69,98,121},{20,28,42,45,52,69,83,98},{20,28,42,45,52,69,108,121},{1,7,12,20,30,66,83,95},{1,18,20,23,42,45,69,93},{18,20,23,42,45,60,76,93},{17,20,23,45,69,86,93,121},{1,4,6,16,18,20,58,63},{1,4,11,16,32,56,58,102},{1,4,6,11,16,56,58,102},{1,4,32,37,44,64,85,128},{1,4,37,44,71,85,107,115},{1,4,17,37,44,71,75,107},{1,4,7,44,54,71,75,115},{1,4,7,9,40,71,75,110},{1,4,7,9,40,66,71,110},{1,4,9,17,40,71,75,110},{1,4,9,17,40,66,71,110},{4,9,17,40,66,71,88,110},{1,4,9,17,23,40,66,71},{1,4,6,9,17,23,66,71},{1,4,14,32,37,64,85,128},{1,4,14,37,71,85,107,115},{1,4,6,9,14,37,71,107},{1,4,6,9,17,37,66,71},{1,4,6,9,17,37,71,107},{1,4,9,14,37,54,71,115},{1,4,6,9,17,37,45,66},{1,4,16,18,32,56,58,102},{1,4,6,16,18,56,58,102},{1,12,17,20,22,37,66,110},{1,4,9,12,37,54,75,110},{1,4,9,12,17,37,66,110},{1,4,9,12,17,37,75,110},{1,4,7,9,12,54,75,110},{1,7,12,20,40,66,95,110},{1,4,7,9,12,40,66,110},{1,4,7,9,12,40,75,110},{12,17,20,40,66,83,105,126},{4,9,12,17,40,66,110,118},{1,12,17,20,40,66,95,110},{1,4,9,12,17,40,66,110},{1,4,9,12,17,40,75,110},{1,22,32,37,44,54,64,85},{1,22,37,44,54,71,85,115},{1,22,37,44,54,71,75,110},{1,17,20,22,37,66,71,110},{1,17,22,37,44,71,75,110},{1,4,37,44,54,64,85,115},{4,37,44,54,71,75,100,115},{1,4,37,44,54,71,75,115},{4,9,37,54,71,88,110,123},{4,9,37,54,71,75,110,123},{1,4,9,37,54,71,75,110},{4,9,17,37,66,71,88,110},{1,4,9,17,37,66,71,110},{4,9,17,37,71,88,110,123},{4,9,17,37,71,75,110,123},{1,4,9,17,37,71,75,110},{1,7,30,44,54,71,75,110},{4,7,9,54,71,75,110,123},{1,4,7,9,54,71,75,110},{17,20,40,42,66,83,105,126},{4,9,17,40,66,88,110,118},{1,9,12,22,37,54,66,110},{12,17,20,22,45,66,83,90},{1,12,17,20,22,37,45,66},{1,4,9,12,17,37,45,66},{1,7,12,20,30,66,95,110},{7,12,20,40,66,83,95,126},{17,20,42,66,69,83,90,105},{17,20,42,69,83,90,105,113},{1,9,22,37,54,66,71,110},{17,20,23,42,45,66,69,90},{1,4,7,9,54,71,75,115},{1,17,20,23,40,42,66,69},{1,7,20,40,42,66,69,83},{17,20,40,42,66,69,83,105},{1,4,9,17,23,40,66,69},{1,6,18,20,23,45,60,63},{1,6,17,20,23,42,45,66},{1,4,6,9,17,23,45,66},{17,20,23,42,45,69,90,121},{16,18,33,48,50,60,63,79},{1,16,18,20,22,28,45,60},{1,6,16,18,20,22,45,60},{13,18,33,50,60,63,79,104},{1,6,18,20,22,42,45,60},{1,6,9,17,22,37,66,71},{1,9,14,22,37,54,71,115},{1,6,17,20,22,42,45,66},{17,20,22,42,45,66,83,90},{1,6,9,17,22,37,45,66},{1,18,20,22,42,45,66,83},{1,9,22,30,54,66,71,110},{1,6,16,18,20,26,58,63},{6,16,18,26,58,63,74,99},{1,6,18,20,23,42,45,60},{1,12,20,22,30,66,83,95},{1,12,17,20,22,28,45,83},{17,20,28,42,69,83,98,113},{1,18,20,22,28,42,45,83},{12,17,20,22,66,83,95,126},{17,20,42,69,83,90,98,113},{1,12,20,22,30,66,95,110},{1,12,17,20,22,66,95,110},{12,17,20,40,66,83,95,126},{1,22,30,44,54,71,75,110},{1,9,12,22,30,54,66,110},{1,17,20,22,42,66,83,95},{17,20,42,45,69,90,98,121},{17,20,42,45,69,83,90,98},{1,7,20,40,42,66,83,95},{17,20,40,42,69,83,105,113},{1,18,20,23,26,48,60,63},{1,18,20,23,42,45,60,93},{1,18,20,42,45,66,69,83},{1,17,20,23,42,45,66,69},{1,7,9,30,54,71,75,110},{17,20,23,42,45,69,93,121},{20,28,42,45,69,93,108,121},{18,23,48,60,63,79,96,104},{16,18,21,33,45,48,63,79},{1,4,16,18,21,45,48,63},{18,21,23,45,48,63,79,96},{1,4,18,21,23,45,48,63},{1,4,9,12,17,21,40,69},{1,4,17,21,23,45,48,69},{1,4,9,12,17,21,45,69},{13,16,18,21,29,33,45,63},{1,4,16,18,21,29,45,63},{7,9,12,40,49,66,69,83},{4,9,12,17,40,49,66,69},{4,9,12,17,25,45,66,69},{2,9,12,25,45,66,69,83},{1,4,9,17,21,23,45,69},{1,4,9,12,17,37,41,45},{1,9,12,18,45,66,69,83},{1,4,9,12,17,45,66,69},{1,4,6,16,18,29,45,63},{1,4,6,16,18,29,41,45},{1,7,9,12,40,66,69,83},{1,4,9,12,17,40,66,69},{12,17,40,49,66,69,83,105},{12,17,25,49,66,69,83,105},{12,17,25,45,66,69,83,90},{1,4,9,17,23,45,66,69},{4,9,17,23,25,45,66,69},{5,16,18,28,33,45,48,60},{1,5,12,16,18,28,45,48},{1,5,12,18,28,45,48,69},{1,5,12,18,28,45,69,83},{5,18,28,42,45,76,93,108},{5,18,28,45,60,76,93,124},{1,5,9,12,18,45,69,83},{1,9,12,18,22,45,66,83},{13,18,33,45,60,63,79,96},{6,13,16,18,33,45,60,63},{18,23,45,48,60,96,111,124},{13,18,23,45,60,79,96,111},{8,13,16,33,45,60,63,79},{5,17,28,45,48,69,86,93},{1,5,12,17,28,45,48,69},{5,28,45,69,86,93,108,121},{5,18,28,42,45,69,93,108},{1,5,7,18,28,42,69,93},{1,5,7,9,12,40,69,83},{1,7,9,12,30,66,83,95},{1,18,23,38,45,48,69,93},{18,23,38,45,60,76,93,124},{17,23,38,45,48,69,86,93},{1,4,16,18,32,41,56,102},{1,4,6,16,18,41,56,102},{1,4,6,16,18,29,41,102},{1,4,6,9,17,37,41,45},{1,4,6,9,17,37,41,107},{1,4,37,44,64,85,107,128},{4,37,44,71,75,92,107,115},{4,9,17,37,71,75,92,107},{1,4,14,37,64,85,107,128},{4,9,14,37,71,92,107,115},{1,4,9,14,37,64,107,115},{1,4,14,37,64,85,107,115},{1,4,9,37,54,64,75,115},{4,9,37,54,71,75,100,115},{4,9,37,54,71,75,100,123},{1,4,9,12,17,37,41,75},{1,4,37,44,54,64,75,115},{4,9,12,17,40,49,66,118},{9,12,17,22,37,66,110,118},{9,12,17,22,25,37,45,66},{7,9,12,30,66,95,110,118},{7,9,12,40,66,95,110,118},{12,17,40,49,66,83,105,126},{17,25,42,66,69,83,90,105},{9,17,22,37,66,88,110,118},{7,9,40,66,88,95,110,118},{1,4,6,16,18,29,58,63},{1,9,12,17,22,37,41,45},{1,9,12,17,22,37,45,66},{1,6,13,16,18,22,45,60},{1,9,22,37,54,64,75,115},{1,22,37,44,54,64,85,115},{22,37,44,54,71,75,100,115},{9,22,37,54,71,75,100,115},{9,22,37,54,71,88,110,123},{9,22,37,54,71,75,100,123},{9,17,22,37,66,71,88,110},{1,9,18,22,42,45,66,83},{1,6,9,17,22,42,45,66},{1,6,9,17,23,42,45,66},{1,9,12,22,30,66,83,95},{9,12,22,30,66,95,110,118},{1,7,9,12,30,54,75,110},{1,7,9,12,30,66,95,110},{1,7,9,40,42,66,83,95},{1,7,9,40,42,66,69,83},{1,9,18,42,45,66,69,83},{2,9,25,42,45,66,69,83},{1,9,17,23,40,42,66,69},{1,9,17,23,42,45,66,69},{9,17,23,25,42,45,66,69},{13,18,23,45,60,63,79,96},{1,6,13,18,23,45,60,63},{1,16,18,20,28,45,48,60},{16,18,26,48,50,63,79,106},{16,18,26,48,50,60,63,79},{1,16,18,20,26,48,60,63},{3,13,16,26,50,60,63,79},{1,3,16,26,48,60,63,79},{1,5,16,18,26,28,48,60},{5,16,18,26,48,50,60,79},{1,3,5,16,26,48,60,79},{1,5,18,26,28,48,60,93},{1,18,20,28,45,48,60,93},{18,23,26,48,63,79,104,127},{13,18,26,50,63,79,104,127},{18,23,26,48,60,63,79,104},{13,18,26,50,60,63,79,104},{18,23,26,48,60,79,104,119},{1,3,23,26,48,60,63,79},{5,17,38,45,48,86,93,101},{5,17,38,45,48,60,93,101},{1,5,17,28,45,48,60,93},{1,3,5,17,38,48,60,93},{5,38,45,48,60,93,101,124},{5,18,28,45,48,60,93,124},{1,12,17,20,28,40,69,83},{1,17,20,28,40,42,69,93},{1,17,20,28,45,48,69,93},{1,7,20,28,40,42,69,83},{17,23,38,45,48,86,93,101},{17,20,28,45,69,86,93,121},{17,23,38,45,48,60,93,101},{1,17,20,23,45,48,60,93},{1,17,20,28,42,45,60,93},{23,38,45,48,60,93,101,124},{1,18,23,26,38,48,60,93},{1,18,20,23,45,48,60,93},{1,3,23,26,48,63,79,91},{1,3,23,26,38,48,60,79},{1,17,20,23,45,48,69,93},{18,23,48,60,79,96,104,119},{23,38,45,48,55,60,101,124},{1,5,18,26,28,42,60,93},{1,18,20,22,28,42,45,60},{1,18,20,28,42,45,60,93},{18,20,28,42,45,60,76,93},{6,13,16,18,26,50,60,63},{1,6,16,18,20,26,60,63},{13,18,23,26,60,79,104,119},{5,38,45,60,76,93,101,124},{1,18,20,28,42,45,69,93},{23,38,45,60,76,93,101,124},{1,17,20,23,42,45,60,93},{16,18,26,58,63,74,91,99},{1,16,18,26,48,58,63,91},{1,3,16,26,58,63,91,99},{3,16,26,63,74,91,99,114},{1,3,16,26,48,63,79,91},{1,3,6,16,26,58,63,99},{16,24,32,56,58,87,102,117},{1,11,16,32,56,58,102,117},{1,3,16,32,56,58,87,117},{1,16,17,45,48,60,63,79},{1,16,18,20,45,48,60,63},{1,17,23,45,48,60,63,79},{1,3,17,23,38,48,60,79},{1,18,20,23,45,48,60,63},{6,16,39,56,58,87,102,117},{1,6,11,16,56,58,102,117},{1,3,6,16,56,58,87,117},{1,7,9,40,71,75,95,110},{1,7,9,40,66,71,95,110},{1,9,17,40,71,75,95,110},{1,9,17,40,66,71,95,110},{1,9,17,40,42,66,71,95},{1,17,20,40,42,66,83,95},{9,17,40,66,71,88,95,110},{1,6,16,18,20,45,60,63},{6,16,18,26,63,74,99,114},{6,13,16,18,26,50,63,114},{1,6,13,16,18,22,26,60},{1,3,6,16,26,58,87,99},{1,12,17,20,22,66,83,95},{1,7,12,20,40,66,83,95},{17,20,28,40,42,69,83,113},{1,12,17,20,40,66,83,95},{1,17,20,22,28,42,45,83},{1,17,20,28,40,42,69,83},{17,20,28,42,45,69,98,121},{17,20,28,42,45,69,83,98},{17,20,28,42,45,69,93,121},{1,22,30,44,54,71,75,115},{1,9,22,30,71,75,95,110},{1,9,22,30,66,71,95,110},{1,9,17,22,42,66,71,95},{1,9,17,22,71,75,95,110},{1,9,17,22,66,71,95,110},{9,17,22,66,71,88,95,110},{1,7,9,30,71,75,95,110},{1,17,20,23,42,45,69,93},{13,18,23,26,60,63,79,104},{1,3,13,23,26,60,63,79},{1,6,13,18,23,26,60,63},{13,18,26,50,63,79,106,127},{5,18,26,38,48,60,79,119},{1,3,5,26,38,48,60,79},{1,5,18,26,38,48,60,93},{1,5,17,38,40,48,69,93},{3,13,23,26,63,79,91,127},{18,23,26,38,48,60,79,119},{5,13,16,18,26,50,60,79},{1,3,5,13,16,26,60,79},{1,3,13,23,26,38,60,79},{16,18,26,48,63,79,91,106},{3,13,16,26,63,91,106,114},{3,13,16,26,63,79,91,106},{3,13,16,36,63,91,99,114},{1,3,13,16,36,63,79,91},{1,5,16,18,26,48,79,91},{1,3,5,13,16,26,79,91},{1,5,16,17,45,48,60,79},{13,18,26,63,79,91,106,127},{1,3,13,23,36,63,79,91},{17,23,38,45,48,55,60,79},{1,5,17,38,45,48,60,79},{1,3,16,36,58,87,91,99},{1,3,13,23,36,63,91,99},{1,3,13,16,36,87,91,99},{1,3,13,16,36,53,87,99},{1,3,36,46,53,58,87,99},{1,5,13,17,38,45,60,79},{1,5,13,16,17,45,60,79},{13,16,18,26,50,63,106,114},{13,16,18,26,50,63,79,106},{1,5,13,16,18,22,26,60},{1,3,13,16,26,87,91,99},{1,3,16,26,58,87,91,99},{1,3,13,23,26,63,91,99},{3,13,16,26,63,91,99,114},{1,3,6,13,16,26,87,99},{1,3,6,13,16,53,87,99},{3,6,16,53,58,87,99,122},{1,5,17,38,40,42,69,93},{1,5,13,17,38,42,45,60},{1,5,13,18,26,38,60,79},{1,3,13,23,26,63,79,91},{13,18,23,26,63,79,104,127},{16,18,21,58,63,74,91,99},{1,16,18,21,48,58,63,91},{1,16,21,36,58,63,91,99},{16,21,24,32,58,87,102,117},{1,11,16,21,32,58,102,117},{1,16,21,32,36,58,87,117},{1,16,21,36,53,58,63,99},{1,16,17,21,45,48,63,79},{1,17,21,23,45,48,63,79},{1,3,13,16,36,63,91,99},{1,3,16,36,53,58,87,99},{16,21,29,53,58,87,109,117},{1,16,21,36,53,58,87,117},{1,11,16,21,29,53,58,117},{16,21,29,53,58,87,109,122},{16,21,36,53,58,87,99,122},{16,21,29,53,58,74,99,122},{1,16,21,32,65,87,102,117},{1,16,21,29,53,65,87,117},{1,21,32,46,65,77,102,117},{1,21,29,46,53,65,77,117},{1,21,29,34,46,53,65,77},{21,29,46,53,58,87,109,117},{1,21,36,46,53,58,87,117},{1,21,29,46,53,58,77,117},{1,13,16,21,36,53,63,99},{6,16,29,53,58,87,109,117},{1,3,6,16,53,58,87,117},{1,6,11,16,29,53,58,117},{6,16,29,53,58,87,109,122},{6,16,29,53,58,74,99,122},{1,16,32,56,65,87,102,117},{1,6,16,29,53,65,87,117},{1,6,11,16,29,65,102,117},{1,32,46,56,65,77,102,117},{1,6,29,46,53,65,77,117},{1,11,32,56,65,77,102,125},{1,6,11,29,65,77,102,117},{1,6,11,29,34,65,77,125},{6,29,46,53,58,87,109,117},{1,3,6,46,53,58,87,117},{1,6,11,29,58,77,102,117},{6,11,16,29,58,94,102,117},{1,6,11,56,65,77,102,125},{1,6,11,29,65,77,102,125},{1,6,16,56,65,87,102,117},{1,6,46,56,65,77,102,117},{1,6,9,14,34,51,71,107},{1,6,9,17,34,51,71,107},{1,22,34,44,71,75,107,115},{1,22,34,44,64,85,107,115},{9,19,22,34,71,75,107,115},{1,9,17,22,34,71,75,107},{1,34,44,51,71,75,107,115},{1,34,44,51,64,85,107,115},{1,34,44,51,64,85,107,128},{9,19,34,51,71,75,107,115},{1,9,17,34,51,71,75,107},{1,7,9,34,51,71,75,115},{1,9,14,34,51,71,107,115},{6,16,18,29,58,63,74,99},{1,3,6,13,16,26,63,99},{1,3,6,16,53,58,87,99},{1,32,46,56,65,87,102,117},{1,6,46,56,65,87,102,117},{1,6,29,46,53,65,87,117},{1,9,14,22,34,71,107,115},{1,9,22,30,34,71,75,115},{1,32,46,56,58,87,102,117},{1,6,46,56,58,87,102,117},{1,6,29,46,58,77,102,117},{1,32,46,56,65,77,102,125},{1,6,46,56,65,77,102,125},{1,6,29,34,46,65,77,125},{1,5,9,12,17,22,83,95},{1,5,12,17,28,40,69,83},{1,5,7,9,12,40,83,95},{5,17,28,40,42,69,83,113},{1,5,9,12,17,40,83,95},{1,5,16,18,22,28,45,60},{1,5,17,22,28,42,45,83},{1,5,16,18,28,45,48,60},{1,5,17,28,40,42,69,93},{1,5,17,28,45,48,69,93},{1,5,7,28,40,42,69,83},{1,5,9,17,40,42,83,95},{1,5,17,28,40,42,69,83},{1,5,18,22,28,42,45,60},{5,17,28,42,45,69,98,121},{5,17,28,42,45,69,83,98},{1,5,17,28,42,45,60,93},{5,18,28,42,45,60,76,93},{5,28,42,45,69,93,108,121},{5,17,28,45,69,86,93,121},{5,17,28,42,45,69,93,121},{9,17,40,42,66,83,95,103},{1,5,13,16,18,22,45,60},{5,17,38,42,45,69,93,121},{1,5,17,38,42,45,60,93},{5,17,38,45,69,86,93,121},{5,18,38,42,45,60,76,93},{9,22,30,54,71,75,110,123},{9,17,22,37,71,75,110,123},{9,17,22,37,71,88,110,123},{12,17,40,66,83,95,103,126},{1,17,23,38,42,45,60,93},{1,13,17,23,38,42,45,60},{1,17,23,38,42,45,69,93},{1,17,23,38,45,48,69,93},{1,17,23,38,45,48,60,93},{1,18,23,38,42,45,60,93},{6,13,16,18,26,63,99,114},{1,13,17,23,45,60,63,79},{1,13,16,17,45,60,63,79},{1,6,13,16,18,45,60,63},{1,3,13,16,26,60,63,79},{1,6,13,16,18,26,60,63},{1,13,17,23,38,45,60,79},{5,18,38,45,48,60,111,124},{18,23,48,60,79,96,111,119},{1,5,18,28,45,48,69,93},{1,5,18,38,45,48,69,93},{5,18,38,45,48,60,93,124},{5,17,38,45,48,69,86,93},{23,38,45,48,55,60,111,124},{18,23,38,45,48,60,93,124},{18,23,38,48,60,79,111,119},{18,23,38,45,48,60,111,124},{5,18,38,45,60,76,93,124},{5,16,18,33,45,48,60,79},{1,5,16,18,21,45,48,79},{5,18,38,45,48,60,79,111},{1,5,18,21,38,45,48,79},{18,23,45,48,60,79,96,111},{1,5,9,12,17,21,40,69},{1,5,17,21,38,45,48,69},{1,5,9,12,17,21,45,69},{23,38,45,48,55,60,79,111},{1,18,21,23,48,63,79,91},{1,18,21,23,38,45,48,79},{13,18,21,23,63,79,91,127},{1,17,21,23,38,45,48,69},{18,23,38,45,48,60,79,111},{5,13,16,18,33,45,60,79},{1,5,13,16,18,21,45,79},{13,16,18,21,33,45,63,79},{13,18,21,23,45,63,79,96},{5,9,12,17,40,49,69,83},{5,9,12,17,25,45,69,83},{1,5,9,17,21,38,45,69},{1,9,17,21,23,38,45,69},{13,18,23,38,45,60,79,111},{1,13,18,21,23,38,45,79},{1,5,18,38,42,45,69,93},{13,16,18,21,63,91,106,114},{16,18,21,63,74,91,99,114},{13,16,18,21,63,79,91,106},{1,16,18,21,48,63,79,91},{13,16,21,36,63,91,99,114},{1,13,16,21,36,63,79,91},{1,5,13,16,18,21,79,91},{1,13,21,23,36,63,79,91},{1,17,21,23,38,45,48,79},{1,16,21,36,58,87,91,99},{1,13,21,23,36,63,91,99},{1,13,16,21,36,87,91,99},{1,13,16,21,36,53,87,99},{1,21,32,46,65,87,102,117},{1,21,29,46,53,65,87,117},{1,21,36,46,53,58,87,99},{1,13,17,21,23,38,45,79},{1,13,16,17,21,45,63,79},{1,21,32,46,58,87,102,117},{1,13,17,21,23,45,63,79},{16,18,21,29,63,74,99,114},{16,18,21,29,58,74,99,122},{1,16,18,21,32,41,87,102},{1,16,18,21,29,41,87,102},{1,13,16,18,21,29,41,87},{1,13,16,18,21,29,41,45},{13,16,18,21,29,63,99,114},{16,21,29,58,87,94,102,117},{1,16,21,29,65,87,102,117},{1,21,29,46,65,87,102,117},{1,21,29,46,65,77,102,117},{16,18,21,29,58,87,99,122},{1,18,21,29,46,58,87,99},{1,13,16,18,21,87,91,99},{1,16,18,21,58,87,91,99},{1,13,18,21,23,63,91,99},{13,16,18,21,63,91,99,114},{1,13,18,21,23,29,63,99},{1,18,21,23,29,58,63,99},{1,13,16,18,21,29,87,99},{1,21,29,46,53,58,87,99},{1,13,16,21,29,53,87,99},{16,21,29,53,58,87,99,122},{1,13,16,21,29,53,63,99},{9,12,17,25,49,66,69,83},{5,9,17,25,38,42,45,69},{1,5,9,17,38,40,42,69},{1,5,7,9,40,42,69,83},{5,9,17,40,42,49,69,83},{1,9,13,17,21,23,38,45},{1,5,9,13,17,38,42,45},{1,5,13,18,38,45,60,79},{1,16,18,21,32,58,87,102},{1,16,18,21,58,63,91,99},{1,13,18,21,23,63,79,91},{1,13,18,21,23,29,45,63},{1,16,21,29,53,58,63,99},{13,16,18,33,50,60,63,79},{1,6,13,16,18,29,41,87},{1,6,13,16,18,29,41,45},{1,5,13,16,18,26,79,91},{1,13,16,18,26,87,91,99},{13,16,18,26,63,79,91,106},{13,16,18,26,63,91,106,114},{1,5,13,18,38,42,45,60},{1,16,18,26,58,87,91,99},{16,18,26,63,74,91,99,114},{1,13,18,23,26,63,91,99},{13,16,18,26,63,91,99,114},{13,18,23,26,63,79,91,127},{1,6,13,16,18,26,87,99},{1,6,13,16,18,29,87,99},{6,16,18,29,58,87,99,122},{6,16,18,29,58,74,99,122},{1,6,13,16,29,53,87,99},{6,16,29,53,58,87,99,122},{1,5,18,26,38,48,60,79},{1,5,18,38,42,45,60,93},{1,5,9,18,42,45,69,83},{1,5,9,17,38,42,45,69},{1,18,23,26,48,63,79,91},{1,16,18,26,58,63,91,99},{1,18,23,26,38,48,60,79},{1,13,18,23,26,38,60,79},{1,13,18,23,26,63,79,91},{1,13,18,23,38,42,45,60},{1,9,17,23,38,42,45,69},{1,9,13,17,23,38,42,45},{16,18,21,29,58,63,74,99},{1,4,16,18,21,29,58,63},{1,11,16,21,29,58,102,117},{1,4,6,11,16,29,58,102},{1,4,6,9,14,51,71,107},{1,4,6,9,17,51,71,107},{1,4,44,51,64,85,107,128},{1,4,44,51,71,75,107,115},{1,4,44,51,64,85,107,115},{4,9,27,51,71,75,107,115},{1,4,9,17,51,71,75,107},{1,4,7,9,51,71,75,115},{1,4,14,51,64,85,107,128},{1,4,9,14,51,71,107,115},{6,16,18,29,58,87,94,102},{1,16,18,21,29,58,87,102},{1,4,6,16,18,29,58,102},{1,4,44,51,64,75,107,115},{1,4,9,17,41,51,75,107},{1,4,9,51,64,75,107,115},{1,4,6,9,17,41,51,107},{1,4,37,44,64,75,107,115},{1,4,9,17,37,41,75,107},{1,4,37,44,64,85,107,115},{1,4,9,37,64,75,107,115},{4,9,37,71,75,92,107,115},{1,14,34,51,64,85,107,128},{6,29,46,58,87,94,102,117},{1,21,29,46,58,87,102,117},{1,6,18,29,46,58,87,102},{1,6,29,46,65,77,102,125},{1,34,44,51,64,75,107,115},{1,9,17,34,41,51,75,107},{1,9,34,51,64,75,107,115},{1,13,16,18,21,29,45,63},{1,6,9,17,34,41,51,107},{1,9,12,17,22,37,41,75},{1,22,37,44,64,75,107,115},{1,9,17,22,37,41,75,107},{1,22,34,44,64,75,107,115},{1,9,17,22,34,41,75,107},{1,22,37,44,54,64,75,115},{1,22,37,44,64,85,107,115},{1,7,9,12,40,75,95,110},{9,12,17,40,49,66,103,118},{9,17,40,42,49,66,83,103},{9,17,40,66,88,95,110,118},{1,9,12,17,40,75,95,110},{1,9,22,37,64,75,107,115},{9,22,37,71,75,92,107,115},{1,9,22,34,64,75,107,115},{7,9,12,40,66,95,103,118},{9,17,25,42,49,66,69,83},{9,17,40,42,49,66,69,83},{1,6,13,16,18,29,45,63},{1,16,18,32,41,56,87,102},{1,6,16,18,41,56,87,102},{1,6,16,18,29,41,87,102},{6,16,29,58,87,94,102,117},{1,6,16,29,65,87,102,117},{1,6,29,46,65,87,102,117},{1,6,29,46,65,77,102,117},{1,6,16,18,26,58,87,99},{1,22,37,44,71,75,107,115},{1,9,17,22,37,71,75,107},{1,9,14,22,37,71,107,115},{9,17,22,25,42,45,66,83},{1,9,22,30,54,71,75,115},{17,25,42,45,66,69,83,90},{1,16,18,32,56,58,87,102},{1,6,16,18,56,58,87,102},{1,6,16,18,26,58,63,99},{1,5,12,17,28,45,69,83},{1,5,9,12,17,22,45,83},{1,5,18,28,42,45,69,83},{9,12,17,22,66,83,95,103},{9,12,17,22,25,45,66,83},{7,9,12,40,66,83,95,103},{1,5,9,17,22,42,45,83},{1,9,12,22,30,75,95,110},{9,12,17,22,66,95,103,118},{1,9,12,17,22,75,95,110},{1,7,9,12,30,75,95,110},{12,17,40,49,66,83,103,126},{9,12,17,40,49,66,83,103},{9,12,17,40,66,83,95,103},{9,12,17,40,66,95,103,118},{1,9,12,22,30,54,75,110},{5,9,17,25,42,45,69,83},{1,9,17,22,42,66,83,95},{1,9,12,22,37,54,75,110},{1,9,12,17,22,37,75,110},{9,12,17,22,66,95,110,118},{9,12,17,40,66,95,110,118},{9,22,37,54,71,75,110,123},{9,17,22,66,88,95,110,118},{1,6,13,16,18,29,63,99},{1,6,16,18,29,58,63,99},{1,6,16,29,53,58,87,99},{1,6,29,46,53,58,87,117},{1,6,16,18,29,58,87,99},{1,6,13,16,18,26,63,99},{1,12,17,20,28,45,69,83},{16,18,33,45,48,60,63,79},{18,23,45,48,60,63,79,96},{1,12,17,20,40,66,69,83},{1,12,17,20,45,66,69,83},{17,20,42,45,66,69,83,90},{1,18,20,28,42,45,69,83},{1,12,17,20,22,45,66,83},{1,4,37,44,71,75,107,115},{1,4,9,17,37,71,75,107},{1,4,9,14,37,71,107,115},{1,4,9,37,54,71,75,115},{1,9,12,17,22,37,66,110},{1,7,9,12,40,66,95,110},{1,9,12,17,40,66,95,110},{1,22,37,44,54,71,75,115},{1,9,22,37,54,71,75,110},{1,9,17,22,37,66,71,110},{1,9,17,22,37,71,75,110},{1,17,20,40,42,66,69,83},{1,9,22,37,54,71,75,115},{1,17,20,22,42,45,66,83},{1,9,22,30,54,71,75,110},{1,9,12,22,30,66,95,110},{1,9,12,17,22,66,95,110},{1,18,23,26,48,60,63,79},{1,17,20,42,45,66,69,83},{1,16,18,21,45,48,63,79},{1,18,21,23,45,48,63,79},{9,12,17,40,49,66,69,83},{9,12,17,25,45,66,69,83},{1,9,12,17,45,66,69,83},{1,9,12,17,40,66,69,83},{1,7,9,12,40,66,83,95},{1,5,9,12,17,45,69,83},{1,9,12,17,22,45,66,83},{13,16,18,33,45,60,63,79},{1,5,18,28,42,45,69,93},{1,5,9,12,17,40,69,83},{1,18,23,38,45,48,60,93},{1,9,17,22,42,45,66,83},{1,9,12,17,22,66,83,95},{1,9,17,40,42,66,83,95},{1,9,17,40,42,66,69,83},{1,9,17,42,45,66,69,83},{9,17,25,42,45,66,69,83},{1,13,18,23,45,60,63,79},{13,16,18,26,50,60,63,79},{1,16,18,26,48,60,63,79},{1,5,16,18,26,48,60,79},{1,5,18,28,45,48,60,93},{1,5,17,38,45,48,60,93},{1,17,20,28,42,45,69,93},{1,5,18,28,42,45,60,93},{1,16,18,26,48,63,79,91},{1,3,13,16,26,63,91,99},{1,3,13,16,26,63,79,91},{1,16,32,56,58,87,102,117},{1,16,18,45,48,60,63,79},{1,17,23,38,45,48,60,79},{1,18,23,45,48,60,63,79},{1,6,16,56,58,87,102,117},{1,6,11,16,29,58,102,117},{1,9,12,17,40,66,83,95},{1,17,20,28,42,45,69,83},{1,13,18,23,26,60,63,79},{1,5,18,38,45,48,60,93},{1,5,17,38,45,48,69,93},{1,5,13,16,18,26,60,79},{1,5,16,18,45,48,60,79},{1,5,18,38,45,48,60,79},{1,5,13,16,18,45,60,79},{1,5,17,38,42,45,69,93},{1,13,16,21,36,63,91,99},{1,16,21,32,58,87,102,117},{1,16,21,36,53,58,87,99},{1,16,21,29,53,58,87,117},{1,21,29,46,53,58,87,117},{1,6,16,29,53,58,87,117},{1,9,22,34,71,75,107,115},{1,9,34,51,71,75,107,115},{1,6,29,46,58,87,102,117},{1,5,17,28,42,45,69,83},{1,5,17,28,42,45,69,93},{1,5,9,17,40,42,69,83},{1,13,16,18,45,60,63,79},{1,13,16,18,26,60,63,79},{1,13,18,23,38,45,60,79},{1,18,23,38,45,48,60,79},{1,13,16,18,21,45,63,79},{1,13,18,21,23,45,63,79},{1,13,16,18,21,63,79,91},{1,13,16,18,21,29,63,99},{1,16,21,29,58,87,102,117},{1,16,18,21,29,58,87,99},{1,13,16,18,21,63,91,99},{1,16,18,21,29,58,63,99},{1,16,21,29,53,58,87,99},{1,13,16,18,26,63,79,91},{1,13,16,18,26,63,91,99},{1,5,9,17,42,45,69,83},{1,4,9,51,71,75,107,115},{1,6,16,18,29,58,87,102},{1,4,9,37,71,75,107,115},{1,9,22,37,71,75,107,115},{1,6,16,29,58,87,102,117}};
            Plus@@Times@@@Map[1/#&,(data/.tob/.ess_s:>Sort[ess]),{2}]
      ]

